Deciphering the Maximal Transcendentality Principle via Bootstrap

We prove the principle of maximal transcendentality for a class of form factors, including the general two-loop minimal form factors, the two-loop three-point form factor of ${\rm tr}(F^2)$, and the two-loop four-point form factor of ${\rm tr}(F^3)$. Our proof is based on a recently developed bootstrap method using the representation of master integral expansions, together with some unitarity cuts that are universal in general gauge theories. The maximally transcendental parts of the two-loop four-gluon form factor of $\mathrm{tr}(F^3)$ are obtained for the first time in both planar $\mathcal{N}=4$ SYM and pure YM theories. This form factor can be understood as the Higgs-plus-four-gluon amplitudes involving a dimension-seven operator in the Higgs effective theory. In this case, we find that the maximally transcendental part of the $\mathcal{N}=4$ SYM result is different from that of pure YM, and the discrepancy is due to the gluino-loop contributions in $\mathcal{N}=4$ SYM. In contrast, the scalar-loop contributions have no maximally transcendental parts. Thus, the maximal transcendentality principle still holds for the form factor results in $\mathcal{N}=4$ SYM and QCD, after a proper identification of the fundamental quarks and adjoint gluinos as $n_f \rightarrow 4N_c$. This seems to be the first example of the maximally transcendental principle that involves fermion-loop contributions. As another intriguing observation, we find that the four-point form factor of the half-BPS $\mathrm{tr}(\phi^3)$ operator is precisely a building block in the form factor of $\mathrm{tr}(F^3)$.

==> anc/1_Remainder_Symbols.m <==
(* ::Package:: *)

(*
In this file we provide the symbols of the finite remainder functions
for the tr(F^3) two-loop four-point form factor
in pure YM and N=4 SYM theories.
*)

Attributes[u] = {Orderless}

(* Rule for the 43 symbol letters of remainder *)
SymLettersRule = {w1 -> u[p1, p2], w2 -> u[p1, p3], w3 -> u[p1, p4], 
     w4 -> u[p2, p3], w5 -> u[p2, p4], w6 -> u[p3, p4], 
     w7 -> 1 - u[p1, p2, p3], w8 -> u[p1, p2] - u[p1, p2, p3], 
     w9 -> u[p2, p3] - u[p1, p2, p3], w10 -> u[p1, p2, p3], 
     w11 -> 1 - u[p1, p2, p4], w12 -> u[p1, p2] - u[p1, p2, p4], 
     w13 -> u[p1, p4] - u[p1, p2, p4], w14 -> u[p1, p2, p4], 
     w15 -> 1 - u[p1, p3, p4], w16 -> u[p1, p3] - u[p1, p3, p4], 
     w17 -> u[p1, p4] - u[p1, p3, p4], w18 -> u[p3, p4] - u[p1, p3, p4], 
     w19 -> u[p1, p3, p4], w20 -> 1 - u[p2, p3, p4], 
     w21 -> u[p2, p3] - u[p2, p3, p4], w22 -> u[p3, p4] - u[p2, p3, p4], 
     w23 -> u[p2, p3, p4], w24 -> U[p1 + p2, p3 + p4], 
     w25 -> U[p2 + p3, p1 + p4], w26 -> U[p1 + p4, p2 + p3], 
     w27 -> U[p3 + p4, p1 + p2], w28 -> X1[p1 + p2, p3, p4], 
     w29 -> X1[p2 + p3, p4, p1], w30 -> X1[p1 + p4, p2, p3], 
     w31 -> X1[p3 + p4, p1, p2], w32 -> X2[p1 + p2, p3 + p4], 
     w33 -> X2[p2 + p3, p1 + p4], w34 -> X2[p1 + p4, p2 + p3], 
     w35 -> X2[p3 + p4, p1 + p2], w36 -> Y1[p1, p2, p3, p4], 
     w37 -> Y1[p1, p3, p2, p4], w38 -> Y2[p1, p3, p2, p4], 
     w39 -> Y2[p1, p3, p4, p2], w40 -> Y2[p3, p1, p2, p4], 
     w41 -> Y2[p3, p1, p4, p2], w42 -> Z[p1, p2, p3, p4], 
     w43 -> Z[p2, p3, p4, p1]}

(* Definition of variables U, X, Y and Z *)
XYZtoSRule = {X1[(i_) + (j_), k_, l_] :> 
      ((1 + u[i, j] - u[k, l] + uSqrtD3[i + j, k + l])/(2*u[i, j]) - 
        u[i, j, l]/u[i, j])/((1 + u[i, j] - u[k, l] - uSqrtD3[i + j, k + l])/
         (2*u[i, j]) - u[i, j, l]/u[i, j]), X2[(i_) + (j_), (k_) + (l_)] :> 
      (1 + u[i, j] - u[k, l] + uSqrtD3[i + j, k + l])/(2*u[i, j])/
       ((1 + u[i, j] - u[k, l] - uSqrtD3[i + j, k + l])/(2*u[i, j])), 
     U[(i_) + (j_), (k_) + (l_)] :> u[i, k, l]*u[j, k, l] - u[k, l], 
     Y1[i_, j_, k_, l_] :> (u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
         u[i, l]*u[j, k] + Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l])/
       ((u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] - 
         Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l])), 
     Y2[i_, j_, k_, l_] :> ((u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
          u[i, l]*u[j, k] + Signature[{i, j, k, l}]*utr5)/
         (2*u[i, j]*u[i, l]) + 1)/((u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
          u[i, l]*u[j, k] - Signature[{i, j, k, l}]*utr5)/
         (2*u[i, j]*u[i, l]) + 1), Z[i_, j_, k_, l_] :> 
      ((1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] + 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] + uSqrtD3[l + i, j + k])/(2*u[l, i]))*
        (1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] - 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] - uSqrtD3[l + i, j + k])/(2*u[l, i])))/
       ((1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] + 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] - uSqrtD3[l + i, j + k])/(2*u[l, i]))*
        (1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] - 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] + uSqrtD3[l + i, j + k])/(2*u[l, i])))}

(* Defination of uSqrtD3 = SqrtD3/q^2 and utr5 = tr5/(q^2)^2 *)
SymSqrtRule = {uSqrtD3[p[i_] + p[j_], p[k_] + p[l_]] :> 
      Sqrt[(u[i, j, k, l] - u[i, j] - u[k, l])^2 - 4*u[i, j]*u[k, l]], 
     utr5 -> Sqrt[-4*u[1, 2]*u[1, 4]*u[2, 3]*u[3, 4] + 
        (u[1, 4]*u[2, 3] - u[1, 3]*u[2, 4] + u[1, 2]*u[3, 4])^2]}

(* The symbol of the two-loop remainder, where CT is the tensor product,
B1, B2, B3, B4 and B5 are the five spinor factors. 
SymRemainderSYM is for N=4 SYM, and SymRemainderPYM is for pure YM. *)
SymRemainderSYM = (B1/2 - B3/2)*CT[w1, w1, w12, w1] + 
     (B1/2 - B3/2)*CT[w1, w1, w12, w27] + (B1/2 + B2 + B3/2)*
      CT[w1, w1, w12, w3] + (B1/2 - B3/2)*CT[w1, w1, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w12, w37] + (B1/2 - B3/2)*
      CT[w1, w1, w12, w38] + (-B1 + B3)*CT[w1, w1, w12, w4] + 
     ((-3*B1)/2 - B2 + B3/2)*CT[w1, w1, w12, w5] + 
     (B1/2 - B3/2)*CT[w1, w1, w12, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w27, w1] + (B1 - B3)*CT[w1, w1, w27, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w27, w36] + (B1/2 - B3/2)*CT[w1, w1, w27, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w27, w6] + (-B1 + B3)*CT[w1, w1, w3, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w3, w27] + (-B2 - B3)*CT[w1, w1, w3, w3] + 
     (B1/2 - B3/2)*CT[w1, w1, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w3, w38] + (B1/2 - B3/2)*CT[w1, w1, w3, w4] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w1, w1, w3, w5] + 
     (-B1 + B3)*CT[w1, w1, w4, w12] + (B1/2 + B2 + B3/2)*CT[w1, w1, w4, w2] + 
     (B1/2 - B3/2)*CT[w1, w1, w4, w27] + (B1/2 - B3/2)*CT[w1, w1, w4, w3] + 
     (B1/2 - B3/2)*CT[w1, w1, w4, w38] + (-B1 - B2)*CT[w1, w1, w4, w4] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w1] + (-1/2*B1 - B2 - B3/2)*
      CT[w1, w1, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w1, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w8, w38] + (B1/2 + B2 + B3/2)*CT[w1, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w1, w1] + (-B1 - B3 + 2*B4)*CT[w1, w10, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w10, w1, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w1, w3] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w1, w37] + (B2/4 - B3/4)*CT[w1, w10, w1, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w1, w5] + 
     (B1/2 + B3/2 - B4)*CT[w1, w10, w1, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w26, w2] + (-B2 + B3)*CT[w1, w10, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w1, w10, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w26, w37] + (B2/4 - B3/4)*
      CT[w1, w10, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w26, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w10, w27, w1] + (B1 + B3 - 2*B4)*CT[w1, w10, w27, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w27, w2] + 
     (B2/4 - B3/4)*CT[w1, w10, w27, w3] + (B2/4 - B3/4)*
      CT[w1, w10, w27, w37] + (-1/4*B2 + B3/4)*CT[w1, w10, w27, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w10, w27, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w27, w6] + 
     (B2/4 - B3/4)*CT[w1, w10, w36, w2] + (B2/4 - B3/4)*
      CT[w1, w10, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w36, w5] + (-1/4*B2 + B3/4)*CT[w1, w10, w38, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w38, w3] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w38, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w38, w37] + (B2/4 - B3/4)*CT[w1, w10, w38, w4] + 
     (B2/4 - B3/4)*CT[w1, w10, w38, w5] + (B1/2 + B2/2 - B4)*
      CT[w1, w10, w4, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w4, w2] + (B2 - B3)*CT[w1, w10, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w4, w26] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w4, w3] + (-1/2*B2 + B3/2)*CT[w1, w10, w4, w36] + 
     (B2/4 - B3/4)*CT[w1, w10, w4, w37] + (B2/4 - B3/4)*CT[w1, w10, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w4, w5] + (B1/2 + B3/2 - B4)*CT[w1, w10, w4, w6] + 
     (B2/4 - B3/4)*CT[w1, w10, w40, w2] + (B2/4 - B3/4)*
      CT[w1, w10, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w40, w5] + (-B1 - B3 + 2*B4)*CT[w1, w10, w7, w12] + 
     (B2 - B3)*CT[w1, w10, w7, w21] + (-B2 + B3)*CT[w1, w10, w7, w3] + 
     (B1 + B3 - 2*B4)*CT[w1, w10, w7, w6] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w1, w10, w9, w1] + (B1 + B2/2 + B3/2 - 2*B4)*CT[w1, w10, w9, w2] + 
     (B2/2 - B3/2)*CT[w1, w10, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w1, w10, w9, w3] + (B2/2 - B3/2)*CT[w1, w10, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w9, w4] + (B2/2 - B3/2)*
      CT[w1, w10, w9, w40] + ((-5*B1)/4 + (5*B3)/4)*CT[w1, w12, w1, w1] + 
     (4*B1 - 4*B3)*CT[w1, w12, w1, w12] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w1, w12, w1, w2] + (-1/2*B1 + B3/2)*CT[w1, w12, w1, w27] + 
     ((5*B2)/4 + (5*B3)/4 - B5)*CT[w1, w12, w1, w3] + 
     (B1/4 - B3/4)*CT[w1, w12, w1, w36] + (B1/4 + B2/4)*
      CT[w1, w12, w1, w37] + (-1/2*B1 + B3/2)*CT[w1, w12, w1, w38] + 
     (B1/2 + (3*B2)/4 + B3/4 - B5)*CT[w1, w12, w1, w4] + 
     ((-5*B1)/4 - (5*B2)/4 + B5)*CT[w1, w12, w1, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w1, w6] + ((9*B1)/2 - (9*B3)/2)*
      CT[w1, w12, w12, w1] + (-10*B1 + 10*B3)*CT[w1, w12, w12, w12] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w27] + 
     (B1/2 - 3*B2 - (7*B3)/2 + 4*B5)*CT[w1, w12, w12, w3] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w36] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w1, w12, w12, w37] + ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w38] + 
     (-2*B1 + 2*B3)*CT[w1, w12, w12, w4] + 
     ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*CT[w1, w12, w12, w5] + 
     ((5*B1)/2 - (5*B3)/2)*CT[w1, w12, w12, w6] + 
     (-B1 + B3)*CT[w1, w12, w14, w1] + (B1 - B3)*CT[w1, w12, w14, w12] + 
     (B1 - B3)*CT[w1, w12, w14, w13] + (-B1 + B3)*CT[w1, w12, w14, w3] + 
     (B1 - B3)*CT[w1, w12, w19, w17] + (B1 - B3)*CT[w1, w12, w19, w18] + 
     (-B1 + B3)*CT[w1, w12, w19, w3] + (-B1 + B3)*CT[w1, w12, w19, w6] - 
     B3*CT[w1, w12, w23, w21] - B3*CT[w1, w12, w23, w22] + 
     B3*CT[w1, w12, w23, w4] + B3*CT[w1, w12, w23, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w27, w1] + 
     (B1 - B3)*CT[w1, w12, w27, w12] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w1, w12, w27, w2] + (B1/2 + (3*B2)/4 + B3/4 - B5)*
      CT[w1, w12, w27, w3] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w27, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w27, w37] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*CT[w1, w12, w27, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w27, w6] + 
     (-1/4*B1 + B2/2 + (3*B3)/4)*CT[w1, w12, w3, w1] + 
     (2*B1 - 2*B3)*CT[w1, w12, w3, w12] + (-B1 + B3)*CT[w1, w12, w3, w13] + 
     (-B1 + B3)*CT[w1, w12, w3, w17] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w1, w12, w3, w2] + ((3*B1)/2 + (5*B2)/4 - B3/4 - B5)*
      CT[w1, w12, w3, w3] + (B1/4 + B2/2 + B3/4)*CT[w1, w12, w3, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w3, w37] + 
     (B1/2 - B2/4 - (3*B3)/4 + B5)*CT[w1, w12, w3, w4] + 
     ((-5*B1)/4 - (7*B2)/4 - B3/2 + B5)*CT[w1, w12, w3, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w12, w3, w6] + 
     (B1/4 - B3/4)*CT[w1, w12, w36, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w36, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w12, w36, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w36, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w12, w36, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w12, w36, w6] + (-1/4*B1 + B3/4)*CT[w1, w12, w37, w1] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w12, w37, w3] + (B1/4 - B3/4)*CT[w1, w12, w37, w36] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w1, w12, w37, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w12, w37, w4] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w37, w5] + (B1/4 - B3/4)*CT[w1, w12, w37, w6] + 
     (B1/4 - B3/4)*CT[w1, w12, w38, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w38, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w12, w38, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w38, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w12, w38, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w12, w38, w6] + (-2*B1 + 2*B3)*CT[w1, w12, w4, w12] + 
     B3*CT[w1, w12, w4, w21] + (-B2 - B3 + 2*B5)*CT[w1, w12, w4, w3] + 
     (B1 + B2 - 2*B5)*CT[w1, w12, w4, w5] + (B1 - 2*B3)*CT[w1, w12, w4, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w12, w5, w1] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w5, w2] + 
     (-1/2*B1 - B2/4 + B3/4 - B5)*CT[w1, w12, w5, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w1, w12, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w1, w12, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w1, w12, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w1, w12, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w1, w12, w5, w6] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w6, w1] + 
     (3*B1 - 3*B3)*CT[w1, w12, w6, w12] + (-B1 + B3)*CT[w1, w12, w6, w18] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w6, w2] + 
     B3*CT[w1, w12, w6, w22] + (-B1 + B3)*CT[w1, w12, w6, w27] + 
     (-1/2*B1 + B2/4 + (3*B3)/4 - B5)*CT[w1, w12, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w6, w36] + ((3*B1)/4 + B2/4 - B3/2)*
      CT[w1, w12, w6, w37] + (-B1 + B3)*CT[w1, w12, w6, w38] + 
     ((3*B1)/2 + (3*B2)/4 - (7*B3)/4 - B5)*CT[w1, w12, w6, w4] + 
     (B1/4 - B2/4 - B3/2 + B5)*CT[w1, w12, w6, w5] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w6, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w14, w1, w1] + (-2*B1 + 2*B3)*CT[w1, w14, w1, w12] + 
     (B2/4 + B3/4)*CT[w1, w14, w1, w2] + (B1/2 - B3/2)*CT[w1, w14, w1, w27] + 
     (B2/4 + B3/4)*CT[w1, w14, w1, w3] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w1, w37] + (B1/2 - B3/2)*CT[w1, w14, w1, w38] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w1, w4] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w1, w5] + (B1/2 - B3/2)*CT[w1, w14, w1, w6] + 
     (B1 + B2)*CT[w1, w14, w11, w17] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w11, w25] + (B1/2 - B3/2)*CT[w1, w14, w11, w27] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w11, w36] + (B1/2 - B3/2)*
      CT[w1, w14, w11, w38] + (-1/2*B1 + B3/2)*CT[w1, w14, w11, w39] + 
     (-1/2*B1 - B2 - B3/2)*CT[w1, w14, w11, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w11, w6] + ((-5*B1)/2 + (5*B3)/2)*
      CT[w1, w14, w12, w1] + (3*B1 - 3*B3)*CT[w1, w14, w12, w12] + 
     (B1 - B3)*CT[w1, w14, w12, w13] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w12, w27] + (-1/2*B1 + B3/2)*CT[w1, w14, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w12, w36] + (B1/2 - B3/2)*
      CT[w1, w14, w12, w37] + (-1/2*B1 + B3/2)*CT[w1, w14, w12, w38] + 
     (B1/2 - B3/2)*CT[w1, w14, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w12, w6] + (-1/2*B1 - B2/2)*CT[w1, w14, w13, w1] + 
     (B1 - B3)*CT[w1, w14, w13, w12] + (-2*B1 + 2*B3)*CT[w1, w14, w13, w13] + 
     (B1/2 + B2/2)*CT[w1, w14, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w1, w14, w13, w3] + (B1/2 + B2/2)*CT[w1, w14, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w1, w14, w13, w39] + (B1/2 - B2/2 - B3)*
      CT[w1, w14, w13, w4] + (B1/2 + B2/2)*CT[w1, w14, w13, w5] + 
     (-B1 + B3)*CT[w1, w14, w13, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w14, w14, w1] + (-B1 + B3)*CT[w1, w14, w14, w12] + 
     (-2*B1 + 2*B3)*CT[w1, w14, w14, w13] + (B1/2 - B3/2)*
      CT[w1, w14, w14, w25] + (-1/2*B1 + B3/2)*CT[w1, w14, w14, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w14, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w14, w38] + (B1/2 - B3/2)*
      CT[w1, w14, w14, w39] + (-1/2*B1 + B3/2)*CT[w1, w14, w25, w1] + 
     (B1 - B3)*CT[w1, w14, w25, w13] + (-B1 - B2)*CT[w1, w14, w25, w17] + 
     (B2/4 + B3/4)*CT[w1, w14, w25, w2] + (B2/4 + B3/4)*
      CT[w1, w14, w25, w3] + (-1/4*B2 - B3/4)*CT[w1, w14, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w1, w14, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w25, w5] + (B1/2 - B3/2)*
      CT[w1, w14, w25, w6] + (-1/4*B2 - B3/4)*CT[w1, w14, w27, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w27, w3] + 
     (B1/2 - B3/2)*CT[w1, w14, w27, w36] + (B2/4 + B3/4)*
      CT[w1, w14, w27, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w27, w4] + 
     (B2/4 + B3/4)*CT[w1, w14, w27, w5] + (B2/2 + B3/2)*CT[w1, w14, w3, w1] + 
     (2*B1 - 2*B3)*CT[w1, w14, w3, w13] + (B1 + B2)*CT[w1, w14, w3, w17] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w3, w2] + (-1/2*B1 - B2/2)*
      CT[w1, w14, w3, w25] + ((-3*B1)/2 + B2/4 + (7*B3)/4)*
      CT[w1, w14, w3, w3] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w3, w37] + 
     (B1/2 + B2/2)*CT[w1, w14, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w3, w4] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w3, w5] + 
     (B1/2 - B3/2)*CT[w1, w14, w3, w6] + (-1/4*B2 - B3/4)*
      CT[w1, w14, w38, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w38, w3] + 
     (B1/2 - B3/2)*CT[w1, w14, w38, w36] + (B2/4 + B3/4)*
      CT[w1, w14, w38, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w38, w4] + 
     (B2/4 + B3/4)*CT[w1, w14, w38, w5] + (B2/4 + B3/4)*
      CT[w1, w14, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w1, w14, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w39, w5] + (B1 - B3)*CT[w1, w14, w6, w1] + 
     (-B1 + B3)*CT[w1, w14, w6, w12] + (-B1 + B3)*CT[w1, w14, w6, w13] + 
     (B1 - B3)*CT[w1, w14, w6, w3] + (B1 - B3)*CT[w1, w19, w12, w17] + 
     (B1 - B3)*CT[w1, w19, w12, w18] + (-B1 + B3)*CT[w1, w19, w12, w3] + 
     (-B1 + B3)*CT[w1, w19, w12, w6] + (B1/2 - B2/2 - B3)*
      CT[w1, w19, w15, w1] + (-B1 + B3)*CT[w1, w19, w15, w13] + 
     (B2 + B3)*CT[w1, w19, w15, w22] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w15, w24] + (B1/2 + B2/2)*CT[w1, w19, w15, w25] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w15, w39] + (B1/2 - B2/2 - B3)*
      CT[w1, w19, w15, w4] + (B1/2 + B2/2)*CT[w1, w19, w15, w41] + 
     (B1 - B3)*CT[w1, w19, w17, w12] + (2*B1 + 2*B2)*CT[w1, w19, w17, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w1, w19, w17, w2] + 
     (-1/2*B1 + B3/2)*CT[w1, w19, w17, w25] + (-1/2*B1 + B3/2)*
      CT[w1, w19, w17, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w1, w19, w17, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w1, w19, w17, w4] + (-1/2*B1 + B3/2)*CT[w1, w19, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w18, w1] + 
     (B1 - B3)*CT[w1, w19, w18, w12] + (-B1 - B2)*CT[w1, w19, w18, w18] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w18, w2] + (B1/2 + B2/2)*
      CT[w1, w19, w18, w24] + (-1/2*B1 + B2/2 + B3)*CT[w1, w19, w18, w3] + 
     (B1/2 + B2/2)*CT[w1, w19, w18, w36] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w18, w41] + (B1/2 + B2/2)*CT[w1, w19, w18, w6] + 
     (2*B1 + 2*B2)*CT[w1, w19, w19, w17] + (B1 + B2)*CT[w1, w19, w19, w18] + 
     (B1/2 + B2/2)*CT[w1, w19, w19, w24] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w19, w25] + ((-3*B1)/2 - (3*B2)/2)*CT[w1, w19, w19, w3] + 
     (B1/2 + B2/2)*CT[w1, w19, w19, w36] + (B1/2 + B2/2)*
      CT[w1, w19, w19, w39] + (-1/2*B1 - B2/2)*CT[w1, w19, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w1, w19, w19, w6] + 
     (B2/2 + B3/2)*CT[w1, w19, w24, w1] + (-1/4*B2 - B3/4)*
      CT[w1, w19, w24, w2] + (-B2 - B3)*CT[w1, w19, w24, w22] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w24, w3] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w24, w36] + (B2/4 + B3/4)*CT[w1, w19, w24, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w19, w24, w4] + 
     (B2/4 + B3/4)*CT[w1, w19, w24, w5] + (B2/2 + B3/2)*
      CT[w1, w19, w24, w6] + (-1/2*B1 + B3/2)*CT[w1, w19, w25, w1] + 
     (B1 - B3)*CT[w1, w19, w25, w13] + (-B1 - B2)*CT[w1, w19, w25, w17] + 
     (B2/4 + B3/4)*CT[w1, w19, w25, w2] + (B2/4 + B3/4)*
      CT[w1, w19, w25, w3] + (-1/4*B2 - B3/4)*CT[w1, w19, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w1, w19, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w25, w5] + (B1/2 - B3/2)*
      CT[w1, w19, w25, w6] + (B1/2 - B3/2)*CT[w1, w19, w3, w1] + 
     (-B1 + B3)*CT[w1, w19, w3, w12] + (-B1 + B3)*CT[w1, w19, w3, w13] + 
     (-2*B1 - B2 + B3)*CT[w1, w19, w3, w17] + 
     (-B1 + B3)*CT[w1, w19, w3, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w1, w19, w3, w2] + (B1/2 - B3/2)*CT[w1, w19, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w1, w19, w3, w3] + 
     (B1/2 - B3/2)*CT[w1, w19, w3, w36] + (B2/4 + B3/4)*
      CT[w1, w19, w3, w37] + (B1/2 - B3/2)*CT[w1, w19, w3, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w3, w4] + 
     (B2/4 + B3/4)*CT[w1, w19, w3, w5] + (B1 - B3)*CT[w1, w19, w3, w6] + 
     (B2/4 + B3/4)*CT[w1, w19, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w36, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w36, w4] + (-1/4*B2 - B3/4)*CT[w1, w19, w36, w5] + 
     (B2/4 + B3/4)*CT[w1, w19, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w39, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w39, w4] + (-1/4*B2 - B3/4)*CT[w1, w19, w39, w5] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w41, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w41, w3] + (B1/2 - B3/2)*CT[w1, w19, w41, w36] + 
     (B2/4 + B3/4)*CT[w1, w19, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w41, w4] + (B2/4 + B3/4)*CT[w1, w19, w41, w5] + 
     (B1/2 - B3/2)*CT[w1, w19, w6, w1] + (-B1 + B3)*CT[w1, w19, w6, w12] + 
     (-B1 - B2)*CT[w1, w19, w6, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w1, w19, w6, w2] + (B2 + B3)*CT[w1, w19, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w6, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w1, w19, w6, w3] + (-1/4*B2 - B3/4)*CT[w1, w19, w6, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w6, w4] + 
     (B1/2 + B2/2)*CT[w1, w19, w6, w41] + (-1/4*B2 - B3/4)*
      CT[w1, w19, w6, w5] + (B1/2 - B3/2)*CT[w1, w19, w6, w6] - 
     B3*CT[w1, w23, w12, w21] - B3*CT[w1, w23, w12, w22] + 
     B3*CT[w1, w23, w12, w4] + B3*CT[w1, w23, w12, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w1, w23, w20, w1] + 
     (B1 + B2 - 2*B4)*CT[w1, w23, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w20, w24] + (B2/2 - B3/2)*CT[w1, w23, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w20, w3] + (B2/2 - B3/2)*
      CT[w1, w23, w20, w36] + (B2/2 - B3/2)*CT[w1, w23, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w20, w41] - B3*CT[w1, w23, w21, w12] + 
     (2*B2 - 2*B3)*CT[w1, w23, w21, w21] + (-B2 + 2*B3)*
      CT[w1, w23, w21, w3] + (-B1 - B2 + 2*B4)*CT[w1, w23, w21, w5] + 
     (B1 + B3 - 2*B4)*CT[w1, w23, w21, w6] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w22, w1] - B3*CT[w1, w23, w22, w12] + 
     (-B2 + B3)*CT[w1, w23, w22, w22] + (B2/2 - B3/2)*CT[w1, w23, w22, w24] + 
     B3*CT[w1, w23, w22, w3] + (B2/2 - B3/2)*CT[w1, w23, w22, w36] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w22, w37] + (B2/2 - B3/2)*
      CT[w1, w23, w22, w4] + (B2/2 - B3/2)*CT[w1, w23, w22, w41] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w22, w5] + (B2/2 - B3/2)*
      CT[w1, w23, w22, w6] + (2*B2 - 2*B3)*CT[w1, w23, w23, w21] + 
     (B2 - B3)*CT[w1, w23, w23, w22] + (B2/2 - B3/2)*CT[w1, w23, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w1, w23, w23, w4] + (-1/2*B2 + B3/2)*CT[w1, w23, w23, w40] + 
     (B2/2 - B3/2)*CT[w1, w23, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w1, w23, w23, w6] + (B1/2 + B2/2 - B4)*CT[w1, w23, w24, w1] + 
     (-B1 - B2 + 2*B4)*CT[w1, w23, w24, w18] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w1, w23, w24, w2] + (-1/4*B2 + B3/4)*CT[w1, w23, w24, w3] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w24, w36] + (B2/4 - B3/4)*
      CT[w1, w23, w24, w37] + (B2/4 - B3/4)*CT[w1, w23, w24, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w23, w24, w5] + 
     (B1/2 + B2/2 - B4)*CT[w1, w23, w24, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w23, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w26, w2] + (-B2 + B3)*CT[w1, w23, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w1, w23, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w26, w37] + (B2/4 - B3/4)*
      CT[w1, w23, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w23, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w26, w6] + B3*CT[w1, w23, w3, w21] + 
     B3*CT[w1, w23, w3, w22] - B3*CT[w1, w23, w3, w4] - 
     B3*CT[w1, w23, w3, w6] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w4, w1] + 
     B3*CT[w1, w23, w4, w12] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w1, w23, w4, w2] + (-B2 + B3)*CT[w1, w23, w4, w21] + 
     (B2/4 - (5*B3)/4)*CT[w1, w23, w4, w3] + (B2/4 - B3/4)*
      CT[w1, w23, w4, w37] + (-1/4*B2 + B3/4)*CT[w1, w23, w4, w4] + 
     (B1/2 + (3*B2)/4 - B3/4 - B4)*CT[w1, w23, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w4, w6] + 
     (B2/4 - B3/4)*CT[w1, w23, w40, w2] + (B2/4 - B3/4)*
      CT[w1, w23, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w23, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w23, w40, w5] + (-1/4*B2 + B3/4)*CT[w1, w23, w41, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w41, w3] + (B1/2 + B3/2 - B4)*
      CT[w1, w23, w41, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w41, w37] + (B2/4 - B3/4)*CT[w1, w23, w41, w4] + 
     (B2/4 - B3/4)*CT[w1, w23, w41, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w23, w6, w1] + B3*CT[w1, w23, w6, w12] + 
     (B1 + B2 - 2*B4)*CT[w1, w23, w6, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w6, w2] + (-B2 + B3)*CT[w1, w23, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w6, w24] + (B2/4 - (5*B3)/4)*
      CT[w1, w23, w6, w3] + (B2/4 - B3/4)*CT[w1, w23, w6, w37] + 
     (B2/4 - B3/4)*CT[w1, w23, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w6, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w1, w23, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w6, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w1, w1] + (-B1 + B3)*CT[w1, w27, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w1, w2] + 
     (B1/2 - B3/2)*CT[w1, w27, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w1, w27, w1, w3] + (-1/4*B1 + B3/4)*CT[w1, w27, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w1, w37] + (B1/2 - B3/2)*
      CT[w1, w27, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w1, w27, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w1, w5] + 
     (B1/4 - B3/4)*CT[w1, w27, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w27, w12, w1] + (3*B1 - 3*B3)*CT[w1, w27, w12, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w27, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w1, w27, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w27, w12, w36] + (B1/2 - B3/2)*
      CT[w1, w27, w12, w37] + (-1/2*B1 + B3/2)*CT[w1, w27, w12, w38] + 
     (B1 - B3)*CT[w1, w27, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w27, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w1, w27, w12, w6] + 
     (B1/4 - B3/4)*CT[w1, w27, w3, w1] + (-B1 + B3)*CT[w1, w27, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w27, w3, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w27, w3, w3] + 
     (B1/4 - B3/4)*CT[w1, w27, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w3, w37] + (B2/2 + B3/2 - B5)*CT[w1, w27, w3, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w3, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w27, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w36, w1] + (B1/4 - B3/4)*CT[w1, w27, w36, w2] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w36, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w1, w27, w36, w37] + (-1/4*B1 + B3/4)*CT[w1, w27, w36, w5] + 
     (B1/4 - B3/4)*CT[w1, w27, w36, w6] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w4, w1] + (B1 - B3)*CT[w1, w27, w4, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w4, w2] + 
     (B2/2 + B3/2 - B5)*CT[w1, w27, w4, w3] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w4, w36] + (B1/4 - B3/4)*CT[w1, w27, w4, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w27, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w27, w4, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w27, w4, w6] + 
     (B1/4 - B3/4)*CT[w1, w27, w6, w1] + (-2*B1 + 2*B3)*
      CT[w1, w27, w6, w12] + (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w6, w2] + 
     (B1/2 - B3/2)*CT[w1, w27, w6, w27] + (B1/2 - B2/2 - B3 + B5)*
      CT[w1, w27, w6, w3] + (B1/4 - B3/4)*CT[w1, w27, w6, w36] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w6, w37] + (B1/2 - B3/2)*
      CT[w1, w27, w6, w38] + (-B1 - B2/2 + B3/2 + B5)*CT[w1, w27, w6, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w6, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w27, w6, w6] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w27, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w27, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w27, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w27, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w6] + (-B1 + B3)*CT[w1, w3, w1, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w1, w27] + (-B2 - B3)*CT[w1, w3, w1, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w1, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w1, w38] + (B1/2 - B3/2)*CT[w1, w3, w1, w4] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w1, w3, w1, w5] + 
     (-B1 + B3)*CT[w1, w3, w12, w1] + (2*B1 - 2*B3)*CT[w1, w3, w12, w12] + 
     (-B1 + B3)*CT[w1, w3, w12, w13] + (-B1 + B3)*CT[w1, w3, w12, w17] + 
     (B1 + B2 - 2*B5)*CT[w1, w3, w12, w3] + (B1 - B3)*CT[w1, w3, w12, w4] + 
     (-B1 - B2 + 2*B5)*CT[w1, w3, w12, w5] + (B1/2 + B2/2)*
      CT[w1, w3, w13, w1] + (-B1 + B3)*CT[w1, w3, w13, w12] + 
     (2*B1 - 2*B3)*CT[w1, w3, w13, w13] + (-1/2*B1 - B2/2)*
      CT[w1, w3, w13, w25] + (-1/2*B1 + B2/2 + B3)*CT[w1, w3, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w1, w3, w13, w37] + (B1/2 + B2/2)*
      CT[w1, w3, w13, w39] + (-1/2*B1 + B2/2 + B3)*CT[w1, w3, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w1, w3, w13, w5] + (B1 - B3)*CT[w1, w3, w13, w6] + 
     (-B1 + B3)*CT[w1, w3, w14, w1] + (B1 - B3)*CT[w1, w3, w14, w12] + 
     (B1 - B3)*CT[w1, w3, w14, w13] + (-B1 + B3)*CT[w1, w3, w14, w3] + 
     (-B1 + B3)*CT[w1, w3, w17, w12] + (-2*B1 - 2*B2)*CT[w1, w3, w17, w17] + 
     (B1/2 + B2 + B3/2)*CT[w1, w3, w17, w2] + (B1/2 - B3/2)*
      CT[w1, w3, w17, w25] + (B1/2 - B3/2)*CT[w1, w3, w17, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w17, w36] + (B1/2 - B3/2)*
      CT[w1, w3, w17, w39] + (B1/2 + B2 + B3/2)*CT[w1, w3, w17, w4] + 
     (B1/2 - B3/2)*CT[w1, w3, w17, w6] + (-B1 + B3)*CT[w1, w3, w19, w17] + 
     (-B1 + B3)*CT[w1, w3, w19, w18] + (B1 - B3)*CT[w1, w3, w19, w3] + 
     (B1 - B3)*CT[w1, w3, w19, w6] + B3*CT[w1, w3, w23, w21] + 
     B3*CT[w1, w3, w23, w22] - B3*CT[w1, w3, w23, w4] - 
     B3*CT[w1, w3, w23, w6] + (B1/2 - B3/2)*CT[w1, w3, w25, w1] + 
     (-B1 + B3)*CT[w1, w3, w25, w13] + (B1 + B2)*CT[w1, w3, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w1, w3, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w1, w3, w25, w3] + (B2/4 + B3/4)*CT[w1, w3, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w1, w3, w25, w4] + 
     (B2/4 + B3/4)*CT[w1, w3, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w25, w6] + (B1/4 - B3/4)*CT[w1, w3, w27, w1] + 
     (-B1 + B3)*CT[w1, w3, w27, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w3, w27, w2] + (-1/2*B2 - B3/2 + B5)*CT[w1, w3, w27, w3] + 
     (B1/4 - B3/4)*CT[w1, w3, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w27, w37] + (B2/2 + B3/2 - B5)*CT[w1, w3, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w3, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w3, w27, w6] + 
     (-B2 - B3)*CT[w1, w3, w3, w1] + (-B1 + B3)*CT[w1, w3, w3, w13] + 
     (B1 - B2 - 2*B3)*CT[w1, w3, w3, w17] + (B2/2 + B3/2)*
      CT[w1, w3, w3, w25] + (-B1 - B2/2 + B3/2)*CT[w1, w3, w3, w36] + 
     (B1 + B2/2 - B3/2)*CT[w1, w3, w3, w37] + (-B1 - B2/2 + B3/2)*
      CT[w1, w3, w3, w39] + (B1 + B2/2 - B3/2)*CT[w1, w3, w3, w5] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w1, w3, w3, w6] + 
     (-1/4*B2 - B3/4)*CT[w1, w3, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w3, w36, w3] + (B1/2 - B3/2)*CT[w1, w3, w36, w36] + 
     (B2/4 + B3/4)*CT[w1, w3, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w3, w36, w4] + (B2/4 + B3/4)*CT[w1, w3, w36, w5] + 
     (B1/4 - B3/4)*CT[w1, w3, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w3, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w3, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w3, w37, w36] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w1, w3, w37, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w3, w37, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w37, w6] + (-1/4*B1 + B3/4)*CT[w1, w3, w38, w1] + 
     (B1/4 - B3/4)*CT[w1, w3, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w3, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w1, w3, w38, w5] + (B1/4 - B3/4)*
      CT[w1, w3, w38, w6] + (-1/4*B2 - B3/4)*CT[w1, w3, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w39, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w39, w36] + (B2/4 + B3/4)*
      CT[w1, w3, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w3, w39, w4] + 
     (B2/4 + B3/4)*CT[w1, w3, w39, w5] + (B1/4 - B3/4)*CT[w1, w3, w4, w1] + 
     (B1 - B3)*CT[w1, w3, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w3, w4, w2] - B3*CT[w1, w3, w4, w21] + 
     (B2/2 + B3/2 - B5)*CT[w1, w3, w4, w3] + (B1/4 - B3/4)*
      CT[w1, w3, w4, w36] + (-1/4*B1 + B3/4)*CT[w1, w3, w4, w37] + 
     (B2/2 + B3/2 - B5)*CT[w1, w3, w4, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w1, w3, w4, w5] + (-1/4*B1 + (5*B3)/4)*CT[w1, w3, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w1, w3, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w1, w3, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w1, w3, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w1, w3, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w1, w3, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*CT[w1, w3, w5, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*CT[w1, w3, w5, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w3, w5, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w6, w1] + (B1 - B3)*CT[w1, w3, w6, w12] + 
     (B1 - B3)*CT[w1, w3, w6, w13] + (B1 + B2)*CT[w1, w3, w6, w17] + 
     (B1 - B3)*CT[w1, w3, w6, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w1, w3, w6, w2] - B3*CT[w1, w3, w6, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w1, w3, w6, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w6, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w1, w3, w6, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w6, w5] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w3, w8, w2] + 
     (B1/2 - B3/2)*CT[w1, w3, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w8, w36] + (B1/2 - B3/2)*CT[w1, w3, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w1, w3, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w8, w6] + (B1/4 + B3/4 - B4/2)*
      CT[w1, w35, w28, w1] + (-1/2*B1 - B3/2 + B4)*CT[w1, w35, w28, w12] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w28, w2] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w35, w28, w3] + 
     (B1/4 - B3/4)*CT[w1, w35, w28, w36] + (B3*CT[w1, w35, w28, w37])/4 + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w28, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w1, w35, w28, w5] + (B1/4 + B3/4 - B4/2)*CT[w1, w35, w28, w6] + 
     (-1/4*B1 + B3/4 + B4/2)*CT[w1, w35, w31, w1] + 
     (B1/2 + B2/2 - B4)*CT[w1, w35, w31, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w31, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w35, w31, w22] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w31, w3] + (-1/4*B1 - B3/4)*CT[w1, w35, w31, w36] + 
     (B3*CT[w1, w35, w31, w37])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w35, w31, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w1, w35, w31, w5] + (-1/4*B1 + B3/4 + B4/2)*CT[w1, w35, w31, w6] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w32, w1] + (B1/2 + B3/2 - B4)*
      CT[w1, w35, w32, w12] + (B1/2 + B2/2 - B4)*CT[w1, w35, w32, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w32, w2] + 
     (B2/2 + B3/2)*CT[w1, w35, w32, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w1, w35, w32, w24] + (-1/4*B1 + B3/4)*CT[w1, w35, w32, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w32, w3] - (B3*CT[w1, w35, w32, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w1, w35, w32, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w32, w4] + (B1/4 + B3/4)*CT[w1, w35, w32, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w32, w5] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w32, w6] + (-1/2*B3 + B4/2)*
      CT[w1, w35, w35, w1] + (B1/2 + B3/2 - B4)*CT[w1, w35, w35, w12] + 
     (B1/2 + B2/2 - B4)*CT[w1, w35, w35, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w35, w2] + 
     (B2/2 + B3/2)*CT[w1, w35, w35, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w1, w35, w35, w24] + (-1/4*B1 + B3/4)*CT[w1, w35, w35, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w35, w3] - (B3*CT[w1, w35, w35, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w1, w35, w35, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w35, w4] + (B1/4 + B3/4)*CT[w1, w35, w35, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w35, w5] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w35, w6] - (B3*CT[w1, w35, w43, w2])/4 - 
     (B1*CT[w1, w35, w43, w3])/4 + (-1/2*B3 + B4/2)*CT[w1, w35, w43, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w35, w43, w37] + 
     (B1*CT[w1, w35, w43, w4])/4 + (B3*CT[w1, w35, w43, w5])/4 + 
     (-B1 + B3)*CT[w1, w4, w1, w12] + (B1/2 + B2 + B3/2)*CT[w1, w4, w1, w2] + 
     (B1/2 - B3/2)*CT[w1, w4, w1, w27] + (B1/2 - B3/2)*CT[w1, w4, w1, w3] + 
     (B1/2 - B3/2)*CT[w1, w4, w1, w38] + (-B1 - B2)*CT[w1, w4, w1, w4] + 
     (-2*B1 + 2*B3)*CT[w1, w4, w12, w12] + B3*CT[w1, w4, w12, w21] + 
     (-B2 - B3 + 2*B5)*CT[w1, w4, w12, w3] + (B1 + B2 - 2*B5)*
      CT[w1, w4, w12, w5] + (B1 - 2*B3)*CT[w1, w4, w12, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w1, w4, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w1, w4, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w1, w4, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w1, w4, w2, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w1, w4, w2, w37] + (B1/2 + B2/4 + B3/4 + B5)*CT[w1, w4, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w1, w4, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w1, w4, w2, w6] + 
     B3*CT[w1, w4, w21, w12] + (-2*B2 + 2*B3)*CT[w1, w4, w21, w21] + 
     (B2 - 2*B3)*CT[w1, w4, w21, w3] + (B1 + B2 - 2*B4)*CT[w1, w4, w21, w5] + 
     (-B1 - B3 + 2*B4)*CT[w1, w4, w21, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w4, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w4, w26, w2] + 
     (B2 - B3)*CT[w1, w4, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w1, w4, w26, w3] + (B2/4 - B3/4)*CT[w1, w4, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w4, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w4, w26, w5] + (B1/2 + B3/2 - B4)*CT[w1, w4, w26, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w4, w27, w1] + (B1 - B3)*CT[w1, w4, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w4, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w1, w4, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w27, w36] + (B1/4 - B3/4)*CT[w1, w4, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w4, w27, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w4, w27, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w4, w27, w6] + 
     (B1/4 - B3/4)*CT[w1, w4, w3, w1] + (B1 - B3)*CT[w1, w4, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w4, w3, w2] - 
     B3*CT[w1, w4, w3, w21] + (B2/2 + B3/2 - B5)*CT[w1, w4, w3, w3] + 
     (B1/4 - B3/4)*CT[w1, w4, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w3, w37] + (B2/2 + B3/2 - B5)*CT[w1, w4, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w1, w4, w3, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w1, w4, w3, w6] + 
     (B1/4 - B3/4)*CT[w1, w4, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w38, w2] + (B1/4 - B3/4)*CT[w1, w4, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w4, w38, w37] + 
     (B1/4 - B3/4)*CT[w1, w4, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w38, w6] + (-B1 - B2)*CT[w1, w4, w4, w1] + 
     (B1 + B2/2 + B3/2)*CT[w1, w4, w4, w2] + (-B2 + B3)*CT[w1, w4, w4, w21] + 
     (B2/2 - B3/2)*CT[w1, w4, w4, w26] + (B2/2 - B3/2)*CT[w1, w4, w4, w40] + 
     (B2/2 - B3/2)*CT[w1, w4, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w1, w4, w40, w2] + (-1/4*B2 + B3/4)*CT[w1, w4, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w1, w4, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w4, w40, w37] + (B2/4 - B3/4)*CT[w1, w4, w40, w4] + 
     (B2/4 - B3/4)*CT[w1, w4, w40, w5] + (B1/2 + B3/2 - B4)*
      CT[w1, w4, w6, w1] - B3*CT[w1, w4, w6, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w4, w6, w2] + 
     (B2 - B3)*CT[w1, w4, w6, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w1, w4, w6, w3] + (-1/4*B2 + B3/4)*CT[w1, w4, w6, w37] + 
     (B2/4 - B3/4)*CT[w1, w4, w6, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w1, w4, w6, w5] + (B1/2 + B3/2 - B4)*CT[w1, w4, w6, w6] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w4, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w4, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w4, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w4, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w1, w4, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w1, w4, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w1, w4, w9, w26] + (B2/2 - B3/2)*
      CT[w1, w4, w9, w3] + (-1/2*B2 + B3/2)*CT[w1, w4, w9, w36] + 
     (B2/2 - B3/2)*CT[w1, w4, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w1, w4, w9, w40] + (B3/2 - B4/2)*CT[w1, w6, w1, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w6, w1, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w1, w6, w1, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w1, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w6, w1, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w1, w6, w1, w24] + (B1/4 - B3/4)*CT[w1, w6, w1, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w1, w3] + (B3*CT[w1, w6, w1, w37])/
      4 + (B1/4 - B3/4)*CT[w1, w6, w1, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w1, w4] + (-1/4*B1 - B3/4)*CT[w1, w6, w1, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w1, w5] + 
     (B3/2 - B4/2)*CT[w1, w6, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w6, w12, w1] + (B1 - B3)*CT[w1, w6, w12, w12] + 
     (-B1 + B3)*CT[w1, w6, w12, w18] + B3*CT[w1, w6, w12, w22] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w12, w27] + (B1/2 - B3/2)*
      CT[w1, w6, w12, w3] + (-1/2*B1 + B3/2)*CT[w1, w6, w12, w36] + 
     (B1/2 - B3/2)*CT[w1, w6, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w6, w12, w38] - B3*CT[w1, w6, w12, w4] + 
     (B1/2 - B3/2)*CT[w1, w6, w12, w5] + (B1/2 - B3/2)*CT[w1, w6, w12, w6] + 
     (B1 - B3)*CT[w1, w6, w14, w1] + (-B1 + B3)*CT[w1, w6, w14, w12] + 
     (-B1 + B3)*CT[w1, w6, w14, w13] + (B1 - B3)*CT[w1, w6, w14, w3] + 
     (B1/2 + B2/2)*CT[w1, w6, w18, w1] + (-B1 + B3)*CT[w1, w6, w18, w12] + 
     (B1 + B2)*CT[w1, w6, w18, w18] + (B1/2 + B2/2)*CT[w1, w6, w18, w2] + 
     (-1/2*B1 - B2/2)*CT[w1, w6, w18, w24] + (B1/2 - B2/2 - B3)*
      CT[w1, w6, w18, w3] + (-1/2*B1 - B2/2)*CT[w1, w6, w18, w36] + 
     (B1/2 + B2/2)*CT[w1, w6, w18, w41] + (-1/2*B1 - B2/2)*
      CT[w1, w6, w18, w6] + (-B1 - B2)*CT[w1, w6, w19, w17] + 
     (-B1 - B2)*CT[w1, w6, w19, w18] + (B1 + B2)*CT[w1, w6, w19, w3] + 
     (B1 + B2)*CT[w1, w6, w19, w6] + (B2/2 - B3/2)*CT[w1, w6, w22, w1] + 
     B3*CT[w1, w6, w22, w12] + (B2 - B3)*CT[w1, w6, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w24] - B3*CT[w1, w6, w22, w3] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w36] + (B2/2 - B3/2)*
      CT[w1, w6, w22, w37] + (-1/2*B2 + B3/2)*CT[w1, w6, w22, w4] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w41] + (B2/2 - B3/2)*
      CT[w1, w6, w22, w5] + (-1/2*B2 + B3/2)*CT[w1, w6, w22, w6] + 
     (-B2 + B3)*CT[w1, w6, w23, w21] + (-B2 + B3)*CT[w1, w6, w23, w22] + 
     (B2 - B3)*CT[w1, w6, w23, w4] + (B2 - B3)*CT[w1, w6, w23, w6] + 
     (-1/4*B1 - B2/2 - B3/4 + B4/2)*CT[w1, w6, w24, w1] + 
     (B1/2 + B2/2 - B4)*CT[w1, w6, w24, w18] + (-1/4*B1 + B4/2)*
      CT[w1, w6, w24, w2] + (B2/2 + B3/2)*CT[w1, w6, w24, w22] - 
     (B1*CT[w1, w6, w24, w3])/4 + (B1/4 + B2/2 - B3/4)*CT[w1, w6, w24, w36] - 
     (B2*CT[w1, w6, w24, w37])/4 + (B1*CT[w1, w6, w24, w4])/4 + 
     (B1/4 - B4/2)*CT[w1, w6, w24, w5] + (-1/4*B1 - B2/2 - B3/4 + B4/2)*
      CT[w1, w6, w24, w6] + (-1/4*B1 - B3/4 + B4/2)*CT[w1, w6, w27, w1] + 
     (B1/2 + B3/2 - B4)*CT[w1, w6, w27, w12] + 
     (B1/4 - B4/2)*CT[w1, w6, w27, w2] - (B1*CT[w1, w6, w27, w3])/4 + 
     (B1/4 - B3/4)*CT[w1, w6, w27, w36] + (B2*CT[w1, w6, w27, w37])/4 + 
     (B1*CT[w1, w6, w27, w4])/4 + (-1/4*B1 + B4/2)*CT[w1, w6, w27, w5] + 
     (-1/4*B1 - B3/4 + B4/2)*CT[w1, w6, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w3, w1] + (B1 - B3)*CT[w1, w6, w3, w12] + 
     (B1 - B3)*CT[w1, w6, w3, w13] + (B1 + B2)*CT[w1, w6, w3, w17] + 
     (B1 - B3)*CT[w1, w6, w3, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w1, w6, w3, w2] - B3*CT[w1, w6, w3, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w1, w6, w3, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w6, w3, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w1, w6, w3, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w6, w3, w5] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w3, w6] - (B3*CT[w1, w6, w36, w2])/4 - 
     (B1*CT[w1, w6, w36, w3])/4 + (-1/2*B3 + B4/2)*CT[w1, w6, w36, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w36, w37] + 
     (B1*CT[w1, w6, w36, w4])/4 + (B3*CT[w1, w6, w36, w5])/4 - 
     (B2*CT[w1, w6, w38, w2])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w38, w3] + (B1/2 - B4/2)*CT[w1, w6, w38, w36] + 
     (-1/4*B1 + B4/2)*CT[w1, w6, w38, w37] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w6, w38, w4] + (B2*CT[w1, w6, w38, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w1, w6, w4, w1] - B3*CT[w1, w6, w4, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w6, w4, w2] + 
     (B2 - B3)*CT[w1, w6, w4, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w1, w6, w4, w3] + (-1/4*B2 + B3/4)*CT[w1, w6, w4, w37] + 
     (B2/4 - B3/4)*CT[w1, w6, w4, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w1, w6, w4, w5] + (B1/2 + B3/2 - B4)*CT[w1, w6, w4, w6] + 
     (B2*CT[w1, w6, w41, w2])/4 + (B1/4 + B2/4 - B3/4)*CT[w1, w6, w41, w3] + 
     (-1/2*B1 + B4/2)*CT[w1, w6, w41, w36] + (B1/4 - B4/2)*
      CT[w1, w6, w41, w37] + (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w41, w4] - 
     (B2*CT[w1, w6, w41, w5])/4 + (B3/2 - B4/2)*CT[w1, w6, w6, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w6, w6, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w1, w6, w6, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w6, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w6, w6, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w1, w6, w6, w24] + (B1/4 - B3/4)*CT[w1, w6, w6, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w6, w3] + (B3*CT[w1, w6, w6, w37])/
      4 + (B1/4 - B3/4)*CT[w1, w6, w6, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w6, w4] + (-1/4*B1 - B3/4)*CT[w1, w6, w6, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w6, w5] + 
     (B3/2 - B4/2)*CT[w1, w6, w6, w6] + (-1/4*B1 - (3*B3)/4 + B4)*
      CT[w1, w8, w1, w1] + (3*B1 - B3 - 2*B4)*CT[w1, w8, w1, w12] + 
     (-1/4*B1 - (5*B2)/4 - B3/2 - B4 + B5)*CT[w1, w8, w1, w2] + 
     (-B1 + B3)*CT[w1, w8, w1, w27] + (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*
      CT[w1, w8, w1, w3] + (B1/4 - B3/4)*CT[w1, w8, w1, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w1, w37] + 
     (-B1 + B3)*CT[w1, w8, w1, w38] + ((3*B1)/2 + (5*B2)/4 + B3/4 - B5)*
      CT[w1, w8, w1, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w1, w5] + ((-3*B1)/4 - B3/4 + B4)*CT[w1, w8, w1, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w1, w8, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w1, w8, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w1, w8, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w1, w8, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w1, w8, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*CT[w1, w8, w2, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w1, w8, w2, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w1, w8, w2, w6] + 
     ((5*B1)/4 - B3/4 - B4)*CT[w1, w8, w27, w1] + (-3*B1 + B3 + 2*B4)*
      CT[w1, w8, w27, w12] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w27, w2] + (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*
      CT[w1, w8, w27, w3] + ((3*B1)/4 - (3*B3)/4)*CT[w1, w8, w27, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w27, w37] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w1, w8, w27, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w1, w8, w27, w5] + 
     ((7*B1)/4 - (3*B3)/4 - B4)*CT[w1, w8, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w1, w8, w3, w2] + (B1/2 - B3/2)*CT[w1, w8, w3, w27] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w36] + (B1/2 - B3/2)*
      CT[w1, w8, w3, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w1, w8, w3, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w6] + (B1/4 - B3/4)*
      CT[w1, w8, w36, w1] + (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w36, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w8, w36, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w1, w8, w36, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w36, w37] + (B2/4 - B3/4)*CT[w1, w8, w36, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w8, w36, w6] + (-1/4*B1 + B3/4)*CT[w1, w8, w38, w1] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w38, w2] + 
     (B2/4 - B3/4)*CT[w1, w8, w38, w3] + ((-3*B1)/4 - B3/4 + B4)*
      CT[w1, w8, w38, w36] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w1, w8, w38, w37] + (-1/4*B2 + B3/4)*CT[w1, w8, w38, w4] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w38, w5] + 
     (B1/4 - B3/4)*CT[w1, w8, w38, w6] + ((3*B1)/4 + B2/2 - B3/4 + B4)*
      CT[w1, w8, w4, w1] + ((-5*B1)/4 - (7*B2)/4 - B3 - B4 + B5)*
      CT[w1, w8, w4, w2] + (-1/2*B1 + B3/2)*CT[w1, w8, w4, w27] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w1, w8, w4, w3] + 
     (B1/4 + B2/2 - (3*B3)/4)*CT[w1, w8, w4, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w4, w37] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w4, w38] + (B1 + (5*B2)/4 + (3*B3)/4 - B5)*
      CT[w1, w8, w4, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w1, w8, w4, w5] + (B1/4 - B2/2 - (3*B3)/4 + B4)*CT[w1, w8, w4, w6] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w1, w8, w6, w1] + (3*B1 - B3 - 2*B4)*
      CT[w1, w8, w6, w12] + (B1/4 - B2/4 - B4 + B5)*CT[w1, w8, w6, w2] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w6, w27] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w1, w8, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w8, w6, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w1, w8, w6, w37] + (-1/2*B1 + B3/2)*CT[w1, w8, w6, w38] + 
     (B1 + B2/4 - B3/4 - B5)*CT[w1, w8, w6, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w1, w8, w6, w5] + 
     ((-5*B1)/4 + B3/4 + B4)*CT[w1, w8, w6, w6] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w1, w8, w8, w1] + ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*
      CT[w1, w8, w8, w2] + ((3*B1)/2 - (3*B3)/2)*CT[w1, w8, w8, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w1, w8, w8, w36] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w8, w8, w38] + ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*
      CT[w1, w8, w8, w4] + ((-3*B1)/2 + (3*B3)/2)*CT[w1, w8, w8, w6] + 
     (B1 - B3)*CT[w10, w1, w1, w12] + (-1/2*B1 - B2 - B3/2)*
      CT[w10, w1, w1, w2] + (-1/2*B1 + B3/2)*CT[w10, w1, w1, w27] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w1, w3] + (-1/2*B1 + B3/2)*
      CT[w10, w1, w1, w38] + (B1 + B2)*CT[w10, w1, w1, w4] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w12, w1] + (3*B1 - 3*B3)*
      CT[w10, w1, w12, w12] + (-1/2*B1 + B3/2)*CT[w10, w1, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w10, w1, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w12, w36] + (B1/2 - B3/2)*
      CT[w10, w1, w12, w37] + (-1/2*B1 + B3/2)*CT[w10, w1, w12, w38] + 
     (B1 - B3)*CT[w10, w1, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w1, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w1, w12, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w10, w1, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w10, w1, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w1, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w10, w1, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w1, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*
      CT[w10, w1, w2, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w1, w2, w5] + (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w1, w2, w6] + 
     (B1/2 + B3/2 - B4)*CT[w10, w1, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w1, w26, w2] + (-B2 + B3)*CT[w10, w1, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w10, w1, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w26, w37] + (B2/4 - B3/4)*
      CT[w10, w1, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w1, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w1, w26, w6] + ((3*B1)/4 - (3*B3)/4)*
      CT[w10, w1, w27, w1] + (-2*B1 + 2*B3)*CT[w10, w1, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w1, w27, w2] + 
     (B1/2 - B2/2 - B3 + B5)*CT[w10, w1, w27, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w1, w27, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w27, w37] + (-1/2*B1 + B2/2 + B3 - B5)*
      CT[w10, w1, w27, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w27, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w10, w1, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w3, w1] + (-B1 + B3)*CT[w10, w1, w3, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w3, w2] + 
     (B1/2 - B3/2)*CT[w10, w1, w3, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w1, w3, w3] + (-1/4*B1 + B3/4)*CT[w10, w1, w3, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w3, w37] + (B1/2 - B3/2)*
      CT[w10, w1, w3, w38] + (-1/2*B1 - B2/2 + B5)*CT[w10, w1, w3, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w3, w5] + 
     (B1/4 - B3/4)*CT[w10, w1, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w1, w38, w1] + (B1/4 - B3/4)*CT[w10, w1, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w1, w38, w37] + (-1/4*B1 + B3/4)*CT[w10, w1, w38, w5] + 
     (B1/4 - B3/4)*CT[w10, w1, w38, w6] + (B1 + B2)*CT[w10, w1, w4, w1] + 
     (B1 - B3)*CT[w10, w1, w4, w12] + ((-3*B1)/2 - (3*B2)/2 - B3)*
      CT[w10, w1, w4, w2] + (B2 - B3)*CT[w10, w1, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w4, w26] + (-1/2*B1 + B3/2)*
      CT[w10, w1, w4, w27] + (-1/2*B1 + B3/2)*CT[w10, w1, w4, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w4, w38] + (B1 + B2)*CT[w10, w1, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w4, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w1, w4, w6] + (B2/4 - B3/4)*CT[w10, w1, w40, w2] + 
     (B2/4 - B3/4)*CT[w10, w1, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w1, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w1, w40, w37] + (-1/4*B2 + B3/4)*CT[w10, w1, w40, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w40, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w1, w6, w1] + (B1 + B3 - 2*B4)*CT[w10, w1, w6, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w1, w6, w2] + 
     (B2/4 - B3/4)*CT[w10, w1, w6, w3] + (B2/4 - B3/4)*CT[w10, w1, w6, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w1, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w1, w6, w6] + 
     (-B1 - B3 + 2*B4)*CT[w10, w1, w7, w12] + 
     (B2 - B3)*CT[w10, w1, w7, w21] + (-B2 + B3)*CT[w10, w1, w7, w3] + 
     (B1 + B3 - 2*B4)*CT[w10, w1, w7, w6] + (-B1 + B3)*CT[w10, w1, w8, w1] + 
     (B1 + 2*B2 + B3 - 2*B5)*CT[w10, w1, w8, w2] + 
     (B1 - B3)*CT[w10, w1, w8, w27] + (-B1 + B3)*CT[w10, w1, w8, w36] + 
     (B1 - B3)*CT[w10, w1, w8, w38] + (-B1 - 2*B2 - B3 + 2*B5)*
      CT[w10, w1, w8, w4] + (-B1 + B3)*CT[w10, w1, w8, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w1, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w1, w9, w2] + 
     (B2/2 - B3/2)*CT[w10, w1, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w10, w1, w9, w3] + (B2/2 - B3/2)*CT[w10, w1, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w9, w4] + (B2/2 - B3/2)*
      CT[w10, w1, w9, w40] + ((-3*B1)/4 - B3/4 + B4)*CT[w10, w10, w1, w1] + 
     (2*B3 - 2*B4)*CT[w10, w10, w1, w12] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w10, w1, w2] + 
     (B1/2 - B3/2)*CT[w10, w10, w1, w27] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w10, w1, w36] + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w1, w37] + (B1/2 - B3/2)*
      CT[w10, w10, w1, w38] + (-1/2*B1 - (3*B2)/4 + B3/4 + B5)*
      CT[w10, w10, w1, w4] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w1, w5] + (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w1, w6] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w26, w1] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w26, w2] + 
     (-2*B3 + 2*B5)*CT[w10, w10, w26, w21] + (-1/4*B2 + (5*B3)/4 - B5)*
      CT[w10, w10, w26, w3] + (B1/4 - B3/4)*CT[w10, w10, w26, w36] + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w26, w37] + (B2/4 + (3*B3)/4 - B5)*
      CT[w10, w10, w26, w4] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w26, w5] + (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w26, w6] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w27, w1] + 
     (-2*B3 + 2*B4)*CT[w10, w10, w27, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w27, w2] + (B2/4 + (3*B3)/4 - B5)*CT[w10, w10, w27, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w27, w36] + 
     (B1/4 - B2/4)*CT[w10, w10, w27, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w27, w4] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w27, w5] + 
     (-1/4*B1 + (5*B3)/4 - B4)*CT[w10, w10, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w36, w1] + (B1/4 - B2/4)*
      CT[w10, w10, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w10, w36, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w36, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w10, w36, w37] + 
     (B2/4 - B3/4)*CT[w10, w10, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w36, w5] + (B1/4 - B3/4)*CT[w10, w10, w36, w6] + 
     (B1/4 - B3/4)*CT[w10, w10, w38, w1] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w38, w2] + (B2/4 - B3/4)*CT[w10, w10, w38, w3] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w38, w36] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w38, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w10, w38, w4] + (B1/4 - B2/4)*
      CT[w10, w10, w38, w5] + (-1/4*B1 + B3/4)*CT[w10, w10, w38, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B4)*CT[w10, w10, w4, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w10, w4, w2] + 
     (2*B3 - 2*B5)*CT[w10, w10, w4, w21] + (B2/2 - B3/2)*
      CT[w10, w10, w4, w26] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w4, w3] + (-1/4*B1 + B2/2 - B3/4)*CT[w10, w10, w4, w36] + 
     (B1/4 - B2/4)*CT[w10, w10, w4, w37] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w10, w10, w4, w4] + (B2/2 - B3/2)*CT[w10, w10, w4, w40] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w4, w5] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w40, w1] + (B1/4 - B2/4)*
      CT[w10, w10, w40, w2] + (-1/4*B2 + B3/4)*CT[w10, w10, w40, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w40, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w10, w40, w37] + 
     (B2/4 - B3/4)*CT[w10, w10, w40, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w40, w5] + (B1/4 - B3/4)*CT[w10, w10, w40, w6] + 
     (2*B3 - 2*B4)*CT[w10, w10, w7, w12] + (2*B3 - 2*B5)*
      CT[w10, w10, w7, w21] + (-2*B3 + 2*B5)*CT[w10, w10, w7, w3] + 
     (-2*B3 + 2*B4)*CT[w10, w10, w7, w6] + (B1/2 - B3/2)*
      CT[w10, w10, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w10, w8, w2] + (-1/2*B1 + B3/2)*CT[w10, w10, w8, w27] + 
     (B1/2 - B3/2)*CT[w10, w10, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w10, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w10, w8, w4] + (B1/2 - B3/2)*CT[w10, w10, w8, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w10, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w10, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w10, w9, w26] + (B2/2 - B3/2)*
      CT[w10, w10, w9, w3] + (-1/2*B2 + B3/2)*CT[w10, w10, w9, w36] + 
     (B2/2 - B3/2)*CT[w10, w10, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w10, w9, w40] + (B1/2 + B3/2 - B4)*CT[w10, w26, w1, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w1, w2] + 
     (-B2 + B3)*CT[w10, w26, w1, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w10, w26, w1, w3] + (-1/4*B2 + B3/4)*CT[w10, w26, w1, w37] + 
     (B2/4 - B3/4)*CT[w10, w26, w1, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w26, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w1, w6] + 
     (-B2 + B3)*CT[w10, w26, w21, w1] + (-3*B2 + 3*B3)*
      CT[w10, w26, w21, w21] + (B2/2 - B3/2)*CT[w10, w26, w21, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w10, w26, w21, w3] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w21, w37] + 
     (B2/2 - B3/2)*CT[w10, w26, w21, w4] + (B2/2 - B3/2)*
      CT[w10, w26, w21, w40] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w10, w26, w21, w5] + (-B1 + B2/2 - (3*B3)/2 + 2*B4)*
      CT[w10, w26, w21, w6] + (B1/2 + B2 - B3/2 - B4)*CT[w10, w26, w3, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w3, w2] + 
     (2*B2 - 2*B3)*CT[w10, w26, w3, w21] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w3, w26] + ((-3*B2)/4 + (3*B3)/4)*CT[w10, w26, w3, w3] + 
     (B2/4 - B3/4)*CT[w10, w26, w3, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w3, w4] + (-1/2*B2 + B3/2)*CT[w10, w26, w3, w40] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w3, w5] + 
     (B1/2 - B2/2 + B3 - B4)*CT[w10, w26, w3, w6] + 
     (B2/4 - B3/4)*CT[w10, w26, w36, w2] + (B2/4 - B3/4)*
      CT[w10, w26, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w26, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w26, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w36, w5] + (B1/2 + B2/2 - B4)*CT[w10, w26, w4, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w4, w2] + 
     (B2 - B3)*CT[w10, w26, w4, w21] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w4, w26] + (-1/4*B2 + B3/4)*CT[w10, w26, w4, w3] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w4, w36] + (B2/4 - B3/4)*
      CT[w10, w26, w4, w37] + (B2/4 - B3/4)*CT[w10, w26, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w26, w4, w5] + (B1/2 + B3/2 - B4)*CT[w10, w26, w4, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w26, w6, w2] + (B2 - B3)*CT[w10, w26, w6, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w10, w26, w6, w3] + 
     (B2/4 - B3/4)*CT[w10, w26, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w26, w6, w5] + (B1/2 + B3/2 - B4)*CT[w10, w26, w6, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w26, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w26, w9, w2] + 
     (B2/2 - B3/2)*CT[w10, w26, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w9, w3] + (B2/2 - B3/2)*CT[w10, w26, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w9, w4] + (B2/2 - B3/2)*
      CT[w10, w26, w9, w40] + (B1/4 - B3/4)*CT[w10, w27, w1, w1] + 
     (B1 - B3)*CT[w10, w27, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w1, w2] + (-1/2*B1 + B3/2)*CT[w10, w27, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w10, w27, w1, w3] + 
     (B1/4 - B3/4)*CT[w10, w27, w1, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w1, w37] + (-1/2*B1 + B3/2)*CT[w10, w27, w1, w38] + 
     (B1/2 + B2/2 - B5)*CT[w10, w27, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w1, w5] + (-1/4*B1 + B3/4)*CT[w10, w27, w1, w6] + 
     (B1/2 - B3/2)*CT[w10, w27, w12, w1] + (-3*B1 + 3*B3)*
      CT[w10, w27, w12, w12] + (B1/2 - B3/2)*CT[w10, w27, w12, w27] + 
     (B1/2 - B2 - (3*B3)/2 + 2*B5)*CT[w10, w27, w12, w3] + 
     (B1/2 - B3/2)*CT[w10, w27, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w27, w12, w37] + (B1/2 - B3/2)*CT[w10, w27, w12, w38] + 
     (-B1 + B3)*CT[w10, w27, w12, w4] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w27, w12, w5] + ((3*B1)/2 - (3*B3)/2)*CT[w10, w27, w12, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w3, w1] + 
     (B1 - B3)*CT[w10, w27, w3, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w27, w3, w2] + (B2/2 + B3/2 - B5)*CT[w10, w27, w3, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w3, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w3, w37] + (-1/2*B2 - B3/2 + B5)*CT[w10, w27, w3, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w3, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w27, w3, w6] + 
     (B1/4 - B3/4)*CT[w10, w27, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w36, w2] + (B1/4 - B3/4)*CT[w10, w27, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w36, w37] + 
     (B1/4 - B3/4)*CT[w10, w27, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w36, w6] + (B1/4 - B3/4)*CT[w10, w27, w4, w1] + 
     (-B1 + B3)*CT[w10, w27, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w4, w2] + (-1/2*B2 - B3/2 + B5)*CT[w10, w27, w4, w3] + 
     (B1/4 - B3/4)*CT[w10, w27, w4, w36] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w4, w37] + (B2/2 + B3/2 - B5)*CT[w10, w27, w4, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w27, w4, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w27, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w6, w1] + (2*B1 - 2*B3)*
      CT[w10, w27, w6, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w6, w2] + (-1/2*B1 + B3/2)*CT[w10, w27, w6, w27] + 
     (-1/2*B1 + B2/2 + B3 - B5)*CT[w10, w27, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w6, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w6, w37] + (-1/2*B1 + B3/2)*CT[w10, w27, w6, w38] + 
     (B1 + B2/2 - B3/2 - B5)*CT[w10, w27, w6, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w6, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w27, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w10, w27, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w27, w8, w2] + (B1/2 - B3/2)*CT[w10, w27, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w10, w27, w8, w36] + (B1/2 - B3/2)*
      CT[w10, w27, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w27, w8, w4] + (-1/2*B1 + B3/2)*CT[w10, w27, w8, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w1, w1] + (-B1 + B3)*CT[w10, w3, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w1, w2] + 
     (B1/2 - B3/2)*CT[w10, w3, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w3, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w1, w37] + (B1/2 - B3/2)*
      CT[w10, w3, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w10, w3, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w1, w5] + 
     (B1/4 - B3/4)*CT[w10, w3, w1, w6] + (B1/4 - B3/4)*CT[w10, w3, w26, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w3, w26, w2] + 
     (-B2 - B3 + 2*B5)*CT[w10, w3, w26, w21] + (B2/2 + B3/2 - B5)*
      CT[w10, w3, w26, w3] + (B1/4 - B3/4)*CT[w10, w3, w26, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w26, w37] + (B2/2 + B3/2 - B5)*
      CT[w10, w3, w26, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w26, w5] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w26, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w27, w1] + (B1 - B3)*CT[w10, w3, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w10, w3, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w27, w36] + (B1/4 - B3/4)*CT[w10, w3, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w3, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w3, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w3, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w36, w1] + (B1/4 - B3/4)*
      CT[w10, w3, w36, w2] + (-1/4*B1 + B3/4)*CT[w10, w3, w36, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w36, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w36, w5] + (B1/4 - B3/4)*
      CT[w10, w3, w36, w6] + (B1/4 - B3/4)*CT[w10, w3, w38, w1] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w38, w2] + (B1/4 - B3/4)*
      CT[w10, w3, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w3, w38, w37] + (B1/4 - B3/4)*CT[w10, w3, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w38, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w4, w1] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w4, w2] + 
     (B2 + B3 - 2*B5)*CT[w10, w3, w4, w21] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w4, w3] + (-1/4*B1 + B3/4)*CT[w10, w3, w4, w36] + 
     (B1/4 - B3/4)*CT[w10, w3, w4, w37] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w3, w4, w5] + (B1/4 - B3/4)*CT[w10, w3, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w40, w1] + (B1/4 - B3/4)*
      CT[w10, w3, w40, w2] + (-1/4*B1 + B3/4)*CT[w10, w3, w40, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w40, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w40, w5] + (B1/4 - B3/4)*
      CT[w10, w3, w40, w6] + (-B1 + B3)*CT[w10, w3, w7, w12] + 
     (B2 + B3 - 2*B5)*CT[w10, w3, w7, w21] + (-B2 - B3 + 2*B5)*
      CT[w10, w3, w7, w3] + (B1 - B3)*CT[w10, w3, w7, w6] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w3, w8, w2] + (-1/2*B1 + B3/2)*CT[w10, w3, w8, w27] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w3, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w3, w8, w4] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w6] + (B1 + B2)*CT[w10, w4, w1, w1] + 
     (B1 - B3)*CT[w10, w4, w1, w12] + ((-3*B1)/2 - (3*B2)/2 - B3)*
      CT[w10, w4, w1, w2] + (B2 - B3)*CT[w10, w4, w1, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w1, w26] + (-1/2*B1 + B3/2)*
      CT[w10, w4, w1, w27] + (-1/2*B1 + B3/2)*CT[w10, w4, w1, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w4, w1, w38] + (B1 + B2)*CT[w10, w4, w1, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w1, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w1, w6] + (-1/4*B1 - B2/2 - B3/4 - B4)*
      CT[w10, w4, w2, w1] + ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*
      CT[w10, w4, w2, w2] + (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w4, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w10, w4, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w4, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*
      CT[w10, w4, w2, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w4, w2, w5] + (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w4, w2, w6] + 
     (B2 - B3)*CT[w10, w4, w21, w1] + (3*B2 - 3*B3)*CT[w10, w4, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w4, w21, w3] + (B2/2 - B3/2)*CT[w10, w4, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w10, w4, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w10, w4, w21, w6] + (B1/2 - B2/2 + B3 - B4)*CT[w10, w4, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w4, w26, w2] + 
     (-2*B2 + 2*B3)*CT[w10, w4, w26, w21] + ((5*B2)/4 - (5*B3)/4)*
      CT[w10, w4, w26, w3] + (-1/2*B2 + B3/2)*CT[w10, w4, w26, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w26, w37] + ((3*B2)/4 - (3*B3)/4)*
      CT[w10, w4, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w26, w5] + 
     (-1/2*B1 + B2/2 - B3 + B4)*CT[w10, w4, w26, w6] + 
     (B1/4 - B3/4)*CT[w10, w4, w27, w1] + (-B1 + B3)*CT[w10, w4, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w4, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w27, w3] + 
     (B1/4 - B3/4)*CT[w10, w4, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w10, w4, w27, w37] + (B2/2 + B3/2 - B5)*CT[w10, w4, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w4, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w4, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w3, w1] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w4, w3, w2] + (B2 + B3 - 2*B5)*CT[w10, w4, w3, w21] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w3, w3] + (-1/4*B1 + B3/4)*
      CT[w10, w4, w3, w36] + (B1/4 - B3/4)*CT[w10, w4, w3, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w3, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w4, w3, w5] + (B1/4 - B3/4)*CT[w10, w4, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w38, w1] + (B1/4 - B3/4)*
      CT[w10, w4, w38, w2] + (-1/4*B1 + B3/4)*CT[w10, w4, w38, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w4, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w38, w5] + (B1/4 - B3/4)*
      CT[w10, w4, w38, w6] + (B1 + B2)*CT[w10, w4, w4, w1] + 
     (-B1 - B2/2 - B3/2)*CT[w10, w4, w4, w2] + 
     (B2 - B3)*CT[w10, w4, w4, w21] + (-1/2*B2 + B3/2)*CT[w10, w4, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w4, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w4, w6] + (B2/4 - B3/4)*CT[w10, w4, w40, w2] + 
     (B2/4 - B3/4)*CT[w10, w4, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w4, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w4, w40, w37] + (-1/4*B2 + B3/4)*CT[w10, w4, w40, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w40, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w10, w4, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w6, w2] + 
     (-B2 + B3)*CT[w10, w4, w6, w21] + (B2/2 - B3/2)*CT[w10, w4, w6, w26] + 
     (B2/4 - B3/4)*CT[w10, w4, w6, w3] + (B2/2 - B3/2)*CT[w10, w4, w6, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w4, w6, w4] + (B2/2 - B3/2)*CT[w10, w4, w6, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w6, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w4, w6, w6] + 
     (B1 - B3)*CT[w10, w4, w7, w12] + (-B2 - B3 + 2*B5)*
      CT[w10, w4, w7, w21] + (B2 + B3 - 2*B5)*CT[w10, w4, w7, w3] + 
     (-B1 + B3)*CT[w10, w4, w7, w6] + (-1/2*B1 + B3/2)*CT[w10, w4, w8, w1] + 
     (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w4, w8, w2] + 
     (B1/2 - B3/2)*CT[w10, w4, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w10, w4, w8, w36] + (B1/2 - B3/2)*CT[w10, w4, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w10, w4, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w10, w4, w8, w6] + (-2*B1 - B2 - B3 + 2*B4)*
      CT[w10, w4, w9, w1] + (2*B1 + B2 + B3 - 2*B4)*CT[w10, w4, w9, w2] + 
     (B2 - B3)*CT[w10, w4, w9, w26] + (-B2 + B3)*CT[w10, w4, w9, w3] + 
     (B2 - B3)*CT[w10, w4, w9, w36] + (-B2 + B3)*CT[w10, w4, w9, w4] + 
     (B2 - B3)*CT[w10, w4, w9, w40] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w6, w1, w1] + (B1 + B3 - 2*B4)*CT[w10, w6, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w1, w2] + 
     (B2/4 - B3/4)*CT[w10, w6, w1, w3] + (B2/4 - B3/4)*CT[w10, w6, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w1, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w6, w26, w2] + (B2 - B3)*CT[w10, w6, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w10, w6, w26, w3] + 
     (B2/4 - B3/4)*CT[w10, w6, w26, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w26, w5] + (B1/2 + B3/2 - B4)*CT[w10, w6, w26, w6] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w27, w1] + (-B1 - B3 + 2*B4)*
      CT[w10, w6, w27, w12] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w27, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w27, w3] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w27, w37] + (B2/4 - B3/4)*
      CT[w10, w6, w27, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w27, w5] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w27, w6] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w36, w3] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w36, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w36, w37] + (B2/4 - B3/4)*CT[w10, w6, w36, w4] + 
     (B2/4 - B3/4)*CT[w10, w6, w36, w5] + (B2/4 - B3/4)*
      CT[w10, w6, w38, w2] + (B2/4 - B3/4)*CT[w10, w6, w38, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w38, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w6, w38, w37] + (-1/4*B2 + B3/4)*CT[w10, w6, w38, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w38, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w10, w6, w4, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w4, w2] + 
     (-B2 + B3)*CT[w10, w6, w4, w21] + (B2/2 - B3/2)*CT[w10, w6, w4, w26] + 
     (B2/4 - B3/4)*CT[w10, w6, w4, w3] + (B2/2 - B3/2)*CT[w10, w6, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w4, w4] + (B2/2 - B3/2)*CT[w10, w6, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w40, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w40, w37] + (B2/4 - B3/4)*CT[w10, w6, w40, w4] + 
     (B2/4 - B3/4)*CT[w10, w6, w40, w5] + (B1 + B3 - 2*B4)*
      CT[w10, w6, w7, w12] + (-B2 + B3)*CT[w10, w6, w7, w21] + 
     (B2 - B3)*CT[w10, w6, w7, w3] + (-B1 - B3 + 2*B4)*CT[w10, w6, w7, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w6, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w6, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w6, w9, w26] + (B2/2 - B3/2)*
      CT[w10, w6, w9, w3] + (-1/2*B2 + B3/2)*CT[w10, w6, w9, w36] + 
     (B2/2 - B3/2)*CT[w10, w6, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w6, w9, w40] + (-B1 - B3 + 2*B4)*CT[w10, w7, w1, w12] + 
     (B2 - B3)*CT[w10, w7, w1, w21] + (-B2 + B3)*CT[w10, w7, w1, w3] + 
     (B1 + B3 - 2*B4)*CT[w10, w7, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w10, w7, w12, w1] + (3*B1 - 3*B3)*CT[w10, w7, w12, w12] + 
     (-1/2*B1 + B3/2)*CT[w10, w7, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w10, w7, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w7, w12, w36] + (B1/2 - B3/2)*
      CT[w10, w7, w12, w37] + (-1/2*B1 + B3/2)*CT[w10, w7, w12, w38] + 
     (B1 - B3)*CT[w10, w7, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w7, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w7, w12, w6] + 
     (B2 - B3)*CT[w10, w7, w21, w1] + (3*B2 - 3*B3)*CT[w10, w7, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w7, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w7, w21, w3] + (B2/2 - B3/2)*CT[w10, w7, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w10, w7, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w7, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w10, w7, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w10, w7, w21, w6] + (B1/4 + (3*B3)/4 - B4)*CT[w10, w7, w26, w1] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w26, w2] + 
     (2*B3 - 2*B5)*CT[w10, w7, w26, w21] + (B2/4 - (5*B3)/4 + B5)*
      CT[w10, w7, w26, w3] + (-1/4*B1 + B3/4)*CT[w10, w7, w26, w36] + 
     (B1/4 - B2/4)*CT[w10, w7, w26, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w7, w26, w4] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w26, w5] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w7, w26, w6] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w7, w27, w1] + 
     (2*B3 - 2*B4)*CT[w10, w7, w27, w12] + (B1/4 - B2/4 - B4 + B5)*
      CT[w10, w7, w27, w2] + (-1/4*B2 - (3*B3)/4 + B5)*CT[w10, w7, w27, w3] + 
     (B1/4 - B3/4)*CT[w10, w7, w27, w36] + (-1/4*B1 + B2/4)*
      CT[w10, w7, w27, w37] + (B2/4 + (3*B3)/4 - B5)*CT[w10, w7, w27, w4] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w27, w5] + 
     (B1/4 - (5*B3)/4 + B4)*CT[w10, w7, w27, w6] + (-1/4*B1 - B2 + B3/4 + B4)*
      CT[w10, w7, w3, w1] + (-B1 + B3)*CT[w10, w7, w3, w12] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w3, w2] + 
     (-2*B2 + 2*B3)*CT[w10, w7, w3, w21] + (B2/2 - B3/2)*
      CT[w10, w7, w3, w26] + (B2/4 - (5*B3)/4 + B5)*CT[w10, w7, w3, w3] + 
     (B1/4 - B3/4)*CT[w10, w7, w3, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w7, w3, w37] + ((3*B2)/4 + B3/4 - B5)*CT[w10, w7, w3, w4] + 
     (B2/2 - B3/2)*CT[w10, w7, w3, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w7, w3, w5] + 
     (B1/4 + B2/2 - (7*B3)/4 + B4)*CT[w10, w7, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w7, w38, w1] + (B1/4 - B2/4)*
      CT[w10, w7, w38, w2] + (-1/4*B2 + B3/4)*CT[w10, w7, w38, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w7, w38, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w38, w37] + 
     (B2/4 - B3/4)*CT[w10, w7, w38, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w7, w38, w5] + (B1/4 - B3/4)*CT[w10, w7, w38, w6] + 
     (B1 - B3)*CT[w10, w7, w4, w12] + (-B2 - B3 + 2*B5)*
      CT[w10, w7, w4, w21] + (B2 + B3 - 2*B5)*CT[w10, w7, w4, w3] + 
     (-B1 + B3)*CT[w10, w7, w4, w6] + (B1/4 - B3/4)*CT[w10, w7, w40, w1] + 
     (-1/4*B1 + B2/4)*CT[w10, w7, w40, w2] + (B2/4 - B3/4)*
      CT[w10, w7, w40, w3] + (-1/4*B1 - (3*B3)/4 + B4)*
      CT[w10, w7, w40, w36] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w7, w40, w4] + (B1/4 - B2/4)*
      CT[w10, w7, w40, w5] + (-1/4*B1 + B3/4)*CT[w10, w7, w40, w6] + 
     ((3*B1)/4 + B3/4 - B4)*CT[w10, w7, w6, w1] + 
     (-2*B1 + 2*B3)*CT[w10, w7, w6, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w7, w6, w2] + (-B2 + B3)*CT[w10, w7, w6, w21] + 
     (B1/2 - B3/2)*CT[w10, w7, w6, w27] + (B1/2 + B2/4 - (7*B3)/4 + B5)*
      CT[w10, w7, w6, w3] + (B1/4 - B3/4)*CT[w10, w7, w6, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w7, w6, w37] + 
     (B1/2 - B3/2)*CT[w10, w7, w6, w38] + (-B1 - B2/4 + B3/4 + B5)*
      CT[w10, w7, w6, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w7, w6, w5] + (B1/4 - (5*B3)/4 + B4)*CT[w10, w7, w6, w6] + 
     (-2*B3 + 2*B4)*CT[w10, w7, w7, w12] + (-2*B3 + 2*B5)*
      CT[w10, w7, w7, w21] + (2*B3 - 2*B5)*CT[w10, w7, w7, w3] + 
     (2*B3 - 2*B4)*CT[w10, w7, w7, w6] + (B1/4 + (3*B3)/4 - B4)*
      CT[w10, w8, w1, w1] + (-3*B1 + B3 + 2*B4)*CT[w10, w8, w1, w12] + 
     (B1/4 + (5*B2)/4 + B3/2 + B4 - B5)*CT[w10, w8, w1, w2] + 
     (B1 - B3)*CT[w10, w8, w1, w27] + (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*
      CT[w10, w8, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w8, w1, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w1, w37] + 
     (B1 - B3)*CT[w10, w8, w1, w38] + ((-3*B1)/2 - (5*B2)/4 - B3/4 + B5)*
      CT[w10, w8, w1, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w8, w1, w5] + ((3*B1)/4 + B3/4 - B4)*CT[w10, w8, w1, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w10, w8, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w10, w8, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w10, w8, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w10, w8, w2, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w2, w37] + 
     (B1/2 + B2/4 + B3/4 + B5)*CT[w10, w8, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w10, w8, w2, w6] + 
     ((-5*B1)/4 + B3/4 + B4)*CT[w10, w8, w27, w1] + 
     (3*B1 - B3 - 2*B4)*CT[w10, w8, w27, w12] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w27, w2] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w10, w8, w27, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w8, w27, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w27, w37] + 
     (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*CT[w10, w8, w27, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w8, w27, w5] + 
     ((-7*B1)/4 + (3*B3)/4 + B4)*CT[w10, w8, w27, w6] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w8, w3, w2] + (-1/2*B1 + B3/2)*CT[w10, w8, w3, w27] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w8, w3, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w8, w3, w4] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w8, w36, w1] + (B1/4 + B2/4 - B3/2)*CT[w10, w8, w36, w2] + 
     (B2/4 - B3/4)*CT[w10, w8, w36, w3] + ((-3*B1)/4 - B3/4 + B4)*
      CT[w10, w8, w36, w36] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w8, w36, w37] + (-1/4*B2 + B3/4)*CT[w10, w8, w36, w4] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w36, w5] + 
     (B1/4 - B3/4)*CT[w10, w8, w36, w6] + (B1/4 - B3/4)*
      CT[w10, w8, w38, w1] + (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w38, w2] + 
     (-1/4*B2 + B3/4)*CT[w10, w8, w38, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w10, w8, w38, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w8, w38, w37] + (B2/4 - B3/4)*CT[w10, w8, w38, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w8, w38, w6] + ((-3*B1)/4 - B2/2 + B3/4 - B4)*
      CT[w10, w8, w4, w1] + ((5*B1)/4 + (7*B2)/4 + B3 + B4 - B5)*
      CT[w10, w8, w4, w2] + (B1/2 - B3/2)*CT[w10, w8, w4, w27] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w8, w4, w3] + 
     (-1/4*B1 - B2/2 + (3*B3)/4)*CT[w10, w8, w4, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w4, w37] + 
     (B1/2 - B3/2)*CT[w10, w8, w4, w38] + (-B1 - (5*B2)/4 - (3*B3)/4 + B5)*
      CT[w10, w8, w4, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w8, w4, w5] + (-1/4*B1 + B2/2 + (3*B3)/4 - B4)*
      CT[w10, w8, w4, w6] + ((3*B1)/4 + B3/4 - B4)*CT[w10, w8, w6, w1] + 
     (-3*B1 + B3 + 2*B4)*CT[w10, w8, w6, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w8, w6, w2] + (B1/2 - B3/2)*CT[w10, w8, w6, w27] + 
     (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*CT[w10, w8, w6, w3] + 
     (B1/4 - B3/4)*CT[w10, w8, w6, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w8, w6, w37] + (B1/2 - B3/2)*CT[w10, w8, w6, w38] + 
     (-B1 - B2/4 + B3/4 + B5)*CT[w10, w8, w6, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w6, w5] + 
     ((5*B1)/4 - B3/4 - B4)*CT[w10, w8, w6, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w10, w8, w8, w1] + ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*
      CT[w10, w8, w8, w2] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w8, w8, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w10, w8, w8, w36] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w10, w8, w8, w38] + ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*
      CT[w10, w8, w8, w4] + ((3*B1)/2 - (3*B3)/2)*CT[w10, w8, w8, w6] + 
     ((-5*B1)/4 - B2 - (3*B3)/4 + B4)*CT[w10, w9, w1, w1] + 
     ((7*B1)/4 + (5*B2)/4 + B3 - B4 + B5)*CT[w10, w9, w1, w2] + 
     (B2/2 - B3/2)*CT[w10, w9, w1, w26] + (B1/2 - B2/4 + (3*B3)/4 - B5)*
      CT[w10, w9, w1, w3] + (B1/4 - B3/4)*CT[w10, w9, w1, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w1, w37] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 - B5)*CT[w10, w9, w1, w4] + 
     (B2/2 - B3/2)*CT[w10, w9, w1, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w9, w1, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w9, w1, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w10, w9, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w10, w9, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w10, w9, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w10, w9, w2, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w2, w37] + 
     (B1/2 + B2/4 + B3/4 + B5)*CT[w10, w9, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w10, w9, w2, w6] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w10, w9, w26, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w26, w2] + 
     (3*B2 - B3 - 2*B5)*CT[w10, w9, w26, w21] + ((-7*B2)/4 + (3*B3)/4 + B5)*
      CT[w10, w9, w26, w3] + (-1/4*B1 + B2/2 - B3/4)*CT[w10, w9, w26, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w26, w37] + ((-5*B2)/4 + B3/4 + B5)*
      CT[w10, w9, w26, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w9, w26, w5] + ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w10, w9, w26, w6] + (-1/4*B1 - B2 + B3/4 + B4)*CT[w10, w9, w3, w1] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w9, w3, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w10, w9, w3, w21] + 
     (B2/2 - B3/2)*CT[w10, w9, w3, w26] + ((5*B2)/4 - B3/4 - B5)*
      CT[w10, w9, w3, w3] + (B1/4 - B3/4)*CT[w10, w9, w3, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w3, w37] + 
     ((3*B2)/4 + B3/4 - B5)*CT[w10, w9, w3, w4] + 
     (B2/2 - B3/2)*CT[w10, w9, w3, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w3, w5] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w10, w9, w3, w6] + 
     (B1/4 - B3/4)*CT[w10, w9, w36, w1] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w9, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w9, w36, w3] + 
     ((3*B1)/4 + B3/4 - B4)*CT[w10, w9, w36, w36] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w9, w36, w37] + 
     (B2/4 - B3/4)*CT[w10, w9, w36, w4] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w9, w36, w5] + (-1/4*B1 + B3/4)*CT[w10, w9, w36, w6] + 
     ((-5*B1)/4 - (3*B2)/2 - B3/4 + B4)*CT[w10, w9, w4, w1] + 
     ((5*B1)/4 + B2/4 + B3/2 - B4 + B5)*CT[w10, w9, w4, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w10, w9, w4, w21] + 
     (B2 - B3)*CT[w10, w9, w4, w26] + ((3*B2)/4 + B3/4 - B5)*
      CT[w10, w9, w4, w3] + (B1/4 + B2/2 - (3*B3)/4)*CT[w10, w9, w4, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w4, w37] + 
     (B2/4 + (3*B3)/4 - B5)*CT[w10, w9, w4, w4] + 
     (B2 - B3)*CT[w10, w9, w4, w40] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w9, w4, w5] + ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*
      CT[w10, w9, w4, w6] + (B1/4 - B3/4)*CT[w10, w9, w40, w1] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w10, w9, w40, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w10, w9, w40, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w9, w40, w37] + (B2/4 - B3/4)*CT[w10, w9, w40, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w40, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w9, w40, w6] + (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w9, w6, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w9, w6, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w9, w6, w26] + (B2/2 - B3/2)*
      CT[w10, w9, w6, w3] + (-1/2*B2 + B3/2)*CT[w10, w9, w6, w36] + 
     (B2/2 - B3/2)*CT[w10, w9, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w9, w6, w40] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w10, w9, w9, w1] + (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*
      CT[w10, w9, w9, w2] + ((-3*B2)/2 + (3*B3)/2)*CT[w10, w9, w9, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w10, w9, w9, w3] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w9, w9, w36] + ((3*B2)/2 - (3*B3)/2)*CT[w10, w9, w9, w4] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w10, w9, w9, w40] + 
     (B1 - B3)*CT[w14, w1, w1, w12] + (B1/2 - B3/2)*CT[w14, w1, w1, w27] + 
     (B2 + B3)*CT[w14, w1, w1, w3] + (-1/2*B1 + B3/2)*CT[w14, w1, w1, w37] + 
     (B1/2 - B3/2)*CT[w14, w1, w1, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w1, w4] + ((-3*B1)/2 - B2 + B3/2)*CT[w14, w1, w1, w5] + 
     (B1 + B2)*CT[w14, w1, w11, w17] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w11, w25] + (B1/2 - B3/2)*CT[w14, w1, w11, w27] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w11, w36] + (B1/2 - B3/2)*
      CT[w14, w1, w11, w38] + (-1/2*B1 + B3/2)*CT[w14, w1, w11, w39] + 
     (-1/2*B1 - B2 - B3/2)*CT[w14, w1, w11, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w11, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w14, w1, w12, w1] + (-4*B1 + 4*B3)*CT[w14, w1, w12, w12] + 
     (B1 - B3)*CT[w14, w1, w12, w13] + (B1/2 - B3/2)*CT[w14, w1, w12, w27] + 
     (-1/2*B1 - 2*B2 - (3*B3)/2 + 2*B5)*CT[w14, w1, w12, w3] + 
     (B1/2 - B3/2)*CT[w14, w1, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w12, w37] + (B1/2 - B3/2)*CT[w14, w1, w12, w38] + 
     (-B1 + B3)*CT[w14, w1, w12, w4] + ((3*B1)/2 + 2*B2 + B3/2 - 2*B5)*
      CT[w14, w1, w12, w5] + (B1/2 - B3/2)*CT[w14, w1, w12, w6] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w13, w1] + 
     (B1 - B3)*CT[w14, w1, w13, w12] + (-2*B1 + 2*B3)*CT[w14, w1, w13, w13] + 
     (B1/2 + B2/2)*CT[w14, w1, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w13, w3] + (B1/2 + B2/2)*CT[w14, w1, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w13, w39] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w13, w4] + (B1/2 + B2/2)*CT[w14, w1, w13, w5] + 
     (-B1 + B3)*CT[w14, w1, w13, w6] + (B1/2 - B3/2)*CT[w14, w1, w14, w1] + 
     (-B1 + B3)*CT[w14, w1, w14, w13] + (B1/2 - B3/2)*CT[w14, w1, w14, w25] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w14, w27] + (B1/2 - B3/2)*
      CT[w14, w1, w14, w3] + (-1/2*B1 + B3/2)*CT[w14, w1, w14, w38] + 
     (B1/2 - B3/2)*CT[w14, w1, w14, w39] + (B1 - B3)*CT[w14, w1, w19, w17] + 
     (B1 - B3)*CT[w14, w1, w19, w18] + (-B1 + B3)*CT[w14, w1, w19, w3] + 
     (-B1 + B3)*CT[w14, w1, w19, w6] - B3*CT[w14, w1, w23, w21] - 
     B3*CT[w14, w1, w23, w22] + B3*CT[w14, w1, w23, w4] + 
     B3*CT[w14, w1, w23, w6] + (-1/2*B1 + B3/2)*CT[w14, w1, w25, w1] + 
     (B1 - B3)*CT[w14, w1, w25, w13] + (-B1 - B2)*CT[w14, w1, w25, w17] + 
     (B2/4 + B3/4)*CT[w14, w1, w25, w2] + (B2/4 + B3/4)*
      CT[w14, w1, w25, w3] + (-1/4*B2 - B3/4)*CT[w14, w1, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w14, w1, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w25, w5] + (B1/2 - B3/2)*
      CT[w14, w1, w25, w6] + (-1/4*B1 + B3/4)*CT[w14, w1, w27, w1] + 
     (B1 - B3)*CT[w14, w1, w27, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w1, w27, w2] + (B2/2 + B3/2 - B5)*CT[w14, w1, w27, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w27, w36] + (B1/4 - B3/4)*
      CT[w14, w1, w27, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w1, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w1, w27, w6] + 
     (B2 + B3)*CT[w14, w1, w3, w1] + (B1 - B3)*CT[w14, w1, w3, w12] + 
     (B1 - B3)*CT[w14, w1, w3, w13] + (B2 + B3)*CT[w14, w1, w3, w17] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w3, w25] + (B2 + B3)*CT[w14, w1, w3, w3] + 
     (B1/2 + B2/2)*CT[w14, w1, w3, w36] + (-1/2*B1 - B2/2)*
      CT[w14, w1, w3, w37] + (B1/2 + B2/2)*CT[w14, w1, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w14, w1, w3, w5] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w3, w6] + (B2/4 + B3/4)*CT[w14, w1, w36, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w1, w36, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w36, w36] + (-1/4*B2 - B3/4)*CT[w14, w1, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w36, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w1, w37, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w1, w37, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w37, w3] + 
     (B1/4 - B3/4)*CT[w14, w1, w37, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w1, w37, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w1, w37, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w1, w37, w5] + 
     (B1/4 - B3/4)*CT[w14, w1, w37, w6] + (B1/4 - B3/4)*
      CT[w14, w1, w38, w1] + (-1/4*B1 + B3/4)*CT[w14, w1, w38, w2] + 
     (B1/4 - B3/4)*CT[w14, w1, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w1, w38, w37] + (B1/4 - B3/4)*CT[w14, w1, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w38, w6] + (B2/4 + B3/4)*
      CT[w14, w1, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w1, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w1, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w1, w4, w1] + (-B1 + B3)*CT[w14, w1, w4, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w1, w4, w2] + 
     B3*CT[w14, w1, w4, w21] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w4, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w4, w36] + (B1/4 - B3/4)*
      CT[w14, w1, w4, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w4, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w1, w4, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w1, w4, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w1, w5, w1] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w1, w5, w2] + (-1/2*B1 - B2/4 + B3/4 - B5)*
      CT[w14, w1, w5, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w1, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w1, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w14, w1, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w14, w1, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w1, w5, w6] + 
     (B1/2 - B3/2)*CT[w14, w1, w6, w1] + (-B1 + B3)*CT[w14, w1, w6, w13] + 
     (-B1 + B3)*CT[w14, w1, w6, w18] + (-1/4*B2 - B3/4)*CT[w14, w1, w6, w2] + 
     B3*CT[w14, w1, w6, w22] + (-1/2*B1 + B3/2)*CT[w14, w1, w6, w27] + 
     (B1 - B2/4 - (5*B3)/4)*CT[w14, w1, w6, w3] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w1, w6, w37] + (-1/2*B1 + B3/2)*CT[w14, w1, w6, w38] + 
     (B1/2 + B2/4 - (5*B3)/4)*CT[w14, w1, w6, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w1, w6, w5] + 
     (B1/2 - B3/2)*CT[w14, w1, w6, w6] + (B1/2 - B3/2)*CT[w14, w1, w8, w1] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w14, w1, w8, w2] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w8, w27] + (B1/2 - B3/2)*
      CT[w14, w1, w8, w36] + (-1/2*B1 + B3/2)*CT[w14, w1, w8, w38] + 
     (B1/2 + B2 + B3/2 - 2*B5)*CT[w14, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w14, w1, w8, w6] + (B1 + B2)*CT[w14, w11, w1, w17] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w1, w25] + (B1/2 - B3/2)*
      CT[w14, w11, w1, w27] + (-1/2*B1 + B3/2)*CT[w14, w11, w1, w36] + 
     (B1/2 - B3/2)*CT[w14, w11, w1, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w1, w39] + (-1/2*B1 - B2 - B3/2)*CT[w14, w11, w1, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w1, w6] + 2*B5*CT[w14, w11, w11, w17] - 
     2*B5*CT[w14, w11, w11, w4] + (2*B1 - 2*B3)*CT[w14, w11, w14, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w11, w14, w12] + (-2*B1 + 2*B3)*
      CT[w14, w11, w14, w13] + (2*B1 - 2*B3)*CT[w14, w11, w14, w3] + 
     (B1 + B2)*CT[w14, w11, w17, w1] + (3*B1 + 3*B2)*CT[w14, w11, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w14, w11, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w14, w11, w17, w25] + (-1/2*B2 - B3/2)*CT[w14, w11, w17, w3] + 
     (B2/2 + B3/2)*CT[w14, w11, w17, w36] + (B2/2 + B3/2)*
      CT[w14, w11, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*
      CT[w14, w11, w17, w4] + (-B1 - B2/2 + B3/2)*CT[w14, w11, w17, w6] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w11, w25, w1] + 
     (2*B1 - 2*B3)*CT[w14, w11, w25, w13] - 2*B5*CT[w14, w11, w25, w17] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w25, w2] + 
     (-B1 - B2/4 + (3*B3)/4 + B5)*CT[w14, w11, w25, w3] + 
     (B1/4 - B3/4)*CT[w14, w11, w25, w36] + (-1/4*B1 - B2/4)*
      CT[w14, w11, w25, w37] + (-B1 + B2/4 + (5*B3)/4 + B5)*
      CT[w14, w11, w25, w4] + (B1/4 + B2/4 - B5)*CT[w14, w11, w25, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w11, w25, w6] + ((-3*B1)/4 + (3*B3)/4)*
      CT[w14, w11, w27, w1] + (2*B1 - 2*B3)*CT[w14, w11, w27, w12] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w27, w2] + (-B1 + B2/4 + (5*B3)/4 - B5)*
      CT[w14, w11, w27, w3] + (-1/4*B1 + B3/4)*CT[w14, w11, w27, w36] + 
     (B1/4 + B2/4)*CT[w14, w11, w27, w37] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w27, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w27, w5] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w11, w27, w6] + 
     (-B1 - B2 + 2*B5)*CT[w14, w11, w3, w17] + 
     (B1/2 - B3/2)*CT[w14, w11, w3, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w3, w27] + (B1/2 - B3/2)*CT[w14, w11, w3, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w3, w38] + (B1/2 - B3/2)*
      CT[w14, w11, w3, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w11, w3, w4] + (B1/2 - B3/2)*CT[w14, w11, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w11, w36, w1] + (B1/4 + B2/4)*
      CT[w14, w11, w36, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w11, w36, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w11, w36, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w11, w36, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w36, w5] + 
     (B1/4 - B3/4)*CT[w14, w11, w36, w6] + (B1/4 - B3/4)*
      CT[w14, w11, w38, w1] + (-1/4*B1 - B2/4)*CT[w14, w11, w38, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w11, w38, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w11, w38, w36] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w38, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w11, w38, w4] + 
     (B1/4 + B2/4)*CT[w14, w11, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w11, w38, w6] + (-1/4*B1 + B3/4)*CT[w14, w11, w39, w1] + 
     (B1/4 + B2/4)*CT[w14, w11, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w11, w39, w3] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w11, w39, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w11, w39, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w39, w5] + 
     (B1/4 - B3/4)*CT[w14, w11, w39, w6] + (B1/4 - B2 - (5*B3)/4)*
      CT[w14, w11, w4, w1] + (-2*B1 + 2*B3)*CT[w14, w11, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w14, w11, w4, w17] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w11, w4, w2] + (B1/2 + B2/2)*CT[w14, w11, w4, w25] + 
     (B1/2 - B3/2)*CT[w14, w11, w4, w27] + (B1 + (3*B2)/4 - B3/4 - B5)*
      CT[w14, w11, w4, w3] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w11, w4, w36] + (B1/4 + B2/4)*CT[w14, w11, w4, w37] + 
     (B1/2 - B3/2)*CT[w14, w11, w4, w38] + (-1/2*B1 - B2/2)*
      CT[w14, w11, w4, w39] + ((3*B1)/2 + B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w4, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w4, w5] + 
     ((-3*B1)/4 + B2/2 + (5*B3)/4)*CT[w14, w11, w4, w6] + 
     (B1/4 - B3/4)*CT[w14, w11, w6, w1] + (-2*B1 + 2*B3)*
      CT[w14, w11, w6, w12] + (-B1 - B2)*CT[w14, w11, w6, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w11, w6, w2] + 
     (B1/2 - B3/2)*CT[w14, w11, w6, w25] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w6, w3] + (B1/4 - B3/4)*CT[w14, w11, w6, w36] + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w6, w37] + (B1/2 - B3/2)*
      CT[w14, w11, w6, w39] + (-B1 + B2/4 + (5*B3)/4 + B5)*
      CT[w14, w11, w6, w4] + (B1/4 + B2/4 - B5)*CT[w14, w11, w6, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w11, w6, w6] + 
     (B1/2 - B3/2)*CT[w14, w11, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w11, w8, w2] + (-1/2*B1 + B3/2)*CT[w14, w11, w8, w27] + 
     (B1/2 - B3/2)*CT[w14, w11, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w11, w8, w4] + (B1/2 - B3/2)*CT[w14, w11, w8, w6] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w12, w1, w1] + 
     (-4*B1 + 4*B3)*CT[w14, w12, w1, w12] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w1, w2] + (B1/2 - B3/2)*CT[w14, w12, w1, w27] + 
     ((-5*B2)/4 - (5*B3)/4 + B5)*CT[w14, w12, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w1, w36] + (-1/4*B1 - B2/4)*
      CT[w14, w12, w1, w37] + (B1/2 - B3/2)*CT[w14, w12, w1, w38] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*CT[w14, w12, w1, w4] + 
     ((5*B1)/4 + (5*B2)/4 - B5)*CT[w14, w12, w1, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w1, w6] + ((-9*B1)/2 + (9*B3)/2)*
      CT[w14, w12, w12, w1] + (10*B1 - 10*B3)*CT[w14, w12, w12, w12] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w27] + 
     (-1/2*B1 + 3*B2 + (7*B3)/2 - 4*B5)*CT[w14, w12, w12, w3] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w36] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w14, w12, w12, w37] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w38] + 
     (2*B1 - 2*B3)*CT[w14, w12, w12, w4] + 
     ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*CT[w14, w12, w12, w5] + 
     ((-5*B1)/2 + (5*B3)/2)*CT[w14, w12, w12, w6] + 
     (B1 - B3)*CT[w14, w12, w14, w1] + (-B1 + B3)*CT[w14, w12, w14, w12] + 
     (-B1 + B3)*CT[w14, w12, w14, w13] + (B1 - B3)*CT[w14, w12, w14, w3] + 
     (-B1 + B3)*CT[w14, w12, w19, w17] + (-B1 + B3)*CT[w14, w12, w19, w18] + 
     (B1 - B3)*CT[w14, w12, w19, w3] + (B1 - B3)*CT[w14, w12, w19, w6] + 
     B3*CT[w14, w12, w23, w21] + B3*CT[w14, w12, w23, w22] - 
     B3*CT[w14, w12, w23, w4] - B3*CT[w14, w12, w23, w6] + 
     (B1/4 - B3/4)*CT[w14, w12, w27, w1] + 
     (-B1 + B3)*CT[w14, w12, w27, w12] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w12, w27, w2] + (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*
      CT[w14, w12, w27, w3] + ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w27, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w27, w37] + 
     (B1/2 + (3*B2)/4 + B3/4 - B5)*CT[w14, w12, w27, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w27, w6] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w14, w12, w3, w1] + (-2*B1 + 2*B3)*CT[w14, w12, w3, w12] + 
     (B1 - B3)*CT[w14, w12, w3, w13] + (B1 - B3)*CT[w14, w12, w3, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w12, w3, w2] + 
     ((-3*B1)/2 - (5*B2)/4 + B3/4 + B5)*CT[w14, w12, w3, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w12, w3, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w3, w37] + 
     (-1/2*B1 + B2/4 + (3*B3)/4 - B5)*CT[w14, w12, w3, w4] + 
     ((5*B1)/4 + (7*B2)/4 + B3/2 - B5)*CT[w14, w12, w3, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w12, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w36, w1] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w12, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w36, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w36, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w12, w36, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w36, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w36, w6] + (B1/4 - B3/4)*
      CT[w14, w12, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w37, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w12, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w37, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w12, w37, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w14, w12, w37, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w37, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w12, w38, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w12, w38, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w38, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w38, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w38, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w12, w38, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w38, w6] + (2*B1 - 2*B3)*
      CT[w14, w12, w4, w12] - B3*CT[w14, w12, w4, w21] + 
     (B2 + B3 - 2*B5)*CT[w14, w12, w4, w3] + (-B1 - B2 + 2*B5)*
      CT[w14, w12, w4, w5] + (-B1 + 2*B3)*CT[w14, w12, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w12, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w14, w12, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w12, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w12, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*
      CT[w14, w12, w5, w4] + (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*
      CT[w14, w12, w5, w5] + ((-3*B1)/4 - B2/2 + B3/4)*CT[w14, w12, w5, w6] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w6, w1] + 
     (-3*B1 + 3*B3)*CT[w14, w12, w6, w12] + (B1 - B3)*CT[w14, w12, w6, w18] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w6, w2] - 
     B3*CT[w14, w12, w6, w22] + (B1 - B3)*CT[w14, w12, w6, w27] + 
     (B1/2 - B2/4 - (3*B3)/4 + B5)*CT[w14, w12, w6, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w6, w36] + ((-3*B1)/4 - B2/4 + B3/2)*
      CT[w14, w12, w6, w37] + (B1 - B3)*CT[w14, w12, w6, w38] + 
     ((-3*B1)/2 - (3*B2)/4 + (7*B3)/4 + B5)*CT[w14, w12, w6, w4] + 
     (-1/4*B1 + B2/4 + B3/2 - B5)*CT[w14, w12, w6, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w6, w6] + ((-5*B1)/4 - B2 + B3/4)*
      CT[w14, w13, w1, w1] + (B1 - B3)*CT[w14, w13, w1, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w13, w1, w13] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w13, w1, w2] + (B1/2 + B2/2)*CT[w14, w13, w1, w25] + 
     ((-3*B2)/4 - (3*B3)/4 - B5)*CT[w14, w13, w1, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w1, w36] + 
     (B1/4 + (3*B2)/4 + B3/2)*CT[w14, w13, w1, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w1, w39] + (B1 - B2/4 - (5*B3)/4 - B5)*
      CT[w14, w13, w1, w4] + ((3*B1)/4 + (5*B2)/4 + B3/2 + B5)*
      CT[w14, w13, w1, w5] + (-1/4*B1 + B2/2 + (3*B3)/4)*
      CT[w14, w13, w1, w6] + (-2*B1 + (3*B2)/2 + (7*B3)/2)*
      CT[w14, w13, w13, w1] + (10*B1 - 10*B3)*CT[w14, w13, w13, w13] + 
     (-3*B1 - (3*B2)/2 + (3*B3)/2)*CT[w14, w13, w13, w25] + 
     (-3*B1 + (3*B2)/2 + (9*B3)/2)*CT[w14, w13, w13, w3] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w14, w13, w13, w37] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w14, w13, w13, w39] + 
     (-B1 + (3*B2)/2 + (5*B3)/2)*CT[w14, w13, w13, w4] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w14, w13, w13, w5] + 
     (2*B1 - 2*B3)*CT[w14, w13, w13, w6] + (B1 - B3)*CT[w14, w13, w14, w1] + 
     (-B1 + B3)*CT[w14, w13, w14, w12] + (-B1 + B3)*CT[w14, w13, w14, w13] + 
     (B1 - B3)*CT[w14, w13, w14, w3] + (-B1 + B3)*CT[w14, w13, w19, w17] + 
     (-B1 + B3)*CT[w14, w13, w19, w18] + (B1 - B3)*CT[w14, w13, w19, w3] + 
     (B1 - B3)*CT[w14, w13, w19, w6] + B3*CT[w14, w13, w23, w21] + 
     B3*CT[w14, w13, w23, w22] - B3*CT[w14, w13, w23, w4] - 
     B3*CT[w14, w13, w23, w6] + ((3*B1)/4 + B2/2 - B3/4)*
      CT[w14, w13, w25, w1] + (-B1 + B3)*CT[w14, w13, w25, w13] + 
     (3*B1 + 3*B2 - 2*B5)*CT[w14, w13, w25, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w13, w25, w2] + 
     (-B1 - (5*B2)/4 - B3/4 + B5)*CT[w14, w13, w25, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w13, w25, w36] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w14, w13, w25, w37] + (-B1 - (7*B2)/4 - (3*B3)/4 + B5)*
      CT[w14, w13, w25, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w13, w25, w5] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w13, w25, w6] + (-1/4*B1 - (3*B2)/2 - (5*B3)/4)*
      CT[w14, w13, w3, w1] + (-4*B1 + 4*B3)*CT[w14, w13, w3, w13] + 
     (-2*B1 - 3*B2 - B3 + 2*B5)*CT[w14, w13, w3, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w3, w2] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w14, w13, w3, w25] + 
     ((3*B1)/2 + B2/4 - (5*B3)/4 - B5)*CT[w14, w13, w3, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w3, w36] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w14, w13, w3, w37] + (-1/2*B1 - B2 - B3/2)*
      CT[w14, w13, w3, w39] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4 - B5)*
      CT[w14, w13, w3, w4] + (B1/4 + B2/4 + B5)*CT[w14, w13, w3, w5] + 
     (-1/4*B1 + B2/2 + (3*B3)/4)*CT[w14, w13, w3, w6] + 
     (B1/4 - B3/4)*CT[w14, w13, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w14, w13, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w13, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w13, w37, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w13, w37, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w13, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w14, w13, w37, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w13, w37, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w13, w39, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w13, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w13, w39, w3] + 
     (B1/4 - B3/4)*CT[w14, w13, w39, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w13, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w13, w39, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w13, w39, w5] + 
     (B1/4 - B3/4)*CT[w14, w13, w39, w6] + ((3*B1)/4 - B2 - (7*B3)/4)*
      CT[w14, w13, w4, w1] + (-3*B1 + 3*B3)*CT[w14, w13, w4, w13] + 
     (-3*B1 - 3*B2 + 2*B5)*CT[w14, w13, w4, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w4, w2] - 
     B3*CT[w14, w13, w4, w21] + ((3*B1)/2 + B2/2 - B3)*
      CT[w14, w13, w4, w25] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4 - B5)*
      CT[w14, w13, w4, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w4, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w13, w4, w37] + 
     (B1/2 - B2/2 - B3)*CT[w14, w13, w4, w39] + 
     ((3*B1)/2 + (5*B2)/4 - B3/4 - B5)*CT[w14, w13, w4, w4] + 
     ((-3*B1)/4 - B2/4 + B3/2 + B5)*CT[w14, w13, w4, w5] + 
     (-1/4*B1 + B2/2 + (7*B3)/4)*CT[w14, w13, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w13, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w14, w13, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w13, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w13, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*
      CT[w14, w13, w5, w4] + (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*
      CT[w14, w13, w5, w5] + ((-3*B1)/4 - B2/2 + B3/4)*CT[w14, w13, w5, w6] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w13, w6, w1] + 
     (2*B1 - 2*B3)*CT[w14, w13, w6, w13] + (B1 - B3)*CT[w14, w13, w6, w18] - 
     B3*CT[w14, w13, w6, w22] + (-1/2*B1 - B2/2)*CT[w14, w13, w6, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w13, w6, w3] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w6, w37] + (B1/2 + B2/2)*
      CT[w14, w13, w6, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w14, w13, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w6, w5] + (B1/4 - B3/4)*
      CT[w14, w14, w1, w1] + (B1/4 + B2/4 - B5)*CT[w14, w14, w1, w2] + 
     (B1/2 - B3/2)*CT[w14, w14, w1, w25] + ((-3*B2)/4 - (3*B3)/4 + B5)*
      CT[w14, w14, w1, w3] + (B1/4 - B3/4)*CT[w14, w14, w1, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w14, w1, w37] + 
     (B1/2 - B3/2)*CT[w14, w14, w1, w39] + (-B1 - B2/4 + (3*B3)/4 + B5)*
      CT[w14, w14, w1, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w14, w1, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w1, w6] - 
     2*B5*CT[w14, w14, w11, w17] + 2*B5*CT[w14, w14, w11, w4] + 
     (B1/2 - B3/2)*CT[w14, w14, w12, w1] + (B1 - B3)*CT[w14, w14, w12, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w12, w13] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w12, w27] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w14, w12, w3] + (-1/2*B1 + B3/2)*CT[w14, w14, w12, w36] + 
     (B1/2 - B3/2)*CT[w14, w14, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w12, w38] + (2*B1 - 2*B3)*CT[w14, w14, w12, w4] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w14, w14, w12, w5] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w12, w6] + (B2/2 + B3/2)*
      CT[w14, w14, w13, w1] + (-2*B1 + 2*B3)*CT[w14, w14, w13, w12] + 
     (B1 - B3)*CT[w14, w14, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w14, w14, w13, w25] + (B1 + B2/2 - B3/2)*CT[w14, w14, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w14, w14, w13, w37] + 
     (B2/2 + B3/2)*CT[w14, w14, w13, w39] + (B2/2 + B3/2)*
      CT[w14, w14, w13, w4] + (-1/2*B2 - B3/2)*CT[w14, w14, w13, w5] + 
     (2*B1 - 2*B3)*CT[w14, w14, w13, w6] + (-2*B1 + 2*B3)*
      CT[w14, w14, w14, w1] + (2*B1 - 2*B3)*CT[w14, w14, w14, w12] + 
     (2*B1 - 2*B3)*CT[w14, w14, w14, w13] + (-2*B1 + 2*B3)*
      CT[w14, w14, w14, w3] + ((5*B1)/4 - (5*B3)/4)*CT[w14, w14, w25, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w25, w13] + 2*B5*CT[w14, w14, w25, w17] + 
     (B1/4 + B2/4 - B5)*CT[w14, w14, w25, w2] + (B1 + B2/4 - (3*B3)/4 - B5)*
      CT[w14, w14, w25, w3] + (-1/4*B1 + B3/4)*CT[w14, w14, w25, w36] + 
     (B1/4 + B2/4)*CT[w14, w14, w25, w37] + (B1 - B2/4 - (5*B3)/4 - B5)*
      CT[w14, w14, w25, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w25, w5] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w14, w25, w6] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w14, w27, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w27, w12] + (-1/4*B1 - B2/4 + B5)*
      CT[w14, w14, w27, w2] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w14, w27, w3] + (B1/4 - B3/4)*CT[w14, w14, w27, w36] + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w27, w37] + (-B1 + B2/4 + (5*B3)/4 - B5)*
      CT[w14, w14, w27, w4] + (B1/4 + B2/4 - B5)*CT[w14, w14, w27, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w14, w27, w6] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w14, w14, w3, w1] - 2*B5*CT[w14, w14, w3, w17] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w3, w2] + 
     (B1/2 + B2/2)*CT[w14, w14, w3, w25] + (B1/2 - B3/2)*
      CT[w14, w14, w3, w27] + (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*
      CT[w14, w14, w3, w3] + (B1/4 - B3/4)*CT[w14, w14, w3, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w14, w3, w37] + 
     (B1/2 - B3/2)*CT[w14, w14, w3, w38] + (-1/2*B1 - B2/2)*
      CT[w14, w14, w3, w39] + (-B1 - B2/4 + (3*B3)/4 + B5)*
      CT[w14, w14, w3, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w14, w3, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w14, w38, w1] + (B1/4 + B2/4)*
      CT[w14, w14, w38, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w14, w38, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w38, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w14, w38, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w14, w38, w4] + (-1/4*B1 - B2/4)*CT[w14, w14, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w14, w38, w6] + (B1/4 - B3/4)*
      CT[w14, w14, w39, w1] + (-1/4*B1 - B2/4)*CT[w14, w14, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w14, w39, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w14, w39, w36] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w39, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w14, w39, w4] + 
     (B1/4 + B2/4)*CT[w14, w14, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w14, w39, w6] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w4, w1] + 
     (2*B1 - 2*B3)*CT[w14, w14, w4, w12] + (B1 - B3)*CT[w14, w14, w4, w13] + 
     (B1/2 - B3/2)*CT[w14, w14, w4, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w4, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w4, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w4, w38] + (B1/2 - B3/2)*
      CT[w14, w14, w4, w39] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w6, w1] + 
     (B1 - B3)*CT[w14, w14, w6, w12] + (2*B1 - 2*B3)*CT[w14, w14, w6, w13] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w6, w25] + (B1/2 - B3/2)*
      CT[w14, w14, w6, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w6, w3] + 
     (B1/2 - B3/2)*CT[w14, w14, w6, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w6, w39] + (B1 - B3)*CT[w14, w19, w1, w17] + 
     (B1 - B3)*CT[w14, w19, w1, w18] + (-B1 + B3)*CT[w14, w19, w1, w3] + 
     (-B1 + B3)*CT[w14, w19, w1, w6] + (-B1 + B3)*CT[w14, w19, w12, w17] + 
     (-B1 + B3)*CT[w14, w19, w12, w18] + (B1 - B3)*CT[w14, w19, w12, w3] + 
     (B1 - B3)*CT[w14, w19, w12, w6] + (-B1 + B3)*CT[w14, w19, w13, w17] + 
     (-B1 + B3)*CT[w14, w19, w13, w18] + (B1 - B3)*CT[w14, w19, w13, w3] + 
     (B1 - B3)*CT[w14, w19, w13, w6] + (B1 - B3)*CT[w14, w19, w17, w1] + 
     (-B1 + B3)*CT[w14, w19, w17, w12] + (-B1 + B3)*CT[w14, w19, w17, w13] + 
     (B1 - B3)*CT[w14, w19, w17, w3] + (B1 - B3)*CT[w14, w19, w18, w1] + 
     (-B1 + B3)*CT[w14, w19, w18, w12] + (-B1 + B3)*CT[w14, w19, w18, w13] + 
     (B1 - B3)*CT[w14, w19, w18, w3] + (-B1 + B3)*CT[w14, w19, w3, w1] + 
     (B1 - B3)*CT[w14, w19, w3, w12] + (B1 - B3)*CT[w14, w19, w3, w13] + 
     (B1 - B3)*CT[w14, w19, w3, w17] + (B1 - B3)*CT[w14, w19, w3, w18] + 
     (-2*B1 + 2*B3)*CT[w14, w19, w3, w3] + (-B1 + B3)*CT[w14, w19, w3, w6] + 
     (-B1 + B3)*CT[w14, w19, w6, w1] + (B1 - B3)*CT[w14, w19, w6, w12] + 
     (B1 - B3)*CT[w14, w19, w6, w13] + (-B1 + B3)*CT[w14, w19, w6, w3] - 
     B3*CT[w14, w23, w1, w21] - B3*CT[w14, w23, w1, w22] + 
     B3*CT[w14, w23, w1, w4] + B3*CT[w14, w23, w1, w6] + 
     B3*CT[w14, w23, w12, w21] + B3*CT[w14, w23, w12, w22] - 
     B3*CT[w14, w23, w12, w4] - B3*CT[w14, w23, w12, w6] + 
     B3*CT[w14, w23, w13, w21] + B3*CT[w14, w23, w13, w22] - 
     B3*CT[w14, w23, w13, w4] - B3*CT[w14, w23, w13, w6] - 
     B3*CT[w14, w23, w21, w1] + B3*CT[w14, w23, w21, w12] + 
     B3*CT[w14, w23, w21, w13] - B3*CT[w14, w23, w21, w3] - 
     B3*CT[w14, w23, w22, w1] + B3*CT[w14, w23, w22, w12] + 
     B3*CT[w14, w23, w22, w13] - B3*CT[w14, w23, w22, w3] - 
     B3*CT[w14, w23, w3, w21] - B3*CT[w14, w23, w3, w22] + 
     B3*CT[w14, w23, w3, w4] + B3*CT[w14, w23, w3, w6] + 
     B3*CT[w14, w23, w4, w1] - B3*CT[w14, w23, w4, w12] - 
     B3*CT[w14, w23, w4, w13] + B3*CT[w14, w23, w4, w3] + 
     B3*CT[w14, w23, w6, w1] - B3*CT[w14, w23, w6, w12] - 
     B3*CT[w14, w23, w6, w13] + B3*CT[w14, w23, w6, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w25, w1, w1] + 
     (B1 - B3)*CT[w14, w25, w1, w13] + (-B1 - B2)*CT[w14, w25, w1, w17] + 
     (B2/4 + B3/4)*CT[w14, w25, w1, w2] + (B2/4 + B3/4)*
      CT[w14, w25, w1, w3] + (-1/4*B2 - B3/4)*CT[w14, w25, w1, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w14, w25, w1, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w1, w5] + (B1/2 - B3/2)*
      CT[w14, w25, w1, w6] + (B1 - B2/2 - (3*B3)/2)*CT[w14, w25, w13, w1] + 
     (-3*B1 + 3*B3)*CT[w14, w25, w13, w13] + (B1 + B2/2 - B3/2)*
      CT[w14, w25, w13, w25] + (-1/2*B2 - B3/2)*CT[w14, w25, w13, w3] + 
     (B2/2 + B3/2)*CT[w14, w25, w13, w37] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w13, w39] + (B1 - B2/2 - (3*B3)/2)*CT[w14, w25, w13, w4] + 
     (B2/2 + B3/2)*CT[w14, w25, w13, w5] + (-B1 + B3)*CT[w14, w25, w13, w6] + 
     (-B1 - B2)*CT[w14, w25, w17, w1] + (-3*B1 - 3*B2)*
      CT[w14, w25, w17, w17] + (B2/2 + B3/2)*CT[w14, w25, w17, w2] + 
     (B1 + B2/2 - B3/2)*CT[w14, w25, w17, w25] + 
     (B2/2 + B3/2)*CT[w14, w25, w17, w3] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w17, w36] + (-1/2*B2 - B3/2)*CT[w14, w25, w17, w39] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w14, w25, w17, w4] + 
     (B1 + B2/2 - B3/2)*CT[w14, w25, w17, w6] + 
     (B2/2 + B3/2)*CT[w14, w25, w3, w1] + (B1 - B3)*CT[w14, w25, w3, w13] + 
     (B1 + B2)*CT[w14, w25, w3, w17] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w3, w2] + (-B1 - B2/2 + B3/2)*CT[w14, w25, w3, w25] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w25, w3, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w25, w3, w36] + (-1/4*B2 - B3/4)*CT[w14, w25, w3, w37] + 
     (B2/2 + B3/2)*CT[w14, w25, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w25, w3, w4] + (-1/4*B2 - B3/4)*CT[w14, w25, w3, w5] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w25, w36, w3] + (B1/2 - B3/2)*CT[w14, w25, w36, w36] + 
     (B2/4 + B3/4)*CT[w14, w25, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w25, w36, w4] + (B2/4 + B3/4)*CT[w14, w25, w36, w5] + 
     (B2 + B3)*CT[w14, w25, w4, w1] + (2*B1 - 2*B3)*CT[w14, w25, w4, w13] + 
     (2*B1 + 2*B2)*CT[w14, w25, w4, w17] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w4, w2] + (-B1 - B2/2 + B3/2)*CT[w14, w25, w4, w25] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w25, w4, w3] + 
     (B1/2 + B2/2)*CT[w14, w25, w4, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w4, w37] + (B2/2 + B3/2)*CT[w14, w25, w4, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4)*CT[w14, w25, w4, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w4, w5] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w4, w6] + (B1/2 - B3/2)*CT[w14, w25, w6, w1] + 
     (-B1 + B3)*CT[w14, w25, w6, w13] + (B1 + B2)*CT[w14, w25, w6, w17] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w6, w2] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w6, w3] + (B2/4 + B3/4)*CT[w14, w25, w6, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w14, w25, w6, w4] + 
     (B2/4 + B3/4)*CT[w14, w25, w6, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w25, w6, w6] + (B1/4 - B3/4)*CT[w14, w27, w1, w1] + 
     (B1 - B3)*CT[w14, w27, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w1, w2] + (-1/2*B1 + B3/2)*CT[w14, w27, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w14, w27, w1, w3] + 
     (B1/4 - B3/4)*CT[w14, w27, w1, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w1, w37] + (-1/2*B1 + B3/2)*CT[w14, w27, w1, w38] + 
     (B1/2 + B2/2 - B5)*CT[w14, w27, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w1, w5] + (-1/4*B1 + B3/4)*CT[w14, w27, w1, w6] + 
     (B1/2 - B3/2)*CT[w14, w27, w12, w1] + (-3*B1 + 3*B3)*
      CT[w14, w27, w12, w12] + (B1/2 - B3/2)*CT[w14, w27, w12, w27] + 
     (B1/2 - B2 - (3*B3)/2 + 2*B5)*CT[w14, w27, w12, w3] + 
     (B1/2 - B3/2)*CT[w14, w27, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w27, w12, w37] + (B1/2 - B3/2)*CT[w14, w27, w12, w38] + 
     (-B1 + B3)*CT[w14, w27, w12, w4] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w27, w12, w5] + ((3*B1)/2 - (3*B3)/2)*CT[w14, w27, w12, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w3, w1] + 
     (B1 - B3)*CT[w14, w27, w3, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w27, w3, w2] + (B2/2 + B3/2 - B5)*CT[w14, w27, w3, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w3, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w3, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w27, w3, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w3, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w27, w3, w6] + 
     (B1/4 - B3/4)*CT[w14, w27, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w36, w2] + (B1/4 - B3/4)*CT[w14, w27, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w36, w37] + 
     (B1/4 - B3/4)*CT[w14, w27, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w36, w6] + (B1/4 - B3/4)*CT[w14, w27, w4, w1] + 
     (-B1 + B3)*CT[w14, w27, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w4, w2] + (-1/2*B2 - B3/2 + B5)*CT[w14, w27, w4, w3] + 
     (B1/4 - B3/4)*CT[w14, w27, w4, w36] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w4, w37] + (B2/2 + B3/2 - B5)*CT[w14, w27, w4, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w27, w4, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w27, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w6, w1] + (2*B1 - 2*B3)*
      CT[w14, w27, w6, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w6, w2] + (-1/2*B1 + B3/2)*CT[w14, w27, w6, w27] + 
     (-1/2*B1 + B2/2 + B3 - B5)*CT[w14, w27, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w6, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w6, w37] + (-1/2*B1 + B3/2)*CT[w14, w27, w6, w38] + 
     (B1 + B2/2 - B3/2 - B5)*CT[w14, w27, w6, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w6, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w27, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w14, w27, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w27, w8, w2] + (B1/2 - B3/2)*CT[w14, w27, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w14, w27, w8, w36] + (B1/2 - B3/2)*
      CT[w14, w27, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w27, w8, w4] + (-1/2*B1 + B3/2)*CT[w14, w27, w8, w6] + 
     (B2 + B3)*CT[w14, w3, w1, w1] + (B1 - B3)*CT[w14, w3, w1, w12] + 
     (B1 - B3)*CT[w14, w3, w1, w13] + (B2 + B3)*CT[w14, w3, w1, w17] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w1, w25] + (B2 + B3)*CT[w14, w3, w1, w3] + 
     (B1/2 + B2/2)*CT[w14, w3, w1, w36] + (-1/2*B1 - B2/2)*
      CT[w14, w3, w1, w37] + (B1/2 + B2/2)*CT[w14, w3, w1, w39] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w14, w3, w1, w5] + (B1/2 - B2/2 - B3)*
      CT[w14, w3, w1, w6] + (-B1 - B2 + 2*B5)*CT[w14, w3, w11, w17] + 
     (B1/2 - B3/2)*CT[w14, w3, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w11, w27] + (B1/2 - B3/2)*CT[w14, w3, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w11, w38] + (B1/2 - B3/2)*
      CT[w14, w3, w11, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w3, w11, w4] + (B1/2 - B3/2)*CT[w14, w3, w11, w6] + 
     (B1 - B3)*CT[w14, w3, w12, w1] + (-2*B1 + 2*B3)*CT[w14, w3, w12, w12] + 
     (B1 - B3)*CT[w14, w3, w12, w13] + (B1 - B3)*CT[w14, w3, w12, w17] + 
     (-B1 - B2 + 2*B5)*CT[w14, w3, w12, w3] + 
     (-B1 + B3)*CT[w14, w3, w12, w4] + (B1 + B2 - 2*B5)*
      CT[w14, w3, w12, w5] + (B1/2 - B2 - (3*B3)/2)*CT[w14, w3, w13, w1] + 
     (B1 - B3)*CT[w14, w3, w13, w12] + (-4*B1 + 4*B3)*CT[w14, w3, w13, w13] + 
     (B1 - B3)*CT[w14, w3, w13, w17] + ((3*B1)/2 + B2 - B3/2)*
      CT[w14, w3, w13, w25] + (B1/2 - B2 - (3*B3)/2)*CT[w14, w3, w13, w3] + 
     (B1/2 + B2 + B3/2)*CT[w14, w3, w13, w37] + (-1/2*B1 - B2 - B3/2)*
      CT[w14, w3, w13, w39] + (-1/2*B1 - B2 - B3/2)*CT[w14, w3, w13, w4] + 
     (B1/2 + B2 + B3/2)*CT[w14, w3, w13, w5] + (-2*B1 + 2*B3)*
      CT[w14, w3, w13, w6] + (B1/2 - B3/2)*CT[w14, w3, w14, w1] + 
     (-B1 + B3)*CT[w14, w3, w14, w12] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w14, w25] + (B1/2 - B3/2)*CT[w14, w3, w14, w27] + 
     (B1/2 - B3/2)*CT[w14, w3, w14, w3] + (B1/2 - B3/2)*
      CT[w14, w3, w14, w38] + (-1/2*B1 + B3/2)*CT[w14, w3, w14, w39] + 
     (B2 + B3)*CT[w14, w3, w17, w1] + (B1 - B3)*CT[w14, w3, w17, w12] + 
     (B1 - B3)*CT[w14, w3, w17, w13] + (3*B1 + 3*B2)*CT[w14, w3, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w14, w3, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w14, w3, w17, w25] + (-B1 - B2/2 + B3/2)*CT[w14, w3, w17, w3] + 
     (B2/2 + B3/2)*CT[w14, w3, w17, w36] + (B2/2 + B3/2)*
      CT[w14, w3, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*CT[w14, w3, w17, w4] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w17, w6] + 
     (B1 - B3)*CT[w14, w3, w19, w17] + (B1 - B3)*CT[w14, w3, w19, w18] + 
     (-B1 + B3)*CT[w14, w3, w19, w3] + (-B1 + B3)*CT[w14, w3, w19, w6] - 
     B3*CT[w14, w3, w23, w21] - B3*CT[w14, w3, w23, w22] + 
     B3*CT[w14, w3, w23, w4] + B3*CT[w14, w3, w23, w6] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w25, w1] + 
     (B1 - B3)*CT[w14, w3, w25, w13] + (-2*B1 - 2*B2)*CT[w14, w3, w25, w17] + 
     (B2/4 + B3/4)*CT[w14, w3, w25, w2] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w14, w3, w25, w3] + (-1/2*B1 - B2/2)*CT[w14, w3, w25, w36] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w25, w37] + (B1/2 + (5*B2)/4 + (3*B3)/4)*
      CT[w14, w3, w25, w4] + (-1/4*B2 - B3/4)*CT[w14, w3, w25, w5] + 
     (B1 + B2/2 - B3/2)*CT[w14, w3, w25, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w3, w27, w1] + (B1 - B3)*CT[w14, w3, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w3, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w14, w3, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w14, w3, w27, w36] + (B1/4 - B3/4)*CT[w14, w3, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w14, w3, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w3, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w3, w27, w6] + 
     (B2 + B3)*CT[w14, w3, w3, w1] + (B1 - B3)*CT[w14, w3, w3, w13] + 
     (-B1 + B2 + 2*B3)*CT[w14, w3, w3, w17] + (-1/2*B2 - B3/2)*
      CT[w14, w3, w3, w25] + (B1 + B2/2 - B3/2)*CT[w14, w3, w3, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w3, w37] + (B1 + B2/2 - B3/2)*
      CT[w14, w3, w3, w39] + (-B1 - B2/2 + B3/2)*CT[w14, w3, w3, w5] + 
     (B1 - B2/2 - (3*B3)/2)*CT[w14, w3, w3, w6] + 
     (B2/4 + B3/4)*CT[w14, w3, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w3, w36, w3] + (-1/2*B1 + B3/2)*CT[w14, w3, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w3, w36, w4] + (-1/4*B2 - B3/4)*CT[w14, w3, w36, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w3, w37, w1] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w3, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w3, w37, w3] + 
     (B1/4 - B3/4)*CT[w14, w3, w37, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w3, w37, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w37, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w3, w37, w5] + 
     (B1/4 - B3/4)*CT[w14, w3, w37, w6] + (B1/4 - B3/4)*
      CT[w14, w3, w38, w1] + (-1/4*B1 + B3/4)*CT[w14, w3, w38, w2] + 
     (B1/4 - B3/4)*CT[w14, w3, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w3, w38, w37] + (B1/4 - B3/4)*CT[w14, w3, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w3, w38, w6] + (B2/4 + B3/4)*
      CT[w14, w3, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w3, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w3, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w39, w5] + (B1/4 - B3/4)*
      CT[w14, w3, w4, w1] + (-B1 + B3)*CT[w14, w3, w4, w12] + 
     (B1 + B2 - 2*B5)*CT[w14, w3, w4, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w3, w4, w2] + B3*CT[w14, w3, w4, w21] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w4, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w14, w3, w4, w3] + (-1/4*B1 + B3/4)*CT[w14, w3, w4, w36] + 
     (B1/4 - B3/4)*CT[w14, w3, w4, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w4, w39] + (-1/2*B2 - B3/2 + B5)*CT[w14, w3, w4, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w3, w4, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w3, w4, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w3, w5, w1] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w3, w5, w2] + (-1/2*B1 - B2/4 + B3/4 - B5)*
      CT[w14, w3, w5, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w3, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w3, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w14, w3, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w14, w3, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w3, w5, w6] + 
     (B1 - B2/2 - (3*B3)/2)*CT[w14, w3, w6, w1] + 
     (-B1 + B3)*CT[w14, w3, w6, w12] + (-2*B1 + 2*B3)*CT[w14, w3, w6, w13] + 
     (-B1 - B2)*CT[w14, w3, w6, w17] + (-B1 + B3)*CT[w14, w3, w6, w18] + 
     (B2/4 + B3/4)*CT[w14, w3, w6, w2] + B3*CT[w14, w3, w6, w22] + 
     (B1/2 + B2/2)*CT[w14, w3, w6, w25] + ((3*B1)/2 - B2/4 - (7*B3)/4)*
      CT[w14, w3, w6, w3] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w6, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w6, w39] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w14, w3, w6, w4] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w6, w5] + 
     (B1/2 - B3/2)*CT[w14, w3, w6, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w1, w1] + (-B1 + B3)*CT[w14, w4, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w4, w1, w2] + 
     B3*CT[w14, w4, w1, w21] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w1, w36] + (B1/4 - B3/4)*
      CT[w14, w4, w1, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w1, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w4, w1, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w4, w1, w6] + (B1 + B2 - 2*B5)*
      CT[w14, w4, w11, w17] + (-1/2*B1 + B3/2)*CT[w14, w4, w11, w25] + 
     (B1/2 - B3/2)*CT[w14, w4, w11, w27] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w11, w36] + (B1/2 - B3/2)*CT[w14, w4, w11, w38] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w11, w39] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w4, w11, w4] + (-1/2*B1 + B3/2)*CT[w14, w4, w11, w6] + 
     (2*B1 - 2*B3)*CT[w14, w4, w12, w12] - B3*CT[w14, w4, w12, w21] + 
     (B2 + B3 - 2*B5)*CT[w14, w4, w12, w3] + (-B1 - B2 + 2*B5)*
      CT[w14, w4, w12, w5] + (-B1 + 2*B3)*CT[w14, w4, w12, w6] + 
     (B1/2 - B3/2)*CT[w14, w4, w13, w1] + (-B1 + B3)*CT[w14, w4, w13, w13] - 
     B3*CT[w14, w4, w13, w21] + (B1/2 - B3/2)*CT[w14, w4, w13, w25] + 
     (B1/2 - B3/2)*CT[w14, w4, w13, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w13, w37] + (B1/2 - B3/2)*CT[w14, w4, w13, w39] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w13, w4] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w13, w5] + B3*CT[w14, w4, w13, w6] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w4, w14, w1] + 
     (2*B1 - 2*B3)*CT[w14, w4, w14, w12] + (B1 - B3)*CT[w14, w4, w14, w13] + 
     (B1/2 - B3/2)*CT[w14, w4, w14, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w14, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w4, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w14, w38] + (B1/2 - B3/2)*
      CT[w14, w4, w14, w39] + B3*CT[w14, w4, w21, w1] - 
     B3*CT[w14, w4, w21, w12] - B3*CT[w14, w4, w21, w13] + 
     B3*CT[w14, w4, w21, w3] + (B1/4 - B3/4)*CT[w14, w4, w25, w1] + 
     (-B1 - B2 + 2*B5)*CT[w14, w4, w25, w17] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w4, w25, w2] + (B1/2 + B2/2 - B5)*CT[w14, w4, w25, w3] + 
     (B1/4 - B3/4)*CT[w14, w4, w25, w36] + (B1/4 - B3/4)*
      CT[w14, w4, w25, w37] + (B1/2 + B2/2 - B5)*CT[w14, w4, w25, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w4, w25, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w25, w6] + (B1/4 - B3/4)*
      CT[w14, w4, w27, w1] + (-B1 + B3)*CT[w14, w4, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w4, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w27, w3] + 
     (B1/4 - B3/4)*CT[w14, w4, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w27, w37] + (B2/2 + B3/2 - B5)*CT[w14, w4, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w4, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w4, w27, w6] + 
     (B1/4 - B3/4)*CT[w14, w4, w3, w1] + (-B1 + B3)*CT[w14, w4, w3, w12] + 
     (B1 + B2 - 2*B5)*CT[w14, w4, w3, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w4, w3, w2] + B3*CT[w14, w4, w3, w21] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w3, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w14, w4, w3, w3] + (-1/4*B1 + B3/4)*CT[w14, w4, w3, w36] + 
     (B1/4 - B3/4)*CT[w14, w4, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w3, w39] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w3, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w4, w3, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w4, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w38, w1] + (B1/4 - B3/4)*CT[w14, w4, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w4, w38, w37] + (-1/4*B1 + B3/4)*CT[w14, w4, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w4, w38, w6] + (B1/4 - B3/4)*
      CT[w14, w4, w39, w1] + (-1/4*B1 + B3/4)*CT[w14, w4, w39, w2] + 
     (B1/4 - B3/4)*CT[w14, w4, w39, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w4, w39, w37] + (B1/4 - B3/4)*CT[w14, w4, w39, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w39, w6] - B3*CT[w14, w4, w6, w1] + 
     B3*CT[w14, w4, w6, w12] + B3*CT[w14, w4, w6, w13] - 
     B3*CT[w14, w4, w6, w3] + (B1/2 - B3/2)*CT[w14, w6, w1, w1] + 
     (-B1 + B3)*CT[w14, w6, w1, w13] + (-B1 + B3)*CT[w14, w6, w1, w18] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w1, w2] + B3*CT[w14, w6, w1, w22] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w1, w27] + (B1 - B2/4 - (5*B3)/4)*
      CT[w14, w6, w1, w3] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w1, w38] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w14, w6, w1, w4] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w1, w5] + 
     (B1/2 - B3/2)*CT[w14, w6, w1, w6] + (-B1 - B2)*CT[w14, w6, w11, w17] + 
     (B1/2 - B3/2)*CT[w14, w6, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w11, w27] + (B1/2 - B3/2)*CT[w14, w6, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w11, w38] + (B1/2 - B3/2)*
      CT[w14, w6, w11, w39] + (B1/2 + B2 + B3/2)*CT[w14, w6, w11, w4] + 
     (B1/2 - B3/2)*CT[w14, w6, w11, w6] + (B1/2 - B3/2)*
      CT[w14, w6, w12, w1] + (-B1 + B3)*CT[w14, w6, w12, w12] + 
     (B1 - B3)*CT[w14, w6, w12, w18] - B3*CT[w14, w6, w12, w22] + 
     (B1/2 - B3/2)*CT[w14, w6, w12, w27] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w12, w3] + (B1/2 - B3/2)*CT[w14, w6, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w12, w37] + (B1/2 - B3/2)*
      CT[w14, w6, w12, w38] + B3*CT[w14, w6, w12, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w12, w6] + (-1/2*B1 + B2/2 + B3)*CT[w14, w6, w13, w1] + 
     (2*B1 - 2*B3)*CT[w14, w6, w13, w13] + (B1 - B3)*CT[w14, w6, w13, w18] - 
     B3*CT[w14, w6, w13, w22] + (-1/2*B1 - B2/2)*CT[w14, w6, w13, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w6, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w14, w6, w13, w37] + (B1/2 + B2/2)*
      CT[w14, w6, w13, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w14, w6, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w14, w6, w13, w5] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w14, w6, w14, w1] + (B1 - B3)*CT[w14, w6, w14, w12] + 
     (2*B1 - 2*B3)*CT[w14, w6, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w14, w25] + (B1/2 - B3/2)*CT[w14, w6, w14, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w6, w14, w3] + 
     (B1/2 - B3/2)*CT[w14, w6, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w14, w39] + (-B1 + B3)*CT[w14, w6, w18, w1] + 
     (B1 - B3)*CT[w14, w6, w18, w12] + (B1 - B3)*CT[w14, w6, w18, w13] + 
     (-B1 + B3)*CT[w14, w6, w18, w3] + B3*CT[w14, w6, w22, w1] - 
     B3*CT[w14, w6, w22, w12] - B3*CT[w14, w6, w22, w13] + 
     B3*CT[w14, w6, w22, w3] + (B1/2 - B3/2)*CT[w14, w6, w25, w1] + 
     (-B1 + B3)*CT[w14, w6, w25, w13] + (B1 + B2)*CT[w14, w6, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w14, w6, w25, w3] + (B2/4 + B3/4)*CT[w14, w6, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w14, w6, w25, w4] + 
     (B2/4 + B3/4)*CT[w14, w6, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w25, w6] + (B2/4 + B3/4)*CT[w14, w6, w27, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w27, w36] + (-1/4*B2 - B3/4)*CT[w14, w6, w27, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w27, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w27, w5] + (B1 - B2/2 - (3*B3)/2)*
      CT[w14, w6, w3, w1] + (-B1 + B3)*CT[w14, w6, w3, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w6, w3, w13] + (-B1 - B2)*CT[w14, w6, w3, w17] + 
     (-B1 + B3)*CT[w14, w6, w3, w18] + (B2/4 + B3/4)*CT[w14, w6, w3, w2] + 
     B3*CT[w14, w6, w3, w22] + (B1/2 + B2/2)*CT[w14, w6, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w14, w6, w3, w3] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w14, w6, w3, w39] + (B1/2 + B2/4 - (5*B3)/4)*CT[w14, w6, w3, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w3, w5] + 
     (B1/2 - B3/2)*CT[w14, w6, w3, w6] + (B2/4 + B3/4)*CT[w14, w6, w38, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w38, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w38, w36] + (-1/4*B2 - B3/4)*CT[w14, w6, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w38, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w38, w5] + (-1/4*B2 - B3/4)*
      CT[w14, w6, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w39, w3] + 
     (B1/2 - B3/2)*CT[w14, w6, w39, w36] + (B2/4 + B3/4)*
      CT[w14, w6, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w39, w4] + 
     (B2/4 + B3/4)*CT[w14, w6, w39, w5] - B3*CT[w14, w6, w4, w1] + 
     B3*CT[w14, w6, w4, w12] + B3*CT[w14, w6, w4, w13] - 
     B3*CT[w14, w6, w4, w3] + (B1 - B3)*CT[w19, w1, w12, w17] + 
     (B1 - B3)*CT[w19, w1, w12, w18] + (-B1 + B3)*CT[w19, w1, w12, w3] + 
     (-B1 + B3)*CT[w19, w1, w12, w6] + (B1/2 - B2/2 - B3)*
      CT[w19, w1, w15, w1] + (-B1 + B3)*CT[w19, w1, w15, w13] + 
     (B2 + B3)*CT[w19, w1, w15, w22] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w15, w24] + (B1/2 + B2/2)*CT[w19, w1, w15, w25] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w15, w39] + (B1/2 - B2/2 - B3)*
      CT[w19, w1, w15, w4] + (B1/2 + B2/2)*CT[w19, w1, w15, w41] + 
     (B1 - B3)*CT[w19, w1, w17, w12] + (2*B1 + 2*B2)*CT[w19, w1, w17, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w1, w17, w2] + 
     (-1/2*B1 + B3/2)*CT[w19, w1, w17, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w1, w17, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w19, w1, w17, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w19, w1, w17, w4] + (-1/2*B1 + B3/2)*CT[w19, w1, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w18, w1] + 
     (B1 - B3)*CT[w19, w1, w18, w12] + (-B1 - B2)*CT[w19, w1, w18, w18] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w18, w2] + (B1/2 + B2/2)*
      CT[w19, w1, w18, w24] + (-1/2*B1 + B2/2 + B3)*CT[w19, w1, w18, w3] + 
     (B1/2 + B2/2)*CT[w19, w1, w18, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w18, w41] + (B1/2 + B2/2)*CT[w19, w1, w18, w6] + 
     (2*B1 + 2*B2)*CT[w19, w1, w19, w17] + (B1 + B2)*CT[w19, w1, w19, w18] + 
     (B1/2 + B2/2)*CT[w19, w1, w19, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w19, w25] + ((-3*B1)/2 - (3*B2)/2)*CT[w19, w1, w19, w3] + 
     (B1/2 + B2/2)*CT[w19, w1, w19, w36] + (B1/2 + B2/2)*
      CT[w19, w1, w19, w39] + (-1/2*B1 - B2/2)*CT[w19, w1, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w1, w19, w6] + 
     (B2/2 + B3/2)*CT[w19, w1, w24, w1] + (-1/4*B2 - B3/4)*
      CT[w19, w1, w24, w2] + (-B2 - B3)*CT[w19, w1, w24, w22] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w24, w3] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w24, w36] + (B2/4 + B3/4)*CT[w19, w1, w24, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w1, w24, w4] + 
     (B2/4 + B3/4)*CT[w19, w1, w24, w5] + (B2/2 + B3/2)*
      CT[w19, w1, w24, w6] + (-1/2*B1 + B3/2)*CT[w19, w1, w25, w1] + 
     (B1 - B3)*CT[w19, w1, w25, w13] + (-B1 - B2)*CT[w19, w1, w25, w17] + 
     (B2/4 + B3/4)*CT[w19, w1, w25, w2] + (B2/4 + B3/4)*
      CT[w19, w1, w25, w3] + (-1/4*B2 - B3/4)*CT[w19, w1, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w19, w1, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w25, w5] + (B1/2 - B3/2)*
      CT[w19, w1, w25, w6] + (B1/2 - B3/2)*CT[w19, w1, w3, w1] + 
     (-B1 + B3)*CT[w19, w1, w3, w12] + (-B1 + B3)*CT[w19, w1, w3, w13] + 
     (-2*B1 - B2 + B3)*CT[w19, w1, w3, w17] + 
     (-B1 + B3)*CT[w19, w1, w3, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w1, w3, w2] + (B1/2 - B3/2)*CT[w19, w1, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w19, w1, w3, w3] + 
     (B1/2 - B3/2)*CT[w19, w1, w3, w36] + (B2/4 + B3/4)*
      CT[w19, w1, w3, w37] + (B1/2 - B3/2)*CT[w19, w1, w3, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w3, w4] + 
     (B2/4 + B3/4)*CT[w19, w1, w3, w5] + (B1 - B3)*CT[w19, w1, w3, w6] + 
     (B2/4 + B3/4)*CT[w19, w1, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w36, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w36, w4] + (-1/4*B2 - B3/4)*CT[w19, w1, w36, w5] + 
     (B2/4 + B3/4)*CT[w19, w1, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w39, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w39, w4] + (-1/4*B2 - B3/4)*CT[w19, w1, w39, w5] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w41, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w41, w3] + (B1/2 - B3/2)*CT[w19, w1, w41, w36] + 
     (B2/4 + B3/4)*CT[w19, w1, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w41, w4] + (B2/4 + B3/4)*CT[w19, w1, w41, w5] + 
     (B1/2 - B3/2)*CT[w19, w1, w6, w1] + (-B1 + B3)*CT[w19, w1, w6, w12] + 
     (-B1 - B2)*CT[w19, w1, w6, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w1, w6, w2] + (B2 + B3)*CT[w19, w1, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w6, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w19, w1, w6, w3] + (-1/4*B2 - B3/4)*CT[w19, w1, w6, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w6, w4] + 
     (B1/2 + B2/2)*CT[w19, w1, w6, w41] + (-1/4*B2 - B3/4)*
      CT[w19, w1, w6, w5] + (B1/2 - B3/2)*CT[w19, w1, w6, w6] + 
     (B1 - B3)*CT[w19, w14, w1, w17] + (B1 - B3)*CT[w19, w14, w1, w18] + 
     (-B1 + B3)*CT[w19, w14, w1, w3] + (-B1 + B3)*CT[w19, w14, w1, w6] + 
     (-B1 + B3)*CT[w19, w14, w12, w17] + (-B1 + B3)*CT[w19, w14, w12, w18] + 
     (B1 - B3)*CT[w19, w14, w12, w3] + (B1 - B3)*CT[w19, w14, w12, w6] + 
     (-B1 + B3)*CT[w19, w14, w13, w17] + (-B1 + B3)*CT[w19, w14, w13, w18] + 
     (B1 - B3)*CT[w19, w14, w13, w3] + (B1 - B3)*CT[w19, w14, w13, w6] + 
     (B1 - B3)*CT[w19, w14, w17, w1] + (-B1 + B3)*CT[w19, w14, w17, w12] + 
     (-B1 + B3)*CT[w19, w14, w17, w13] + (B1 - B3)*CT[w19, w14, w17, w3] + 
     (B1 - B3)*CT[w19, w14, w18, w1] + (-B1 + B3)*CT[w19, w14, w18, w12] + 
     (-B1 + B3)*CT[w19, w14, w18, w13] + (B1 - B3)*CT[w19, w14, w18, w3] + 
     (-B1 + B3)*CT[w19, w14, w3, w1] + (B1 - B3)*CT[w19, w14, w3, w12] + 
     (B1 - B3)*CT[w19, w14, w3, w13] + (B1 - B3)*CT[w19, w14, w3, w17] + 
     (B1 - B3)*CT[w19, w14, w3, w18] + (-2*B1 + 2*B3)*CT[w19, w14, w3, w3] + 
     (-B1 + B3)*CT[w19, w14, w3, w6] + (-B1 + B3)*CT[w19, w14, w6, w1] + 
     (B1 - B3)*CT[w19, w14, w6, w12] + (B1 - B3)*CT[w19, w14, w6, w13] + 
     (-B1 + B3)*CT[w19, w14, w6, w3] + ((5*B1)/4 + (3*B2)/2 - (5*B3)/4)*
      CT[w19, w15, w1, w1] + (-B1 + B3)*CT[w19, w15, w1, w13] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w1, w18] + (B1/4 - B2/4)*
      CT[w19, w15, w1, w2] + (-2*B2 + 2*B3)*CT[w19, w15, w1, w22] + 
     (B2/2 - B3/2)*CT[w19, w15, w1, w24] + (B1/2 + B2/2)*
      CT[w19, w15, w1, w25] + (B1 + B2/4 + B3/4)*CT[w19, w15, w1, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w1, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w1, w37] + (-1/2*B1 - B2/2)*CT[w19, w15, w1, w39] + 
     (-B1 - (3*B2)/4 - (7*B3)/4)*CT[w19, w15, w1, w4] + 
     (B2/2 - B3/2)*CT[w19, w15, w1, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w1, w5] + (B1/4 + B2 + B3/4)*CT[w19, w15, w1, w6] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w19, w15, w13, w1] + 
     (3*B1 - 3*B3)*CT[w19, w15, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w19, w15, w13, w25] + (B2/2 + B3/2)*CT[w19, w15, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w19, w15, w13, w37] + 
     (B2/2 + B3/2)*CT[w19, w15, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*
      CT[w19, w15, w13, w4] + (-1/2*B2 - B3/2)*CT[w19, w15, w13, w5] + 
     (B1 - B3)*CT[w19, w15, w13, w6] + 2*B3*CT[w19, w15, w15, w1] - 
     2*B3*CT[w19, w15, w15, w13] - 2*B3*CT[w19, w15, w15, w22] + 
     2*B3*CT[w19, w15, w15, w4] + (-2*B1 - 2*B2)*CT[w19, w15, w19, w17] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w19, w18] + (2*B1 + 2*B2)*
      CT[w19, w15, w19, w3] + (2*B1 + 2*B2)*CT[w19, w15, w19, w6] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w19, w15, w22, w1] + 
     (3*B2 - 3*B3)*CT[w19, w15, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w19, w15, w22, w24] + (B2 - B3)*CT[w19, w15, w22, w3] + 
     (B1/2 + B3/2)*CT[w19, w15, w22, w36] + (-1/2*B1 - B3/2)*
      CT[w19, w15, w22, w37] + (B1/2 - B2 + (3*B3)/2)*CT[w19, w15, w22, w4] + 
     (B1/2 + B3/2)*CT[w19, w15, w22, w41] + (-1/2*B1 - B3/2)*
      CT[w19, w15, w22, w5] + (B1/2 + B3/2)*CT[w19, w15, w22, w6] + 
     ((-5*B1)/4 - B2 - (5*B3)/4)*CT[w19, w15, w24, w1] + 
     (2*B1 + 2*B2)*CT[w19, w15, w24, w18] + (-1/4*B1 + B2/4)*
      CT[w19, w15, w24, w2] + 2*B3*CT[w19, w15, w24, w22] + 
     (-B1 - (5*B2)/4 + (3*B3)/4)*CT[w19, w15, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w24, w36] + 
     (B1/4 - B2/4)*CT[w19, w15, w24, w37] + (B1 + (5*B2)/4 - (3*B3)/4)*
      CT[w19, w15, w24, w4] + (B1/4 - B2/4)*CT[w19, w15, w24, w5] + 
     ((-3*B1)/4 - B2 - (3*B3)/4)*CT[w19, w15, w24, w6] + 
     ((5*B1)/4 + B2 - (3*B3)/4)*CT[w19, w15, w25, w1] + 
     2*B3*CT[w19, w15, w25, w13] + (2*B1 + 2*B2)*CT[w19, w15, w25, w17] + 
     (B1/4 - B2/4)*CT[w19, w15, w25, w2] + (-B1 - (3*B2)/4 - (3*B3)/4)*
      CT[w19, w15, w25, w3] + (B1/4 + B3/4)*CT[w19, w15, w25, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w25, w37] + (-B1 - (5*B2)/4 - (5*B3)/4)*
      CT[w19, w15, w25, w4] + (-1/4*B1 + B2/4)*CT[w19, w15, w25, w5] + 
     ((-5*B1)/4 - B2 + (3*B3)/4)*CT[w19, w15, w25, w6] + 
     (B1/2 - B2/2 + B3)*CT[w19, w15, w3, w1] + 
     (-B1 - B3)*CT[w19, w15, w3, w13] + (B2 - B3)*CT[w19, w15, w3, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w3, w24] + (B1/2 + B2/2)*
      CT[w19, w15, w3, w25] + (-1/2*B1 - B2/2)*CT[w19, w15, w3, w39] + 
     (B1/2 - B2/2 + B3)*CT[w19, w15, w3, w4] + 
     (B1/2 + B2/2)*CT[w19, w15, w3, w41] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w15, w39, w1] + (B1/4 - B2/4)*CT[w19, w15, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w15, w39, w3] + 
     ((3*B1)/4 + B2/2 - (3*B3)/4)*CT[w19, w15, w39, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w39, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w15, w39, w4] + (-1/4*B1 + B2/4)*CT[w19, w15, w39, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w15, w39, w6] + ((-3*B1)/4 - B2 - (7*B3)/4)*
      CT[w19, w15, w4, w1] + (-2*B1 + 2*B3)*CT[w19, w15, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w4, w17] + (-1/4*B1 + B2/4)*
      CT[w19, w15, w4, w2] + (-B2 + B3)*CT[w19, w15, w4, w22] + 
     (B1/2 + B2/2)*CT[w19, w15, w4, w24] + (B1/2 - B3/2)*
      CT[w19, w15, w4, w25] + (B1 + B2/4 + B3/4)*CT[w19, w15, w4, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w4, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w4, w37] + (B1/2 - B3/2)*CT[w19, w15, w4, w39] + 
     ((3*B1)/2 + (5*B2)/4 - (5*B3)/4)*CT[w19, w15, w4, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w4, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w4, w5] + (B1/4 + B2 + B3/4)*CT[w19, w15, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w15, w41, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w41, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w15, w41, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w15, w41, w36] + (B1/4 - B2/4)*CT[w19, w15, w41, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w15, w41, w4] + 
     (B1/4 - B2/4)*CT[w19, w15, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w15, w41, w6] + (-1/2*B1 + B2/2 + B3)*CT[w19, w15, w6, w1] + 
     (B1 - B3)*CT[w19, w15, w6, w13] + (-B2 - B3)*CT[w19, w15, w6, w22] + 
     (B1/2 + B2/2)*CT[w19, w15, w6, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w15, w6, w25] + (B1/2 + B2/2)*CT[w19, w15, w6, w39] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w15, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w6, w41] + 
     (B1 - B3)*CT[w19, w17, w1, w12] + (2*B1 + 2*B2)*CT[w19, w17, w1, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w17, w1, w2] + 
     (-1/2*B1 + B3/2)*CT[w19, w17, w1, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w17, w1, w3] + (-1/2*B1 + B3/2)*CT[w19, w17, w1, w36] + 
     (-1/2*B1 + B3/2)*CT[w19, w17, w1, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w19, w17, w1, w4] + (-1/2*B1 + B3/2)*CT[w19, w17, w1, w6] + 
     (B1 - B3)*CT[w19, w17, w14, w1] + (-B1 + B3)*CT[w19, w17, w14, w12] + 
     (-B1 + B3)*CT[w19, w17, w14, w13] + (B1 - B3)*CT[w19, w17, w14, w3] + 
     (2*B1 + 2*B2)*CT[w19, w17, w17, w1] + (10*B1 + 10*B2)*
      CT[w19, w17, w17, w17] + ((-3*B2)/2 - (3*B3)/2)*CT[w19, w17, w17, w2] + 
     (-3*B1 - (3*B2)/2 + (3*B3)/2)*CT[w19, w17, w17, w25] + 
     (-3*B1 - (9*B2)/2 - (3*B3)/2)*CT[w19, w17, w17, w3] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w19, w17, w17, w36] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w19, w17, w17, w39] + 
     (-B1 - (5*B2)/2 - (3*B3)/2)*CT[w19, w17, w17, w4] + 
     (-2*B1 - B2/2 + (3*B3)/2)*CT[w19, w17, w17, w6] + 
     (-B1 - B2)*CT[w19, w17, w19, w17] + (-B1 - B2)*CT[w19, w17, w19, w18] + 
     (B1 + B2)*CT[w19, w17, w19, w3] + (B1 + B2)*CT[w19, w17, w19, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w19, w17, w2, w1] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w2, w2] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w17, w2, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w19, w17, w2, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w17, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w17, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w17, w2, w6] + 
     (-B2 + B3)*CT[w19, w17, w23, w21] + (-B2 + B3)*CT[w19, w17, w23, w22] + 
     (B2 - B3)*CT[w19, w17, w23, w4] + (B2 - B3)*CT[w19, w17, w23, w6] + 
     ((-3*B1)/4 + B2/2 + (3*B3)/4)*CT[w19, w17, w25, w1] + 
     (3*B1 - B3)*CT[w19, w17, w25, w13] + (-B1 - B2)*CT[w19, w17, w25, w17] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w25, w2] + (-B1 + B2/4 + B3/4)*
      CT[w19, w17, w25, w3] + (B1/4 - B2/2 - B3/4)*CT[w19, w17, w25, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w25, w37] + 
     (-B1 + (3*B2)/4 + (3*B3)/4)*CT[w19, w17, w25, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w25, w5] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w19, w17, w25, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w3, w1] - 
     2*B1*CT[w19, w17, w3, w13] + (-4*B1 - 4*B2)*CT[w19, w17, w3, w17] + 
     (B1/4 + (5*B2)/4 + B3/2)*CT[w19, w17, w3, w2] + 
     ((3*B1)/2 + B2/2 - B3)*CT[w19, w17, w3, w25] + 
     ((3*B1)/2 + (5*B2)/4 + (3*B3)/4)*CT[w19, w17, w3, w3] + 
     (B1/4 - (3*B3)/4)*CT[w19, w17, w3, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w17, w3, w37] + (B1/2 - B2/2 - B3)*CT[w19, w17, w3, w39] + 
     ((3*B1)/2 + (3*B2)/4 + B3/4)*CT[w19, w17, w3, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w3, w5] + (-1/4*B1 - B3/4)*
      CT[w19, w17, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w36, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w17, w36, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w17, w36, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w17, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w17, w36, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w17, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w17, w39, w1] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w39, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w17, w39, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w17, w39, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w17, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w17, w39, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w39, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w17, w39, w6] + 
     (-1/4*B1 - (3*B2)/2 - (3*B3)/4)*CT[w19, w17, w4, w1] + 
     (-3*B1 + B3)*CT[w19, w17, w4, w13] + (-3*B1 - 3*B2)*
      CT[w19, w17, w4, w17] + ((-3*B1)/4 - B2/4)*CT[w19, w17, w4, w2] + 
     (B2 - B3)*CT[w19, w17, w4, w21] + ((3*B1)/2 + B2 - B3/2)*
      CT[w19, w17, w4, w25] + ((3*B1)/2 + (3*B2)/4 + B3/4)*
      CT[w19, w17, w4, w3] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w17, w4, w36] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w4, w37] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w17, w4, w39] + ((3*B1)/2 + B2/4 - B3/4)*
      CT[w19, w17, w4, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w4, w5] + 
     ((3*B1)/4 + B2/2 + (5*B3)/4)*CT[w19, w17, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w6, w1] + 
     (-2*B1 - 2*B2)*CT[w19, w17, w6, w17] + (B1 + B2)*CT[w19, w17, w6, w18] + 
     ((3*B1)/4 + (5*B2)/4 + B3)*CT[w19, w17, w6, w2] + 
     (B2 - B3)*CT[w19, w17, w6, w22] + (B1/2 - B3/2)*CT[w19, w17, w6, w25] + 
     (B2/4 + B3/4)*CT[w19, w17, w6, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w17, w6, w36] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w6, w37] + 
     (B1/2 - B3/2)*CT[w19, w17, w6, w39] + (B1 + (3*B2)/4 + (7*B3)/4)*
      CT[w19, w17, w6, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w6, w5] + 
     ((-5*B1)/4 - (3*B2)/2 - (3*B3)/4)*CT[w19, w17, w6, w6] + 
     (B1/4 + (3*B2)/2 - B3/4)*CT[w19, w18, w1, w1] + 
     (B1 - B3)*CT[w19, w18, w1, w12] + (-3*B1 - 3*B2)*CT[w19, w18, w1, w18] + 
     (-1/4*B1 - (3*B2)/4)*CT[w19, w18, w1, w2] + 
     (-3*B2 + B3)*CT[w19, w18, w1, w22] + (B1 + (3*B2)/2 - B3/2)*
      CT[w19, w18, w1, w24] + (B1/2 + (3*B2)/4 + (5*B3)/4)*
      CT[w19, w18, w1, w3] + (B1/4 + B2/2 - B3/4)*CT[w19, w18, w1, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w1, w37] + 
     ((-3*B1)/2 - B2/4 - (3*B3)/4)*CT[w19, w18, w1, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w19, w18, w1, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w1, w5] + ((3*B1)/4 + (3*B2)/2 + B3/4)*
      CT[w19, w18, w1, w6] + (B1 - B3)*CT[w19, w18, w14, w1] + 
     (-B1 + B3)*CT[w19, w18, w14, w12] + (-B1 + B3)*CT[w19, w18, w14, w13] + 
     (B1 - B3)*CT[w19, w18, w14, w3] + ((-5*B1)/2 - B2 - (3*B3)/2)*
      CT[w19, w18, w18, w1] + (10*B1 + 10*B2)*CT[w19, w18, w18, w18] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w19, w18, w18, w2] + 
     ((-3*B1)/2 - 3*B2 + (3*B3)/2)*CT[w19, w18, w18, w24] + 
     (-1/2*B1 - 2*B2 + (3*B3)/2)*CT[w19, w18, w18, w3] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w19, w18, w18, w36] + 
     (2*B1 + 2*B2)*CT[w19, w18, w18, w4] + ((3*B1)/2 + (3*B3)/2)*
      CT[w19, w18, w18, w41] + ((-9*B1)/2 - 3*B2 - (3*B3)/2)*
      CT[w19, w18, w18, w6] + (-B1 - B2)*CT[w19, w18, w19, w17] + 
     (-B1 - B2)*CT[w19, w18, w19, w18] + (B1 + B2)*CT[w19, w18, w19, w3] + 
     (B1 + B2)*CT[w19, w18, w19, w6] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w18, w2, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w2, w2] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w18, w2, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w19, w18, w2, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w18, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w18, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w18, w2, w6] + 
     (-B2 + B3)*CT[w19, w18, w23, w21] + (-B2 + B3)*CT[w19, w18, w23, w22] + 
     (B2 - B3)*CT[w19, w18, w23, w4] + (B2 - B3)*CT[w19, w18, w23, w6] + 
     ((3*B1)/4 - B2 + (3*B3)/4)*CT[w19, w18, w24, w1] + 
     (-B1 - B2)*CT[w19, w18, w24, w18] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w24, w2] + (3*B2 - B3)*CT[w19, w18, w24, w22] + 
     (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*CT[w19, w18, w24, w3] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w19, w18, w24, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w24, w37] + 
     (B1/2 - (3*B2)/4 + (3*B3)/4)*CT[w19, w18, w24, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w24, w5] + 
     (B1/4 - B2 + B3/4)*CT[w19, w18, w24, w6] + ((3*B1)/4 + B2 + (7*B3)/4)*
      CT[w19, w18, w3, w1] + (B1 - B3)*CT[w19, w18, w3, w13] + 
     (B1 + B2)*CT[w19, w18, w3, w17] + (-2*B1 - 2*B2)*CT[w19, w18, w3, w18] + 
     ((5*B1)/4 + (3*B2)/4 + B3)*CT[w19, w18, w3, w2] + 
     (B2/2 - B3/2)*CT[w19, w18, w3, w24] + ((-3*B1)/2 - (5*B2)/4 - (3*B3)/4)*
      CT[w19, w18, w3, w3] + (-1/4*B1 + (3*B3)/4)*CT[w19, w18, w3, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w3, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w18, w3, w4] + 
     (B2/2 - B3/2)*CT[w19, w18, w3, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w3, w5] + (B1/4 + B3/4)*CT[w19, w18, w3, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w18, w36, w1] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w18, w36, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w19, w18, w36, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w18, w36, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w18, w36, w6] + (-B1 - B2/2 - B3/2)*CT[w19, w18, w4, w1] + 
     (2*B1 + 2*B2)*CT[w19, w18, w4, w18] + (-B1 - B2/2 - B3/2)*
      CT[w19, w18, w4, w2] + (B2 - B3)*CT[w19, w18, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w19, w18, w4, w24] + (-1/2*B2 + B3/2)*
      CT[w19, w18, w4, w3] + (B2/2 - B3/2)*CT[w19, w18, w4, w36] + 
     (-1/2*B2 + B3/2)*CT[w19, w18, w4, w41] + (-1/2*B2 + B3/2)*
      CT[w19, w18, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w18, w41, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w41, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w18, w41, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w18, w41, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w41, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w18, w41, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w18, w41, w6] + 
     ((3*B1)/4 + (3*B2)/2 + B3/4)*CT[w19, w18, w6, w1] + 
     (-4*B1 - 4*B2)*CT[w19, w18, w6, w18] + ((5*B1)/4 + B2/4 + B3/2)*
      CT[w19, w18, w6, w2] - 2*B2*CT[w19, w18, w6, w22] + 
     (B1/2 + (3*B2)/2 - B3)*CT[w19, w18, w6, w24] + 
     (-1/4*B2 - B3/4)*CT[w19, w18, w6, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w18, w6, w36] + (B1/4 + B2/4 + B3/2)*CT[w19, w18, w6, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w18, w6, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w19, w18, w6, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w6, w5] + ((5*B1)/4 + (3*B2)/2 + (3*B3)/4)*
      CT[w19, w18, w6, w6] + (2*B1 + 2*B2)*CT[w19, w19, w1, w17] + 
     (B1 + B2)*CT[w19, w19, w1, w18] + (B1/2 + B2/2)*CT[w19, w19, w1, w24] + 
     (-1/2*B1 - B2/2)*CT[w19, w19, w1, w25] + ((-3*B1)/2 - (3*B2)/2)*
      CT[w19, w19, w1, w3] + (B1/2 + B2/2)*CT[w19, w19, w1, w36] + 
     (B1/2 + B2/2)*CT[w19, w19, w1, w39] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w1, w41] + ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w1, w6] - 
     2*B3*CT[w19, w19, w15, w1] + 2*B3*CT[w19, w19, w15, w13] + 
     2*B3*CT[w19, w19, w15, w22] - 2*B3*CT[w19, w19, w15, w4] + 
     (2*B1 + 2*B2)*CT[w19, w19, w17, w1] + (B1 + B2)*CT[w19, w19, w17, w17] + 
     (-2*B1 - 2*B2)*CT[w19, w19, w17, w18] + (-1/2*B2 - B3/2)*
      CT[w19, w19, w17, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w19, w17, w25] + 
     (B1 + B2/2 - B3/2)*CT[w19, w19, w17, w3] + 
     (B2/2 + B3/2)*CT[w19, w19, w17, w36] + (B2/2 + B3/2)*
      CT[w19, w19, w17, w39] + (-1/2*B2 - B3/2)*CT[w19, w19, w17, w4] + 
     (B2/2 + B3/2)*CT[w19, w19, w17, w6] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w1] + (-2*B1 - 2*B2)*CT[w19, w19, w18, w17] + 
     (B1 + B2)*CT[w19, w19, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w19, w19, w18, w24] + 
     (B1/2 + B3/2)*CT[w19, w19, w18, w3] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w36] + (2*B1 + 2*B2)*CT[w19, w19, w18, w4] + 
     (B1/2 + B3/2)*CT[w19, w19, w18, w41] + (B1/2 + B2 - B3/2)*
      CT[w19, w19, w18, w6] + (2*B1 + 2*B2)*CT[w19, w19, w19, w17] + 
     (2*B1 + 2*B2)*CT[w19, w19, w19, w18] + (-2*B1 - 2*B2)*
      CT[w19, w19, w19, w3] + (-2*B1 - 2*B2)*CT[w19, w19, w19, w6] + 
     ((5*B1)/4 + B2 + (5*B3)/4)*CT[w19, w19, w24, w1] + 
     (-2*B1 - 2*B2)*CT[w19, w19, w24, w18] + (B1/4 - B2/4)*
      CT[w19, w19, w24, w2] - 2*B3*CT[w19, w19, w24, w22] + 
     (B1 + (5*B2)/4 - (3*B3)/4)*CT[w19, w19, w24, w3] + 
     (B1/4 + B3/4)*CT[w19, w19, w24, w36] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w24, w37] + (-B1 - (5*B2)/4 + (3*B3)/4)*
      CT[w19, w19, w24, w4] + (-1/4*B1 + B2/4)*CT[w19, w19, w24, w5] + 
     ((3*B1)/4 + B2 + (3*B3)/4)*CT[w19, w19, w24, w6] + 
     ((-5*B1)/4 - B2 + (3*B3)/4)*CT[w19, w19, w25, w1] - 
     2*B3*CT[w19, w19, w25, w13] + (-2*B1 - 2*B2)*CT[w19, w19, w25, w17] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w25, w2] + (B1 + (3*B2)/4 + (3*B3)/4)*
      CT[w19, w19, w25, w3] + (-1/4*B1 - B3/4)*CT[w19, w19, w25, w36] + 
     (B1/4 - B2/4)*CT[w19, w19, w25, w37] + (B1 + (5*B2)/4 + (5*B3)/4)*
      CT[w19, w19, w25, w4] + (B1/4 - B2/4)*CT[w19, w19, w25, w5] + 
     ((5*B1)/4 + B2 - (3*B3)/4)*CT[w19, w19, w25, w6] + 
     ((-3*B1)/4 - B2 - (3*B3)/4)*CT[w19, w19, w3, w1] + 
     2*B3*CT[w19, w19, w3, w13] + (B1/4 + B2/4 + B3/2)*CT[w19, w19, w3, w2] + 
     (B1/2 + B2/2)*CT[w19, w19, w3, w24] + (B1/2 - B3/2)*
      CT[w19, w19, w3, w25] + (-1/2*B1 + B2/4 - B3/4)*CT[w19, w19, w3, w3] + 
     ((3*B1)/4 - B3/4)*CT[w19, w19, w3, w36] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w3, w37] + (B1/2 - B3/2)*CT[w19, w19, w3, w39] + 
     (-B1 - (3*B2)/4 - (3*B3)/4)*CT[w19, w19, w3, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w19, w3, w41] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w3, w5] + (B1/4 + B3/4)*CT[w19, w19, w3, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w19, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w36, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w19, w36, w36] + (B1/4 - B2/4)*CT[w19, w19, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w36, w4] + 
     (B1/4 - B2/4)*CT[w19, w19, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w19, w39, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w39, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w19, w39, w36] + (B1/4 - B2/4)*CT[w19, w19, w39, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w39, w4] + 
     (B1/4 - B2/4)*CT[w19, w19, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w39, w6] + (B1 + B2)*CT[w19, w19, w4, w17] + 
     (2*B1 + 2*B2)*CT[w19, w19, w4, w18] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w4, w24] + (B1/2 + B2/2)*CT[w19, w19, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w4, w3] + 
     (-1/2*B1 - B2/2)*CT[w19, w19, w4, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w4, w39] + (B1/2 + B2/2)*CT[w19, w19, w4, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w41, w1] + (B1/4 - B2/4)*CT[w19, w19, w41, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w41, w3] + 
     ((3*B1)/4 + B2/2 - (3*B3)/4)*CT[w19, w19, w41, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w41, w4] + (-1/4*B1 + B2/4)*CT[w19, w19, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w19, w41, w6] + ((-3*B1)/4 - B2 - (3*B3)/4)*
      CT[w19, w19, w6, w1] + (B1/4 + B2/4 + B3/2)*CT[w19, w19, w6, w2] + 
     2*B3*CT[w19, w19, w6, w22] + (B2/2 - B3/2)*CT[w19, w19, w6, w24] + 
     (B1/2 + B2/2)*CT[w19, w19, w6, w25] + (B2/4 + B3/4)*
      CT[w19, w19, w6, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w19, w6, w36] + 
     (B1/4 - B2/4)*CT[w19, w19, w6, w37] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w6, w39] + (-B1 - (3*B2)/4 - (3*B3)/4)*
      CT[w19, w19, w6, w4] + (B2/2 - B3/2)*CT[w19, w19, w6, w41] + 
     (B1/4 - B2/4)*CT[w19, w19, w6, w5] + (B1/4 - B2/2 - B3/4)*
      CT[w19, w19, w6, w6] + (-B2 + B3)*CT[w19, w23, w17, w21] + 
     (-B2 + B3)*CT[w19, w23, w17, w22] + (B2 - B3)*CT[w19, w23, w17, w4] + 
     (B2 - B3)*CT[w19, w23, w17, w6] + (-B2 + B3)*CT[w19, w23, w18, w21] + 
     (-B2 + B3)*CT[w19, w23, w18, w22] + (B2 - B3)*CT[w19, w23, w18, w4] + 
     (B2 - B3)*CT[w19, w23, w18, w6] + (-B2 + B3)*CT[w19, w23, w21, w17] + 
     (-B2 + B3)*CT[w19, w23, w21, w18] + (B2 - B3)*CT[w19, w23, w21, w3] + 
     (B2 - B3)*CT[w19, w23, w21, w6] + (-B2 + B3)*CT[w19, w23, w22, w17] + 
     (-B2 + B3)*CT[w19, w23, w22, w18] + (B2 - B3)*CT[w19, w23, w22, w3] + 
     (B2 - B3)*CT[w19, w23, w22, w6] + (B2 - B3)*CT[w19, w23, w3, w21] + 
     (B2 - B3)*CT[w19, w23, w3, w22] + (-B2 + B3)*CT[w19, w23, w3, w4] + 
     (-B2 + B3)*CT[w19, w23, w3, w6] + (B2 - B3)*CT[w19, w23, w4, w17] + 
     (B2 - B3)*CT[w19, w23, w4, w18] + (-B2 + B3)*CT[w19, w23, w4, w3] + 
     (-B2 + B3)*CT[w19, w23, w4, w6] + (B2 - B3)*CT[w19, w23, w6, w17] + 
     (B2 - B3)*CT[w19, w23, w6, w18] + (B2 - B3)*CT[w19, w23, w6, w21] + 
     (B2 - B3)*CT[w19, w23, w6, w22] + (-B2 + B3)*CT[w19, w23, w6, w3] + 
     (-B2 + B3)*CT[w19, w23, w6, w4] + (-2*B2 + 2*B3)*CT[w19, w23, w6, w6] + 
     ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4)*CT[w19, w24, w1, w1] + 
     (2*B1 + 2*B2)*CT[w19, w24, w1, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w1, w2] + (2*B2 - 2*B3)*CT[w19, w24, w1, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w24, w1, w24] + 
     (-1/2*B1 - B3/2)*CT[w19, w24, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w24, w1, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w1, w37] + 
     (B1 + B3)*CT[w19, w24, w1, w4] + (B1/2 + B3/2)*CT[w19, w24, w1, w41] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w1, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w24, w1, w6] + ((3*B1)/2 + B2 + B3/2)*CT[w19, w24, w18, w1] + 
     (-3*B1 - 3*B2)*CT[w19, w24, w18, w18] + (B1/2 + B3/2)*
      CT[w19, w24, w18, w2] + (B1/2 + B2 - B3/2)*CT[w19, w24, w18, w24] + 
     (B1/2 + B2 - B3/2)*CT[w19, w24, w18, w3] + 
     (B1/2 + B3/2)*CT[w19, w24, w18, w36] + 
     (-B1 - B2)*CT[w19, w24, w18, w4] + (-1/2*B1 - B3/2)*
      CT[w19, w24, w18, w41] + (B1/2 + B3/2)*CT[w19, w24, w18, w6] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w19, w24, w22, w1] + 
     (-3*B2 + 3*B3)*CT[w19, w24, w22, w22] + (B1/2 + B2 - B3/2)*
      CT[w19, w24, w22, w24] + (-B2 + B3)*CT[w19, w24, w22, w3] + 
     (-1/2*B1 - B3/2)*CT[w19, w24, w22, w36] + 
     (B1/2 + B3/2)*CT[w19, w24, w22, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w19, w24, w22, w4] + (-1/2*B1 - B3/2)*CT[w19, w24, w22, w41] + 
     (B1/2 + B3/2)*CT[w19, w24, w22, w5] + (-1/2*B1 - B3/2)*
      CT[w19, w24, w22, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w19, w24, w3, w1] + 
     (B1 + B2)*CT[w19, w24, w3, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w3, w2] + (-B2 + B3)*CT[w19, w24, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w19, w24, w3, w3] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w3, w36] + (B1/4 + B3/4)*CT[w19, w24, w3, w37] + 
     (B2/2 - B3/2)*CT[w19, w24, w3, w4] + (B1/4 + B3/4)*
      CT[w19, w24, w3, w5] + (-1/4*B1 - B3/4)*CT[w19, w24, w3, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w24, w36, w1] + 
     (B1/4 + B3/4)*CT[w19, w24, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w36, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w36, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w19, w24, w4, w1] + 
     (-B1 - B2)*CT[w19, w24, w4, w18] + (B1/4 + B3/4)*CT[w19, w24, w4, w2] + 
     (B2 - B3)*CT[w19, w24, w4, w22] + (B2/2 - B3/2)*CT[w19, w24, w4, w3] + 
     (B1/4 + B3/4)*CT[w19, w24, w4, w36] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w4, w37] + (-1/2*B2 + B3/2)*CT[w19, w24, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w4, w5] + (B1/4 + B3/4)*
      CT[w19, w24, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w24, w6, w1] + 
     (B1 + B2)*CT[w19, w24, w6, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w6, w2] + (B2 - B3)*CT[w19, w24, w6, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w24, w6, w24] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w6, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w6, w37] + 
     (B1/2 + B3/2)*CT[w19, w24, w6, w4] + (B1/2 + B3/2)*
      CT[w19, w24, w6, w41] + (-1/4*B1 - B3/4)*CT[w19, w24, w6, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w24, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w1, w1] + (B1 - B3)*CT[w19, w25, w1, w13] + 
     (-B1 - B2)*CT[w19, w25, w1, w17] + (B2/4 + B3/4)*CT[w19, w25, w1, w2] + 
     (B2/4 + B3/4)*CT[w19, w25, w1, w3] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w1, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w19, w25, w1, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w1, w5] + (B1/2 - B3/2)*
      CT[w19, w25, w1, w6] + (B1 - B2/2 - (3*B3)/2)*CT[w19, w25, w13, w1] + 
     (-3*B1 + 3*B3)*CT[w19, w25, w13, w13] + (B1 + B2/2 - B3/2)*
      CT[w19, w25, w13, w25] + (-1/2*B2 - B3/2)*CT[w19, w25, w13, w3] + 
     (B2/2 + B3/2)*CT[w19, w25, w13, w37] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w13, w39] + (B1 - B2/2 - (3*B3)/2)*CT[w19, w25, w13, w4] + 
     (B2/2 + B3/2)*CT[w19, w25, w13, w5] + (-B1 + B3)*CT[w19, w25, w13, w6] + 
     (-B1 - B2)*CT[w19, w25, w17, w1] + (-3*B1 - 3*B2)*
      CT[w19, w25, w17, w17] + (B2/2 + B3/2)*CT[w19, w25, w17, w2] + 
     (B1 + B2/2 - B3/2)*CT[w19, w25, w17, w25] + 
     (B2/2 + B3/2)*CT[w19, w25, w17, w3] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w17, w36] + (-1/2*B2 - B3/2)*CT[w19, w25, w17, w39] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w19, w25, w17, w4] + 
     (B1 + B2/2 - B3/2)*CT[w19, w25, w17, w6] + 
     (B2/2 + B3/2)*CT[w19, w25, w3, w1] + (B1 - B3)*CT[w19, w25, w3, w13] + 
     (B1 + B2)*CT[w19, w25, w3, w17] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w3, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w25, w3, w25] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w25, w3, w3] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w3, w36] + (-1/4*B2 - B3/4)*CT[w19, w25, w3, w37] + 
     (B2/2 + B3/2)*CT[w19, w25, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w25, w3, w4] + (-1/4*B2 - B3/4)*CT[w19, w25, w3, w5] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w25, w36, w3] + (B1/2 - B3/2)*CT[w19, w25, w36, w36] + 
     (B2/4 + B3/4)*CT[w19, w25, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w25, w36, w4] + (B2/4 + B3/4)*CT[w19, w25, w36, w5] + 
     (B2 + B3)*CT[w19, w25, w4, w1] + (2*B1 - 2*B3)*CT[w19, w25, w4, w13] + 
     (2*B1 + 2*B2)*CT[w19, w25, w4, w17] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w4, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w25, w4, w25] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w25, w4, w3] + 
     (B1/2 + B2/2)*CT[w19, w25, w4, w36] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w4, w37] + (B2/2 + B3/2)*CT[w19, w25, w4, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4)*CT[w19, w25, w4, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w4, w5] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w4, w6] + (B1/2 - B3/2)*CT[w19, w25, w6, w1] + 
     (-B1 + B3)*CT[w19, w25, w6, w13] + (B1 + B2)*CT[w19, w25, w6, w17] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w6, w2] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w6, w3] + (B2/4 + B3/4)*CT[w19, w25, w6, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w19, w25, w6, w4] + 
     (B2/4 + B3/4)*CT[w19, w25, w6, w5] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w6, w6] + (B1/2 - B3/2)*CT[w19, w3, w1, w1] + 
     (-B1 + B3)*CT[w19, w3, w1, w12] + (-B1 + B3)*CT[w19, w3, w1, w13] + 
     (-2*B1 - B2 + B3)*CT[w19, w3, w1, w17] + 
     (-B1 + B3)*CT[w19, w3, w1, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w3, w1, w2] + (B1/2 - B3/2)*CT[w19, w3, w1, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w19, w3, w1, w3] + 
     (B1/2 - B3/2)*CT[w19, w3, w1, w36] + (B2/4 + B3/4)*
      CT[w19, w3, w1, w37] + (B1/2 - B3/2)*CT[w19, w3, w1, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w3, w1, w4] + 
     (B2/4 + B3/4)*CT[w19, w3, w1, w5] + (B1 - B3)*CT[w19, w3, w1, w6] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w1] + 
     (3*B1 - 3*B3)*CT[w19, w3, w13, w13] + (B1 - B3)*CT[w19, w3, w13, w17] + 
     (B1 - B3)*CT[w19, w3, w13, w18] + (-B1 - B2/2 + B3/2)*
      CT[w19, w3, w13, w25] + (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w19, w3, w13, w37] + (B2/2 + B3/2)*
      CT[w19, w3, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w4] + 
     (-1/2*B2 - B3/2)*CT[w19, w3, w13, w5] + 
     (-B1 + B3)*CT[w19, w3, w14, w1] + (B1 - B3)*CT[w19, w3, w14, w12] + 
     (B1 - B3)*CT[w19, w3, w14, w13] + (-B1 + B3)*CT[w19, w3, w14, w3] + 
     (B1/2 - B2/2 + B3)*CT[w19, w3, w15, w1] + 
     (-B1 - B3)*CT[w19, w3, w15, w13] + (B2 - B3)*CT[w19, w3, w15, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w3, w15, w24] + (B1/2 + B2/2)*
      CT[w19, w3, w15, w25] + (-1/2*B1 - B2/2)*CT[w19, w3, w15, w39] + 
     (B1/2 - B2/2 + B3)*CT[w19, w3, w15, w4] + 
     (B1/2 + B2/2)*CT[w19, w3, w15, w41] + (-2*B1 - B2 + B3)*
      CT[w19, w3, w17, w1] + (B1 - B3)*CT[w19, w3, w17, w13] + 
     (-4*B1 - 4*B2)*CT[w19, w3, w17, w17] + (B1 + B2)*CT[w19, w3, w17, w18] + 
     (B1/2 + (3*B2)/2 + B3)*CT[w19, w3, w17, w2] + ((3*B1)/2 + B2/2 - B3)*
      CT[w19, w3, w17, w25] + (B1/2 + (3*B2)/2 + B3)*CT[w19, w3, w17, w3] + 
     (B1/2 - B2/2 - B3)*CT[w19, w3, w17, w36] + (B1/2 - B2/2 - B3)*
      CT[w19, w3, w17, w39] + (-1/2*B1 + B2/2 + B3)*CT[w19, w3, w17, w4] + 
     (B1/2 - B2/2 - B3)*CT[w19, w3, w17, w6] + (B2/2 + (3*B3)/2)*
      CT[w19, w3, w18, w1] + (B1 - B3)*CT[w19, w3, w18, w13] + 
     (B1 + B2)*CT[w19, w3, w18, w17] + (-2*B1 - 2*B2)*CT[w19, w3, w18, w18] + 
     (B1 + B2/2 + B3/2)*CT[w19, w3, w18, w2] + 
     (B2/2 - B3/2)*CT[w19, w3, w18, w24] + (-B1 - B2/2 - B3/2)*
      CT[w19, w3, w18, w3] + (-1/2*B2 + B3/2)*CT[w19, w3, w18, w36] + 
     (-B1 - B2)*CT[w19, w3, w18, w4] + (B2/2 - B3/2)*CT[w19, w3, w18, w41] + 
     (B1 + B2/2 + B3/2)*CT[w19, w3, w18, w6] + 
     (-B1 - B2)*CT[w19, w3, w19, w18] + (B1/2 + B2/2)*CT[w19, w3, w19, w24] + 
     (-1/2*B1 - B2/2)*CT[w19, w3, w19, w25] + (B1/2 + B2/2)*
      CT[w19, w3, w19, w3] + (B1/2 + B2/2)*CT[w19, w3, w19, w36] + 
     (B1/2 + B2/2)*CT[w19, w3, w19, w39] + (-1/2*B1 - B2/2)*
      CT[w19, w3, w19, w41] + (B1/2 + B2/2)*CT[w19, w3, w19, w6] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w3, w2, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w3, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w3, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w19, w3, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w3, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w3, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w3, w2, w5] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w3, w2, w6] + (B2 - B3)*CT[w19, w3, w23, w21] + 
     (B2 - B3)*CT[w19, w3, w23, w22] + (-B2 + B3)*CT[w19, w3, w23, w4] + 
     (-B2 + B3)*CT[w19, w3, w23, w6] + ((-3*B1)/4 - (3*B3)/4)*
      CT[w19, w3, w24, w1] + (B1 + B2)*CT[w19, w3, w24, w18] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w24, w2] + 
     (-B2 + B3)*CT[w19, w3, w24, w22] + (-1/2*B2 + B3/2)*
      CT[w19, w3, w24, w3] + (-1/4*B1 - B3/4)*CT[w19, w3, w24, w36] + 
     (B1/4 + B3/4)*CT[w19, w3, w24, w37] + (B2/2 - B3/2)*
      CT[w19, w3, w24, w4] + (B1/4 + B3/4)*CT[w19, w3, w24, w5] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w24, w6] + (B1 - B3)*CT[w19, w3, w25, w1] + 
     (-2*B1 + 2*B3)*CT[w19, w3, w25, w13] + (B1 + B2)*CT[w19, w3, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w19, w3, w25, w2] + (B1/2 - B2/4 - (3*B3)/4)*
      CT[w19, w3, w25, w3] + (-1/2*B1 + B3/2)*CT[w19, w3, w25, w36] + 
     (B2/4 + B3/4)*CT[w19, w3, w25, w37] + (B1/2 - (3*B2)/4 - (5*B3)/4)*
      CT[w19, w3, w25, w4] + (B2/4 + B3/4)*CT[w19, w3, w25, w5] + 
     (-B1 + B3)*CT[w19, w3, w25, w6] + (B1 - B2/2 - (3*B3)/2)*
      CT[w19, w3, w3, w1] + (-B1 + B3)*CT[w19, w3, w3, w13] + 
     (B1 + B2)*CT[w19, w3, w3, w17] + (-B1 - (3*B2)/2 - B3/2)*
      CT[w19, w3, w3, w2] + (B2/2 + B3/2)*CT[w19, w3, w3, w25] + 
     (-B1 - B2/2 + B3/2)*CT[w19, w3, w3, w39] + (-1/4*B2 - B3/4)*
      CT[w19, w3, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w3, w39, w3] + 
     (B1/2 - B3/2)*CT[w19, w3, w39, w36] + (B2/4 + B3/4)*
      CT[w19, w3, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w3, w39, w4] + 
     (B2/4 + B3/4)*CT[w19, w3, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w3, w4, w1] + (B1 + B3)*CT[w19, w3, w4, w13] + 
     (-B1 - B2)*CT[w19, w3, w4, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w3, w4, w2] + (-B2 + B3)*CT[w19, w3, w4, w21] + 
     (-1/2*B1 - B2/2)*CT[w19, w3, w4, w25] + (B2/2 - B3/2)*
      CT[w19, w3, w4, w3] + (B1/4 + B3/4)*CT[w19, w3, w4, w36] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w4, w37] + (B1/2 + B2/2)*
      CT[w19, w3, w4, w39] + (B2/2 - B3/2)*CT[w19, w3, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w4, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w19, w3, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w3, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w3, w41, w36] + (B1/4 + B3/4)*CT[w19, w3, w41, w37] + 
     (B1/4 + B3/4)*CT[w19, w3, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w3, w41, w6] + (B1/2 - B3/2)*CT[w19, w3, w6, w1] + 
     (B1 + B2)*CT[w19, w3, w6, w17] + (B1 + B2)*CT[w19, w3, w6, w18] + 
     ((-3*B1)/2 - (3*B2)/2 - B3)*CT[w19, w3, w6, w2] + 
     (-1/2*B2 + B3/2)*CT[w19, w3, w6, w24] + (-1/2*B1 + B3/2)*
      CT[w19, w3, w6, w25] + (-1/2*B1 + B3/2)*CT[w19, w3, w6, w39] + 
     (B2/2 - B3/2)*CT[w19, w3, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w19, w3, w6, w41] + (-1/2*B1 + B2/2 - B3)*CT[w19, w4, w15, w1] + 
     (B1 + B3)*CT[w19, w4, w15, w13] + (-B2 + B3)*CT[w19, w4, w15, w22] + 
     (B1/2 + B2/2)*CT[w19, w4, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w15, w25] + (B1/2 + B2/2)*CT[w19, w4, w15, w39] + 
     (-1/2*B1 + B2/2 - B3)*CT[w19, w4, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w15, w41] + 
     (-B1 - B2)*CT[w19, w4, w17, w17] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w17, w2] + (B2 - B3)*CT[w19, w4, w17, w21] + 
     (B1/2 + B2/2)*CT[w19, w4, w17, w25] + (B1/2 + B2/2)*
      CT[w19, w4, w17, w3] + (-1/2*B1 - B2/2)*CT[w19, w4, w17, w36] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w17, w39] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w17, w4] + (B1/2 - B2/2 + B3)*CT[w19, w4, w17, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w19, w4, w18, w1] + 
     (2*B1 + 2*B2)*CT[w19, w4, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w19, w4, w18, w2] + (B2 - B3)*CT[w19, w4, w18, w21] + 
     (-1/2*B2 + B3/2)*CT[w19, w4, w18, w24] + (-1/2*B2 + B3/2)*
      CT[w19, w4, w18, w3] + (B2/2 - B3/2)*CT[w19, w4, w18, w36] + 
     (-1/2*B2 + B3/2)*CT[w19, w4, w18, w41] + (-1/2*B2 + B3/2)*
      CT[w19, w4, w18, w6] + (B1 + B2)*CT[w19, w4, w19, w17] + 
     (2*B1 + 2*B2)*CT[w19, w4, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w19, w24] + (B1/2 + B2/2)*CT[w19, w4, w19, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w4, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w19, w39] + (B1/2 + B2/2)*CT[w19, w4, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w4, w19, w6] + 
     (B2 - B3)*CT[w19, w4, w21, w17] + (B2 - B3)*CT[w19, w4, w21, w18] + 
     (-B2 + B3)*CT[w19, w4, w21, w3] + (-B2 + B3)*CT[w19, w4, w21, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w19, w4, w24, w1] + 
     (-B1 - B2)*CT[w19, w4, w24, w18] + (B1/4 + B3/4)*CT[w19, w4, w24, w2] + 
     (B2 - B3)*CT[w19, w4, w24, w22] + (B2/2 - B3/2)*CT[w19, w4, w24, w3] + 
     (B1/4 + B3/4)*CT[w19, w4, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w19, w4, w24, w37] + (-1/2*B2 + B3/2)*CT[w19, w4, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w24, w5] + (B1/4 + B3/4)*
      CT[w19, w4, w24, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w25, w1] + 
     (-B1 - B3)*CT[w19, w4, w25, w13] + (-1/4*B1 - B3/4)*
      CT[w19, w4, w25, w2] + (B1/2 + B3/2)*CT[w19, w4, w25, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w4, w25, w36] + 
     (B1/4 + B3/4)*CT[w19, w4, w25, w37] + (B1/2 + B3/2)*
      CT[w19, w4, w25, w4] + (B1/4 + B3/4)*CT[w19, w4, w25, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w4, w25, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w3, w1] + (B1 + B3)*CT[w19, w4, w3, w13] + 
     (-B1 - B2)*CT[w19, w4, w3, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w4, w3, w2] + (-B2 + B3)*CT[w19, w4, w3, w21] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w3, w25] + (B2/2 - B3/2)*
      CT[w19, w4, w3, w3] + (B1/4 + B3/4)*CT[w19, w4, w3, w36] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w3, w37] + (B1/2 + B2/2)*
      CT[w19, w4, w3, w39] + (B2/2 - B3/2)*CT[w19, w4, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w3, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w19, w4, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w36, w36] + (B1/4 + B3/4)*CT[w19, w4, w36, w37] + 
     (B1/4 + B3/4)*CT[w19, w4, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w39, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w39, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w39, w36] + (B1/4 + B3/4)*CT[w19, w4, w39, w37] + 
     (B1/4 + B3/4)*CT[w19, w4, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w39, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w41, w1] + 
     (B1/4 + B3/4)*CT[w19, w4, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w41, w36] + (-1/4*B1 - B3/4)*CT[w19, w4, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w41, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w6, w1] + 
     (-B2 + B3)*CT[w19, w4, w6, w17] + (-B1 - 2*B2 + B3)*
      CT[w19, w4, w6, w18] + ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w4, w6, w2] + 
     (-B2 + B3)*CT[w19, w4, w6, w21] + (-B2 + B3)*CT[w19, w4, w6, w22] + 
     (B2/2 - B3/2)*CT[w19, w4, w6, w24] + (B2 - B3)*CT[w19, w4, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w6, w36] + 
     (B1/4 + B3/4)*CT[w19, w4, w6, w37] + (B2/2 - B3/2)*CT[w19, w4, w6, w4] + 
     (B2/2 - B3/2)*CT[w19, w4, w6, w41] + (B1/4 + B3/4)*CT[w19, w4, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w19, w4, w6, w6] + 
     (B1/2 - B3/2)*CT[w19, w6, w1, w1] + (-B1 + B3)*CT[w19, w6, w1, w12] + 
     (-B1 - B2)*CT[w19, w6, w1, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w6, w1, w2] + (B2 + B3)*CT[w19, w6, w1, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w6, w1, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w19, w6, w1, w3] + (-1/4*B2 - B3/4)*CT[w19, w6, w1, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w6, w1, w4] + 
     (B1/2 + B2/2)*CT[w19, w6, w1, w41] + (-1/4*B2 - B3/4)*
      CT[w19, w6, w1, w5] + (B1/2 - B3/2)*CT[w19, w6, w1, w6] + 
     (-B1 + B3)*CT[w19, w6, w14, w1] + (B1 - B3)*CT[w19, w6, w14, w12] + 
     (B1 - B3)*CT[w19, w6, w14, w13] + (-B1 + B3)*CT[w19, w6, w14, w3] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w6, w15, w1] + 
     (B1 - B3)*CT[w19, w6, w15, w13] + (-B2 - B3)*CT[w19, w6, w15, w22] + 
     (B1/2 + B2/2)*CT[w19, w6, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w15, w25] + (B1/2 + B2/2)*CT[w19, w6, w15, w39] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w6, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w6, w15, w41] + 
     (-B1 - B2)*CT[w19, w6, w17, w1] + (-2*B1 - 2*B2)*CT[w19, w6, w17, w17] + 
     (B1 + B2)*CT[w19, w6, w17, w18] + (B1/2 + B2 + B3/2)*
      CT[w19, w6, w17, w2] + (B2 - B3)*CT[w19, w6, w17, w22] + 
     (B1/2 - B3/2)*CT[w19, w6, w17, w25] + (B1/2 + B2 + B3/2)*
      CT[w19, w6, w17, w3] + (B1/2 - B3/2)*CT[w19, w6, w17, w36] + 
     (B1/2 - B3/2)*CT[w19, w6, w17, w39] + (B1/2 + (3*B3)/2)*
      CT[w19, w6, w17, w4] + (-1/2*B1 - B2 - B3/2)*CT[w19, w6, w17, w6] + 
     (B1/2 - B2/2 + B3)*CT[w19, w6, w18, w1] + 
     (B1 + B2)*CT[w19, w6, w18, w17] + (-4*B1 - 4*B2)*CT[w19, w6, w18, w18] + 
     ((3*B1)/2 + B2/2 + B3)*CT[w19, w6, w18, w2] + 
     (B2 - B3)*CT[w19, w6, w18, w22] + (B1/2 + (3*B2)/2 - B3)*
      CT[w19, w6, w18, w24] + (-1/2*B1 + B2/2 - B3)*CT[w19, w6, w18, w3] + 
     (B1/2 - B2/2 + B3)*CT[w19, w6, w18, w36] + (-B1 - 2*B2 + B3)*
      CT[w19, w6, w18, w4] + (-1/2*B1 + B2/2 - B3)*CT[w19, w6, w18, w41] + 
     ((3*B1)/2 + B2/2 + B3)*CT[w19, w6, w18, w6] + 
     (-B1 - B2)*CT[w19, w6, w19, w17] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w19, w24] + (B1/2 + B2/2)*CT[w19, w6, w19, w25] + 
     (B1/2 + B2/2)*CT[w19, w6, w19, w3] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w19, w36] + (-1/2*B1 - B2/2)*CT[w19, w6, w19, w39] + 
     (B1/2 + B2/2)*CT[w19, w6, w19, w41] + (B1/2 + B2/2)*
      CT[w19, w6, w19, w6] + ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w6, w2, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w6, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w6, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w19, w6, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w6, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w6, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w6, w2, w5] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w6, w2, w6] + (B1/2 - B2 + (3*B3)/2)*CT[w19, w6, w22, w1] + 
     (B2 - B3)*CT[w19, w6, w22, w17] + (B2 - B3)*CT[w19, w6, w22, w18] + 
     (3*B2 - 3*B3)*CT[w19, w6, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w19, w6, w22, w24] + (B1/2 + B3/2)*CT[w19, w6, w22, w36] + 
     (-1/2*B1 - B3/2)*CT[w19, w6, w22, w37] + (B1/2 - B2 + (3*B3)/2)*
      CT[w19, w6, w22, w4] + (B1/2 + B3/2)*CT[w19, w6, w22, w41] + 
     (-1/2*B1 - B3/2)*CT[w19, w6, w22, w5] + (B1/2 - B2 + (3*B3)/2)*
      CT[w19, w6, w22, w6] + (B2 - B3)*CT[w19, w6, w23, w21] + 
     (B2 - B3)*CT[w19, w6, w23, w22] + (-B2 + B3)*CT[w19, w6, w23, w4] + 
     (-B2 + B3)*CT[w19, w6, w23, w6] + ((-3*B1)/4 + B2/2 - (5*B3)/4)*
      CT[w19, w6, w24, w1] + (B1 + B2)*CT[w19, w6, w24, w18] + 
     (-1/4*B1 - B3/4)*CT[w19, w6, w24, w2] + (-2*B2 + 2*B3)*
      CT[w19, w6, w24, w22] + (-B2 + B3)*CT[w19, w6, w24, w3] + 
     (-1/4*B1 + B2/2 - (3*B3)/4)*CT[w19, w6, w24, w36] + 
     (B1/4 + B3/4)*CT[w19, w6, w24, w37] + (B2 - B3)*CT[w19, w6, w24, w4] + 
     (B1/4 + B3/4)*CT[w19, w6, w24, w5] + (-1/4*B1 + B2/2 - (3*B3)/4)*
      CT[w19, w6, w24, w6] + (B1/2 - B3/2)*CT[w19, w6, w25, w1] + 
     (-B1 + B3)*CT[w19, w6, w25, w13] + (B1 + B2)*CT[w19, w6, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w19, w6, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w19, w6, w25, w3] + (B2/4 + B3/4)*CT[w19, w6, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w19, w6, w25, w4] + 
     (B2/4 + B3/4)*CT[w19, w6, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w19, w6, w25, w6] + (B1/2 - B3/2)*CT[w19, w6, w3, w1] + 
     (B1 + B2)*CT[w19, w6, w3, w17] + (B1 + B2)*CT[w19, w6, w3, w18] + 
     ((-3*B1)/2 - (3*B2)/2 - B3)*CT[w19, w6, w3, w2] + 
     (-1/2*B2 + B3/2)*CT[w19, w6, w3, w24] + (-1/2*B1 + B3/2)*
      CT[w19, w6, w3, w25] + (-1/2*B1 + B3/2)*CT[w19, w6, w3, w39] + 
     (B2/2 - B3/2)*CT[w19, w6, w3, w4] + (-1/2*B2 + B3/2)*
      CT[w19, w6, w3, w41] + (-1/4*B2 - B3/4)*CT[w19, w6, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w6, w39, w3] + 
     (B1/2 - B3/2)*CT[w19, w6, w39, w36] + (B2/4 + B3/4)*
      CT[w19, w6, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w6, w39, w4] + 
     (B2/4 + B3/4)*CT[w19, w6, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w6, w4, w1] + (-B2 + B3)*CT[w19, w6, w4, w17] + 
     (-B1 - 2*B2 + B3)*CT[w19, w6, w4, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w6, w4, w2] + (-B2 + B3)*CT[w19, w6, w4, w21] + 
     (-B2 + B3)*CT[w19, w6, w4, w22] + (B2/2 - B3/2)*CT[w19, w6, w4, w24] + 
     (B2 - B3)*CT[w19, w6, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w4, w36] + (B1/4 + B3/4)*CT[w19, w6, w4, w37] + 
     (B2/2 - B3/2)*CT[w19, w6, w4, w4] + (B2/2 - B3/2)*CT[w19, w6, w4, w41] + 
     (B1/4 + B3/4)*CT[w19, w6, w4, w5] + (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*
      CT[w19, w6, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w6, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w6, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w41, w36] + (B1/4 + B3/4)*CT[w19, w6, w41, w37] + 
     (B1/4 + B3/4)*CT[w19, w6, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w41, w6] + (B1 + B2)*CT[w19, w6, w6, w18] + 
     ((-3*B1)/2 - B2 - B3/2)*CT[w19, w6, w6, w2] + 
     (-B2 + B3)*CT[w19, w6, w6, w22] + (B1/2 + B3/2)*CT[w19, w6, w6, w24] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w19, w6, w6, w4] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w6, w6, w41] - B3*CT[w23, w1, w12, w21] - 
     B3*CT[w23, w1, w12, w22] + B3*CT[w23, w1, w12, w4] + 
     B3*CT[w23, w1, w12, w6] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w23, w1, w20, w1] + (B1 + B2 - 2*B4)*CT[w23, w1, w20, w18] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w20, w24] + (B2/2 - B3/2)*
      CT[w23, w1, w20, w26] + (-1/2*B2 + B3/2)*CT[w23, w1, w20, w3] + 
     (B2/2 - B3/2)*CT[w23, w1, w20, w36] + (B2/2 - B3/2)*
      CT[w23, w1, w20, w40] + (-1/2*B2 + B3/2)*CT[w23, w1, w20, w41] - 
     B3*CT[w23, w1, w21, w12] + (2*B2 - 2*B3)*CT[w23, w1, w21, w21] + 
     (-B2 + 2*B3)*CT[w23, w1, w21, w3] + (-B1 - B2 + 2*B4)*
      CT[w23, w1, w21, w5] + (B1 + B3 - 2*B4)*CT[w23, w1, w21, w6] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w1] - B3*CT[w23, w1, w22, w12] + 
     (-B2 + B3)*CT[w23, w1, w22, w22] + (B2/2 - B3/2)*CT[w23, w1, w22, w24] + 
     B3*CT[w23, w1, w22, w3] + (B2/2 - B3/2)*CT[w23, w1, w22, w36] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w37] + (B2/2 - B3/2)*
      CT[w23, w1, w22, w4] + (B2/2 - B3/2)*CT[w23, w1, w22, w41] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w5] + (B2/2 - B3/2)*
      CT[w23, w1, w22, w6] + (2*B2 - 2*B3)*CT[w23, w1, w23, w21] + 
     (B2 - B3)*CT[w23, w1, w23, w22] + (B2/2 - B3/2)*CT[w23, w1, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w1, w23, w4] + (-1/2*B2 + B3/2)*CT[w23, w1, w23, w40] + 
     (B2/2 - B3/2)*CT[w23, w1, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w1, w23, w6] + (B1/2 + B2/2 - B4)*CT[w23, w1, w24, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w1, w24, w18] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w1, w24, w2] + (-1/4*B2 + B3/4)*CT[w23, w1, w24, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w24, w36] + (B2/4 - B3/4)*
      CT[w23, w1, w24, w37] + (B2/4 - B3/4)*CT[w23, w1, w24, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w1, w24, w5] + 
     (B1/2 + B2/2 - B4)*CT[w23, w1, w24, w6] + (B1/2 + B3/2 - B4)*
      CT[w23, w1, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w26, w2] + (-B2 + B3)*CT[w23, w1, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w23, w1, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w26, w37] + (B2/4 - B3/4)*
      CT[w23, w1, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w1, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w26, w6] + B3*CT[w23, w1, w3, w21] + 
     B3*CT[w23, w1, w3, w22] - B3*CT[w23, w1, w3, w4] - 
     B3*CT[w23, w1, w3, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w4, w1] + 
     B3*CT[w23, w1, w4, w12] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w1, w4, w2] + (-B2 + B3)*CT[w23, w1, w4, w21] + 
     (B2/4 - (5*B3)/4)*CT[w23, w1, w4, w3] + (B2/4 - B3/4)*
      CT[w23, w1, w4, w37] + (-1/4*B2 + B3/4)*CT[w23, w1, w4, w4] + 
     (B1/2 + (3*B2)/4 - B3/4 - B4)*CT[w23, w1, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w4, w6] + 
     (B2/4 - B3/4)*CT[w23, w1, w40, w2] + (B2/4 - B3/4)*
      CT[w23, w1, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w1, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w23, w1, w40, w5] + (-1/4*B2 + B3/4)*CT[w23, w1, w41, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w41, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w1, w41, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w41, w37] + (B2/4 - B3/4)*CT[w23, w1, w41, w4] + 
     (B2/4 - B3/4)*CT[w23, w1, w41, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w23, w1, w6, w1] + B3*CT[w23, w1, w6, w12] + 
     (B1 + B2 - 2*B4)*CT[w23, w1, w6, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w6, w2] + (-B2 + B3)*CT[w23, w1, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w6, w24] + (B2/4 - (5*B3)/4)*
      CT[w23, w1, w6, w3] + (B2/4 - B3/4)*CT[w23, w1, w6, w37] + 
     (B2/4 - B3/4)*CT[w23, w1, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w1, w6, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w1, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w6, w6] - 
     B3*CT[w23, w14, w1, w21] - B3*CT[w23, w14, w1, w22] + 
     B3*CT[w23, w14, w1, w4] + B3*CT[w23, w14, w1, w6] + 
     B3*CT[w23, w14, w12, w21] + B3*CT[w23, w14, w12, w22] - 
     B3*CT[w23, w14, w12, w4] - B3*CT[w23, w14, w12, w6] + 
     B3*CT[w23, w14, w13, w21] + B3*CT[w23, w14, w13, w22] - 
     B3*CT[w23, w14, w13, w4] - B3*CT[w23, w14, w13, w6] - 
     B3*CT[w23, w14, w21, w1] + B3*CT[w23, w14, w21, w12] + 
     B3*CT[w23, w14, w21, w13] - B3*CT[w23, w14, w21, w3] - 
     B3*CT[w23, w14, w22, w1] + B3*CT[w23, w14, w22, w12] + 
     B3*CT[w23, w14, w22, w13] - B3*CT[w23, w14, w22, w3] - 
     B3*CT[w23, w14, w3, w21] - B3*CT[w23, w14, w3, w22] + 
     B3*CT[w23, w14, w3, w4] + B3*CT[w23, w14, w3, w6] + 
     B3*CT[w23, w14, w4, w1] - B3*CT[w23, w14, w4, w12] - 
     B3*CT[w23, w14, w4, w13] + B3*CT[w23, w14, w4, w3] + 
     B3*CT[w23, w14, w6, w1] - B3*CT[w23, w14, w6, w12] - 
     B3*CT[w23, w14, w6, w13] + B3*CT[w23, w14, w6, w3] + 
     (-B2 + B3)*CT[w23, w19, w17, w21] + (-B2 + B3)*CT[w23, w19, w17, w22] + 
     (B2 - B3)*CT[w23, w19, w17, w4] + (B2 - B3)*CT[w23, w19, w17, w6] + 
     (-B2 + B3)*CT[w23, w19, w18, w21] + (-B2 + B3)*CT[w23, w19, w18, w22] + 
     (B2 - B3)*CT[w23, w19, w18, w4] + (B2 - B3)*CT[w23, w19, w18, w6] + 
     (-B2 + B3)*CT[w23, w19, w21, w17] + (-B2 + B3)*CT[w23, w19, w21, w18] + 
     (B2 - B3)*CT[w23, w19, w21, w3] + (B2 - B3)*CT[w23, w19, w21, w6] + 
     (-B2 + B3)*CT[w23, w19, w22, w17] + (-B2 + B3)*CT[w23, w19, w22, w18] + 
     (B2 - B3)*CT[w23, w19, w22, w3] + (B2 - B3)*CT[w23, w19, w22, w6] + 
     (B2 - B3)*CT[w23, w19, w3, w21] + (B2 - B3)*CT[w23, w19, w3, w22] + 
     (-B2 + B3)*CT[w23, w19, w3, w4] + (-B2 + B3)*CT[w23, w19, w3, w6] + 
     (B2 - B3)*CT[w23, w19, w4, w17] + (B2 - B3)*CT[w23, w19, w4, w18] + 
     (-B2 + B3)*CT[w23, w19, w4, w3] + (-B2 + B3)*CT[w23, w19, w4, w6] + 
     (B2 - B3)*CT[w23, w19, w6, w17] + (B2 - B3)*CT[w23, w19, w6, w18] + 
     (B2 - B3)*CT[w23, w19, w6, w21] + (B2 - B3)*CT[w23, w19, w6, w22] + 
     (-B2 + B3)*CT[w23, w19, w6, w3] + (-B2 + B3)*CT[w23, w19, w6, w4] + 
     (-2*B2 + 2*B3)*CT[w23, w19, w6, w6] + (B1/4 + (3*B2)/2 - (5*B3)/4 + B4)*
      CT[w23, w20, w1, w1] + (-2*B1 - 2*B2)*CT[w23, w20, w1, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w20, w1, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w20, w1, w22] + (B1/2 + B2/2)*
      CT[w23, w20, w1, w24] + (B2/2 - B3/2)*CT[w23, w20, w1, w26] + 
     (B1/2 - (3*B2)/4 + (5*B3)/4)*CT[w23, w20, w1, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w20, w1, w36] + 
     (B1/4 + B2/4)*CT[w23, w20, w1, w37] + (-B1 + B2/4 - (5*B3)/4)*
      CT[w23, w20, w1, w4] + (B2/2 - B3/2)*CT[w23, w20, w1, w40] + 
     (-1/2*B1 - B2/2)*CT[w23, w20, w1, w41] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w20, w1, w5] + ((3*B1)/4 + B2 - B3/4 - B4)*
      CT[w23, w20, w1, w6] + ((-3*B1)/2 - B2 - B3/2)*CT[w23, w20, w18, w1] + 
     (3*B1 + 3*B2)*CT[w23, w20, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w23, w20, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w23, w20, w18, w24] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w20, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w20, w18, w36] + 
     (B1 + B2)*CT[w23, w20, w18, w4] + (B1/2 + B3/2)*CT[w23, w20, w18, w41] + 
     (-1/2*B1 - B3/2)*CT[w23, w20, w18, w6] - 2*B4*CT[w23, w20, w20, w1] + 
     2*B4*CT[w23, w20, w20, w18] + (-2*B2 + 2*B3)*CT[w23, w20, w23, w21] + 
     (-2*B2 + 2*B3)*CT[w23, w20, w23, w22] + (2*B2 - 2*B3)*
      CT[w23, w20, w23, w4] + (2*B2 - 2*B3)*CT[w23, w20, w23, w6] + 
     (B1/4 - B2 + (5*B3)/4 + B4)*CT[w23, w20, w24, w1] - 
     2*B4*CT[w23, w20, w24, w18] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w20, w24, w2] + (2*B2 - 2*B3)*CT[w23, w20, w24, w22] + 
     ((5*B2)/4 - (5*B3)/4)*CT[w23, w20, w24, w3] + 
     (B1/4 + B3/4)*CT[w23, w20, w24, w36] + (-1/4*B1 - B2/4)*
      CT[w23, w20, w24, w37] + ((-5*B2)/4 + (5*B3)/4)*CT[w23, w20, w24, w4] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w24, w5] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w20, w24, w6] + 
     (-1/4*B1 + B2 - (5*B3)/4 + B4)*CT[w23, w20, w26, w1] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w26, w2] + 
     (2*B2 - 2*B3)*CT[w23, w20, w26, w21] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w23, w20, w26, w3] + (-1/4*B1 - B3/4)*CT[w23, w20, w26, w36] + 
     (B1/4 + B2/4)*CT[w23, w20, w26, w37] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w20, w26, w4] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w26, w5] + 
     (B1/4 - B2 + (5*B3)/4 - B4)*CT[w23, w20, w26, w6] + 
     (B1/4 - B2 + (5*B3)/4 + B4)*CT[w23, w20, w3, w1] + 
     (-B1 - B2)*CT[w23, w20, w3, w18] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w20, w3, w2] + (-2*B2 + 2*B3)*CT[w23, w20, w3, w21] + 
     (B2/2 - B3/2)*CT[w23, w20, w3, w24] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w20, w3, w3] + (B1/4 + B3/4)*CT[w23, w20, w3, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w20, w3, w37] + (B2/4 - B3/4)*
      CT[w23, w20, w3, w4] + (B2/2 - B3/2)*CT[w23, w20, w3, w41] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w3, w5] + (-1/4*B1 + B2 - (5*B3)/4 + B4)*
      CT[w23, w20, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w20, w36, w1] + 
     (-1/4*B1 - B2/4)*CT[w23, w20, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w20, w36, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w20, w36, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w20, w36, w4] + (B1/4 + B2/4)*
      CT[w23, w20, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w36, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w20, w4, w1] + 
     (B1 + B2)*CT[w23, w20, w4, w18] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w4, w24] + (B2/2 - B3/2)*CT[w23, w20, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w4, w3] + (B2/2 - B3/2)*
      CT[w23, w20, w4, w36] + (B2/2 - B3/2)*CT[w23, w20, w4, w40] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w4, w41] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w20, w40, w1] + (-1/4*B1 - B2/4)*CT[w23, w20, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w20, w40, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w20, w40, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w40, w37] + 
     (B2/4 - B3/4)*CT[w23, w20, w40, w4] + (B1/4 + B2/4)*
      CT[w23, w20, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w41, w1] + 
     (B1/4 + B2/4)*CT[w23, w20, w41, w2] + (B2/4 - B3/4)*
      CT[w23, w20, w41, w3] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w20, w41, w36] + (B1/4 + B2/4 - B4)*CT[w23, w20, w41, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w20, w41, w4] + (-1/4*B1 - B2/4)*
      CT[w23, w20, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w20, w41, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w20, w6, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w20, w6, w18] + 
     (B2/2 - B3/2)*CT[w23, w20, w6, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w6, w26] + (B2/2 - B3/2)*CT[w23, w20, w6, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w6, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w6, w40] + (B2/2 - B3/2)*CT[w23, w20, w6, w41] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w20, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w20, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w9, w26] + (B2/2 - B3/2)*
      CT[w23, w20, w9, w3] + (-1/2*B2 + B3/2)*CT[w23, w20, w9, w36] + 
     (B2/2 - B3/2)*CT[w23, w20, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w9, w40] - B3*CT[w23, w21, w1, w12] + 
     (2*B2 - 2*B3)*CT[w23, w21, w1, w21] + (-B2 + 2*B3)*
      CT[w23, w21, w1, w3] + (-B1 - B2 + 2*B4)*CT[w23, w21, w1, w5] + 
     (B1 + B3 - 2*B4)*CT[w23, w21, w1, w6] - B3*CT[w23, w21, w14, w1] + 
     B3*CT[w23, w21, w14, w12] + B3*CT[w23, w21, w14, w13] - 
     B3*CT[w23, w21, w14, w3] + (-B2 + B3)*CT[w23, w21, w19, w17] + 
     (-B2 + B3)*CT[w23, w21, w19, w18] + (B2 - B3)*CT[w23, w21, w19, w3] + 
     (B2 - B3)*CT[w23, w21, w19, w6] + (2*B2 - 2*B3)*CT[w23, w21, w21, w1] + 
     (10*B2 - 10*B3)*CT[w23, w21, w21, w21] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w21, w21, w26] + ((-5*B2)/2 + (5*B3)/2)*CT[w23, w21, w21, w3] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w23, w21, w21, w37] + 
     ((-9*B2)/2 + (9*B3)/2)*CT[w23, w21, w21, w4] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w23, w21, w21, w40] + 
     (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*CT[w23, w21, w21, w5] + 
     (3*B1 - B2/2 + (7*B3)/2 - 4*B4)*CT[w23, w21, w21, w6] + 
     (-B2 + B3)*CT[w23, w21, w23, w21] + (-B2 + B3)*CT[w23, w21, w23, w22] + 
     (B2 - B3)*CT[w23, w21, w23, w4] + (B2 - B3)*CT[w23, w21, w23, w6] + 
     ((3*B1)/4 + B2/2 + B3/4 - B4)*CT[w23, w21, w26, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w21, w26, w2] + 
     (-B2 + B3)*CT[w23, w21, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w23, w21, w26, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w21, w26, w36] + (B1/4 - B2/4 + B3/2)*CT[w23, w21, w26, w37] + 
     (B2/4 - B3/4)*CT[w23, w21, w26, w4] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w21, w26, w5] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w21, w26, w6] + ((-3*B1)/4 - (3*B2)/2 + (7*B3)/4 + B4)*
      CT[w23, w21, w3, w1] - B3*CT[w23, w21, w3, w13] + 
     (B2 - B3)*CT[w23, w21, w3, w17] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w21, w3, w2] + (-3*B2 + 3*B3)*CT[w23, w21, w3, w21] + 
     (B2 - B3)*CT[w23, w21, w3, w26] + (B2/4 - B3/4)*CT[w23, w21, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w3, w36] + (-1/4*B1 - (3*B2)/4 + B3/2)*
      CT[w23, w21, w3, w37] + ((3*B2)/4 - (3*B3)/4)*CT[w23, w21, w3, w4] + 
     (B2 - B3)*CT[w23, w21, w3, w40] + (B1/4 - B2/4 + B3/2 - B4)*
      CT[w23, w21, w3, w5] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w21, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w37, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w21, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w21, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w23, w21, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w21, w37, w37] + (B2/4 - B3/4)*CT[w23, w21, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w21, w37, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w37, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w21, w4, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w4, w2] + 
     (-4*B2 + 4*B3)*CT[w23, w21, w4, w21] + (B2/2 - B3/2)*
      CT[w23, w21, w4, w26] + ((3*B2)/4 - (3*B3)/4)*CT[w23, w21, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w4, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w21, w4, w37] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w21, w4, w4] + (B2/2 - B3/2)*CT[w23, w21, w4, w40] + 
     ((5*B1)/4 + (5*B2)/4 - B4)*CT[w23, w21, w4, w5] + 
     ((-5*B1)/4 - (5*B3)/4 + B4)*CT[w23, w21, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w40, w1] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w23, w21, w40, w2] + (B2/4 - B3/4)*CT[w23, w21, w40, w3] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w21, w40, w36] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w21, w40, w4] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w21, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w23, w21, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w23, w21, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w5, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w21, w5, w37] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w21, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w23, w21, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w23, w21, w5, w6] + 
     (B1/4 - B2/2 + (3*B3)/4 - B4)*CT[w23, w21, w6, w1] + 
     (B2 - B3)*CT[w23, w21, w6, w18] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w21, w6, w2] + (-2*B2 + 2*B3)*CT[w23, w21, w6, w21] + 
     (B2 - B3)*CT[w23, w21, w6, w22] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w23, w21, w6, w3] + (B1/4 + B2/2 - B3/4)*CT[w23, w21, w6, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w21, w6, w37] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w23, w21, w6, w4] + ((7*B1)/4 + (5*B2)/4 + B3/2 - B4)*
      CT[w23, w21, w6, w5] + ((-5*B1)/4 - (3*B2)/2 + B3/4 + B4)*
      CT[w23, w21, w6, w6] + ((5*B1)/4 + (3*B2)/2 - B3/4 - B4)*
      CT[w23, w22, w1, w1] - B3*CT[w23, w22, w1, w12] + 
     (-3*B1 - 3*B2 + 2*B4)*CT[w23, w22, w1, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w1, w2] + 
     (-3*B2 + 3*B3)*CT[w23, w22, w1, w22] + (B1/2 + (3*B2)/2 - B3)*
      CT[w23, w22, w1, w24] + (B1/2 - B2/4 + (7*B3)/4)*CT[w23, w22, w1, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w1, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w22, w1, w37] + (-B1 + (3*B2)/4 - (7*B3)/4)*
      CT[w23, w22, w1, w4] + (-1/2*B1 + B2/2 - B3)*CT[w23, w22, w1, w41] + 
     (-1/4*B1 - (3*B2)/4 + B3/2 + B4)*CT[w23, w22, w1, w5] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4 - B4)*CT[w23, w22, w1, w6] - 
     B3*CT[w23, w22, w14, w1] + B3*CT[w23, w22, w14, w12] + 
     B3*CT[w23, w22, w14, w13] - B3*CT[w23, w22, w14, w3] + 
     (-B2 + B3)*CT[w23, w22, w19, w17] + (-B2 + B3)*CT[w23, w22, w19, w18] + 
     (B2 - B3)*CT[w23, w22, w19, w3] + (B2 - B3)*CT[w23, w22, w19, w6] + 
     ((3*B1)/2 - B2 + (5*B3)/2)*CT[w23, w22, w22, w1] + 
     (10*B2 - 10*B3)*CT[w23, w22, w22, w22] + ((-3*B1)/2 - 3*B2 + (3*B3)/2)*
      CT[w23, w22, w22, w24] + (2*B2 - 2*B3)*CT[w23, w22, w22, w3] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w23, w22, w22, w36] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w23, w22, w22, w37] + 
     ((3*B1)/2 - 2*B2 + (7*B3)/2)*CT[w23, w22, w22, w4] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w23, w22, w22, w41] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w23, w22, w22, w5] + 
     ((3*B1)/2 - 3*B2 + (9*B3)/2)*CT[w23, w22, w22, w6] + 
     (-B2 + B3)*CT[w23, w22, w23, w21] + (-B2 + B3)*CT[w23, w22, w23, w22] + 
     (B2 - B3)*CT[w23, w22, w23, w4] + (B2 - B3)*CT[w23, w22, w23, w6] + 
     ((-7*B1)/4 - B2 - (3*B3)/4 + B4)*CT[w23, w22, w24, w1] + 
     (3*B1 + 3*B2 - 2*B4)*CT[w23, w22, w24, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w22, w24, w2] + 
     (-B2 + B3)*CT[w23, w22, w24, w22] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w22, w24, w3] + ((-3*B1)/4 - (3*B3)/4)*CT[w23, w22, w24, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w24, w37] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w23, w22, w24, w4] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w22, w24, w5] + ((-5*B1)/4 - B2 - B3/4 + B4)*
      CT[w23, w22, w24, w6] + (B1/2 - B2/2 + 2*B3)*CT[w23, w22, w3, w1] - 
     B3*CT[w23, w22, w3, w13] + (B2 - B3)*CT[w23, w22, w3, w17] + 
     (2*B2 - 2*B3)*CT[w23, w22, w3, w22] + (-1/2*B1 - B2/2)*
      CT[w23, w22, w3, w24] + (B1/2 + B2/2)*CT[w23, w22, w3, w36] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w3, w37] + (B1/2 - B2/2 + B3)*
      CT[w23, w22, w3, w4] + (B1/2 + B2/2)*CT[w23, w22, w3, w41] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w3, w5] + (B1/2 - B2/2 + B3)*
      CT[w23, w22, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w22, w36, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w36, w2] + 
     (B2/4 - B3/4)*CT[w23, w22, w36, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w22, w36, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w22, w36, w37] + (-1/4*B2 + B3/4)*CT[w23, w22, w36, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w22, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w37, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w22, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w23, w22, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w22, w37, w37] + (B2/4 - B3/4)*CT[w23, w22, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w37, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w37, w6] + 
     (-1/4*B1 + B2 - (5*B3)/4 - B4)*CT[w23, w22, w4, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w22, w4, w2] + 
     (B2 - B3)*CT[w23, w22, w4, w21] + (-2*B2 + 2*B3)*CT[w23, w22, w4, w22] + 
     (B1/2 + B2/2)*CT[w23, w22, w4, w24] + (B1/2 - B2/4 + (3*B3)/4)*
      CT[w23, w22, w4, w3] + (-1/4*B1 - B3/4)*CT[w23, w22, w4, w36] + 
     ((3*B1)/4 + B2/4 + B3/2)*CT[w23, w22, w4, w37] + 
     (-B1 - (5*B2)/4 + B3/4)*CT[w23, w22, w4, w4] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w4, w41] + 
     ((5*B1)/4 + (3*B2)/4 + B3/2 + B4)*CT[w23, w22, w4, w5] + 
     ((-3*B1)/4 - (3*B3)/4 - B4)*CT[w23, w22, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w41, w1] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w23, w22, w41, w2] + (B2/4 - B3/4)*CT[w23, w22, w41, w3] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w22, w41, w36] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w41, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w22, w41, w4] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w22, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w41, w6] + 
     (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w23, w22, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w23, w22, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w5, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w5, w37] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w22, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w23, w22, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w23, w22, w5, w6] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4 - B4)*CT[w23, w22, w6, w1] + 
     (-3*B1 - 2*B2 - B3 + 2*B4)*CT[w23, w22, w6, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w6, w2] + 
     (-4*B2 + 4*B3)*CT[w23, w22, w6, w22] + (B1 + (3*B2)/2 - B3/2)*
      CT[w23, w22, w6, w24] + (B1/2 - B2/4 + (3*B3)/4)*CT[w23, w22, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w6, w36] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w23, w22, w6, w37] + 
     ((-3*B1)/2 - B2/4 - (5*B3)/4)*CT[w23, w22, w6, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w22, w6, w41] + (B1/4 + B2/4 + B4)*
      CT[w23, w22, w6, w5] + (B1/4 + (3*B2)/2 - (5*B3)/4 - B4)*
      CT[w23, w22, w6, w6] + (2*B2 - 2*B3)*CT[w23, w23, w1, w21] + 
     (B2 - B3)*CT[w23, w23, w1, w22] + (B2/2 - B3/2)*CT[w23, w23, w1, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w1, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w23, w1, w4] + (-1/2*B2 + B3/2)*CT[w23, w23, w1, w40] + 
     (B2/2 - B3/2)*CT[w23, w23, w1, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w23, w1, w6] + 2*B4*CT[w23, w23, w20, w1] - 
     2*B4*CT[w23, w23, w20, w18] + (2*B2 - 2*B3)*CT[w23, w23, w21, w1] + 
     (B2 - B3)*CT[w23, w23, w21, w21] + (-2*B2 + 2*B3)*
      CT[w23, w23, w21, w22] + (-1/2*B2 + B3/2)*CT[w23, w23, w21, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w21, w3] + (B2/2 - B3/2)*
      CT[w23, w23, w21, w37] + (B2/2 - B3/2)*CT[w23, w23, w21, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w23, w23, w21, w5] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w23, w21, w6] + (B1/2 + B3/2)*CT[w23, w23, w22, w1] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w22, w21] + 
     (B2 - B3)*CT[w23, w23, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w23, w23, w22, w24] + (2*B2 - 2*B3)*CT[w23, w23, w22, w3] + 
     (B1/2 + B3/2)*CT[w23, w23, w22, w36] + (-1/2*B1 - B3/2)*
      CT[w23, w23, w22, w37] + (B1/2 + B3/2)*CT[w23, w23, w22, w4] + 
     (B1/2 + B3/2)*CT[w23, w23, w22, w41] + (-1/2*B1 - B3/2)*
      CT[w23, w23, w22, w5] + (B1/2 + B2 - B3/2)*CT[w23, w23, w22, w6] + 
     (2*B2 - 2*B3)*CT[w23, w23, w23, w21] + (2*B2 - 2*B3)*
      CT[w23, w23, w23, w22] + (-2*B2 + 2*B3)*CT[w23, w23, w23, w4] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w23, w6] + (-1/4*B1 + B2 - (5*B3)/4 - B4)*
      CT[w23, w23, w24, w1] + 2*B4*CT[w23, w23, w24, w18] + 
     (B1/4 + B2/4 - B4)*CT[w23, w23, w24, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w24, w22] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w23, w23, w24, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w24, w36] + 
     (B1/4 + B2/4)*CT[w23, w23, w24, w37] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w23, w24, w4] + (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w24, w5] + 
     (B1/4 + B2 - (3*B3)/4 - B4)*CT[w23, w23, w24, w6] + 
     (B1/4 - B2 + (5*B3)/4 - B4)*CT[w23, w23, w26, w1] + 
     (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w26, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w26, w21] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w23, w26, w3] + (B1/4 + B3/4)*CT[w23, w23, w26, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w23, w26, w37] + ((3*B2)/4 - (3*B3)/4)*
      CT[w23, w23, w26, w4] + (B1/4 + B2/4 - B4)*CT[w23, w23, w26, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4 + B4)*CT[w23, w23, w26, w6] + 
     (B2 - B3)*CT[w23, w23, w3, w21] + (2*B2 - 2*B3)*CT[w23, w23, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w3, w24] + (B2/2 - B3/2)*
      CT[w23, w23, w3, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w23, w3, w4] + 
     (B2/2 - B3/2)*CT[w23, w23, w3, w40] + (-1/2*B2 + B3/2)*
      CT[w23, w23, w3, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w23, w3, w6] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w23, w4, w1] + 
     (B1/4 + B2/4 - B4)*CT[w23, w23, w4, w2] + 
     (B2/2 - B3/2)*CT[w23, w23, w4, w24] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w23, w4, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w4, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w23, w4, w37] + 
     (B2/4 - B3/4)*CT[w23, w23, w4, w4] + (B2/2 - B3/2)*
      CT[w23, w23, w4, w41] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w23, w4, w5] + ((-3*B1)/4 - (3*B3)/4 + B4)*
      CT[w23, w23, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w23, w40, w1] + 
     (B1/4 + B2/4)*CT[w23, w23, w40, w2] + (B2/4 - B3/4)*
      CT[w23, w23, w40, w3] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w23, w40, w36] + (B1/4 + B2/4 - B4)*CT[w23, w23, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w23, w40, w4] + (-1/4*B1 - B2/4)*
      CT[w23, w23, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w23, w40, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w23, w41, w1] + 
     (-1/4*B1 - B2/4)*CT[w23, w23, w41, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w23, w41, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w23, w41, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w41, w37] + 
     (B2/4 - B3/4)*CT[w23, w23, w41, w4] + (B1/4 + B2/4)*
      CT[w23, w23, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w23, w41, w6] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w23, w6, w1] - 
     2*B4*CT[w23, w23, w6, w18] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w23, w6, w2] + (B1/2 + B2/2)*CT[w23, w23, w6, w24] + 
     (B2/2 - B3/2)*CT[w23, w23, w6, w26] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w23, w6, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w6, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w23, w6, w37] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w23, w23, w6, w4] + (B2/2 - B3/2)*CT[w23, w23, w6, w40] + 
     (-1/2*B1 - B2/2)*CT[w23, w23, w6, w41] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w23, w6, w5] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w23, w6, w6] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4)*
      CT[w23, w24, w1, w1] + (2*B1 + 2*B2)*CT[w23, w24, w1, w18] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w1, w2] + (2*B2 - 2*B3)*
      CT[w23, w24, w1, w22] + (-1/2*B1 - B2 + B3/2)*CT[w23, w24, w1, w24] + 
     (-1/2*B1 - B3/2)*CT[w23, w24, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w24, w1, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w1, w37] + 
     (B1 + B3)*CT[w23, w24, w1, w4] + (B1/2 + B3/2)*CT[w23, w24, w1, w41] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w1, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w24, w1, w6] + ((3*B1)/2 + B2 + B3/2)*CT[w23, w24, w18, w1] + 
     (-3*B1 - 3*B2)*CT[w23, w24, w18, w18] + (B1/2 + B3/2)*
      CT[w23, w24, w18, w2] + (B1/2 + B2 - B3/2)*CT[w23, w24, w18, w24] + 
     (B1/2 + B2 - B3/2)*CT[w23, w24, w18, w3] + 
     (B1/2 + B3/2)*CT[w23, w24, w18, w36] + 
     (-B1 - B2)*CT[w23, w24, w18, w4] + (-1/2*B1 - B3/2)*
      CT[w23, w24, w18, w41] + (B1/2 + B3/2)*CT[w23, w24, w18, w6] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w23, w24, w22, w1] + 
     (-3*B2 + 3*B3)*CT[w23, w24, w22, w22] + (B1/2 + B2 - B3/2)*
      CT[w23, w24, w22, w24] + (-B2 + B3)*CT[w23, w24, w22, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w24, w22, w36] + 
     (B1/2 + B3/2)*CT[w23, w24, w22, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w24, w22, w4] + (-1/2*B1 - B3/2)*CT[w23, w24, w22, w41] + 
     (B1/2 + B3/2)*CT[w23, w24, w22, w5] + (-1/2*B1 - B3/2)*
      CT[w23, w24, w22, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w23, w24, w3, w1] + 
     (B1 + B2)*CT[w23, w24, w3, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w3, w2] + (-B2 + B3)*CT[w23, w24, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w24, w3, w3] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w3, w36] + (B1/4 + B3/4)*CT[w23, w24, w3, w37] + 
     (B2/2 - B3/2)*CT[w23, w24, w3, w4] + (B1/4 + B3/4)*
      CT[w23, w24, w3, w5] + (-1/4*B1 - B3/4)*CT[w23, w24, w3, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w24, w36, w1] + 
     (B1/4 + B3/4)*CT[w23, w24, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w36, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w36, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w23, w24, w4, w1] + 
     (-B1 - B2)*CT[w23, w24, w4, w18] + (B1/4 + B3/4)*CT[w23, w24, w4, w2] + 
     (B2 - B3)*CT[w23, w24, w4, w22] + (B2/2 - B3/2)*CT[w23, w24, w4, w3] + 
     (B1/4 + B3/4)*CT[w23, w24, w4, w36] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w4, w37] + (-1/2*B2 + B3/2)*CT[w23, w24, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w4, w5] + (B1/4 + B3/4)*
      CT[w23, w24, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w24, w6, w1] + 
     (B1 + B2)*CT[w23, w24, w6, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w6, w2] + (B2 - B3)*CT[w23, w24, w6, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w24, w6, w24] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w6, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w6, w37] + 
     (B1/2 + B3/2)*CT[w23, w24, w6, w4] + (B1/2 + B3/2)*
      CT[w23, w24, w6, w41] + (-1/4*B1 - B3/4)*CT[w23, w24, w6, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w24, w6, w6] + (B1/2 + B3/2 - B4)*
      CT[w23, w26, w1, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w1, w2] + (-B2 + B3)*CT[w23, w26, w1, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w23, w26, w1, w3] + 
     (-1/4*B2 + B3/4)*CT[w23, w26, w1, w37] + (B2/4 - B3/4)*
      CT[w23, w26, w1, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w26, w1, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w1, w6] + 
     (-B2 + B3)*CT[w23, w26, w21, w1] + (-3*B2 + 3*B3)*
      CT[w23, w26, w21, w21] + (B2/2 - B3/2)*CT[w23, w26, w21, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w23, w26, w21, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w21, w37] + 
     (B2/2 - B3/2)*CT[w23, w26, w21, w4] + (B2/2 - B3/2)*
      CT[w23, w26, w21, w40] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w26, w21, w5] + (-B1 + B2/2 - (3*B3)/2 + 2*B4)*
      CT[w23, w26, w21, w6] + (B1/2 + B2 - B3/2 - B4)*CT[w23, w26, w3, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w3, w2] + 
     (2*B2 - 2*B3)*CT[w23, w26, w3, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w3, w26] + ((-3*B2)/4 + (3*B3)/4)*CT[w23, w26, w3, w3] + 
     (B2/4 - B3/4)*CT[w23, w26, w3, w37] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w3, w4] + (-1/2*B2 + B3/2)*CT[w23, w26, w3, w40] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w3, w5] + 
     (B1/2 - B2/2 + B3 - B4)*CT[w23, w26, w3, w6] + 
     (B2/4 - B3/4)*CT[w23, w26, w36, w2] + (B2/4 - B3/4)*
      CT[w23, w26, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w26, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w26, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w36, w5] + (B1/2 + B2/2 - B4)*CT[w23, w26, w4, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w4, w2] + 
     (B2 - B3)*CT[w23, w26, w4, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w4, w26] + (-1/4*B2 + B3/4)*CT[w23, w26, w4, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w4, w36] + (B2/4 - B3/4)*
      CT[w23, w26, w4, w37] + (B2/4 - B3/4)*CT[w23, w26, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w4, w5] + (B1/2 + B3/2 - B4)*CT[w23, w26, w4, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w26, w6, w2] + (B2 - B3)*CT[w23, w26, w6, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w23, w26, w6, w3] + 
     (B2/4 - B3/4)*CT[w23, w26, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w6, w5] + (B1/2 + B3/2 - B4)*CT[w23, w26, w6, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w26, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w26, w9, w2] + 
     (B2/2 - B3/2)*CT[w23, w26, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w9, w3] + (B2/2 - B3/2)*CT[w23, w26, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w9, w4] + (B2/2 - B3/2)*
      CT[w23, w26, w9, w40] + B3*CT[w23, w3, w1, w21] + 
     B3*CT[w23, w3, w1, w22] - B3*CT[w23, w3, w1, w4] - 
     B3*CT[w23, w3, w1, w6] - B3*CT[w23, w3, w13, w21] - 
     B3*CT[w23, w3, w13, w22] + B3*CT[w23, w3, w13, w4] + 
     B3*CT[w23, w3, w13, w6] + (B2 - B3)*CT[w23, w3, w17, w21] + 
     (B2 - B3)*CT[w23, w3, w17, w22] + (-B2 + B3)*CT[w23, w3, w17, w4] + 
     (-B2 + B3)*CT[w23, w3, w17, w6] + (B1 + B2/2 + B3/2)*
      CT[w23, w3, w20, w1] + (-B1 - B2)*CT[w23, w3, w20, w18] + 
     (B2/2 - B3/2)*CT[w23, w3, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w20, w26] + (B2/2 - B3/2)*CT[w23, w3, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w20, w40] + (B2/2 - B3/2)*CT[w23, w3, w20, w41] + 
     B3*CT[w23, w3, w21, w1] - B3*CT[w23, w3, w21, w13] + 
     (B2 - B3)*CT[w23, w3, w21, w17] + (-B2 + B3)*CT[w23, w3, w21, w21] + 
     (B2/2 - B3/2)*CT[w23, w3, w21, w26] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w21, w3] + (-1/2*B2 + B3/2)*CT[w23, w3, w21, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w21, w4] + (B2/2 - B3/2)*
      CT[w23, w3, w21, w40] + (-1/2*B2 + B3/2)*CT[w23, w3, w21, w5] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w21, w6] + (B1/2 - B2/2 + 2*B3)*
      CT[w23, w3, w22, w1] - B3*CT[w23, w3, w22, w13] + 
     (B2 - B3)*CT[w23, w3, w22, w17] + (2*B2 - 2*B3)*CT[w23, w3, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w3, w22, w24] + (B1/2 + B2/2)*
      CT[w23, w3, w22, w36] + (-1/2*B1 - B2/2)*CT[w23, w3, w22, w37] + 
     (B1/2 - B2/2 + B3)*CT[w23, w3, w22, w4] + 
     (B1/2 + B2/2)*CT[w23, w3, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w23, w3, w22, w5] + (B1/2 - B2/2 + B3)*CT[w23, w3, w22, w6] + 
     (B2 - B3)*CT[w23, w3, w23, w21] + (2*B2 - 2*B3)*CT[w23, w3, w23, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w23, w24] + (B2/2 - B3/2)*
      CT[w23, w3, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w3, w23, w4] + 
     (B2/2 - B3/2)*CT[w23, w3, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w3, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w23, w3, w24, w1] + 
     (B1 + B2)*CT[w23, w3, w24, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w3, w24, w2] + (-B2 + B3)*CT[w23, w3, w24, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w24, w3] + (-1/4*B1 - B3/4)*
      CT[w23, w3, w24, w36] + (B1/4 + B3/4)*CT[w23, w3, w24, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w24, w4] + (B1/4 + B3/4)*
      CT[w23, w3, w24, w5] + (-1/4*B1 - B3/4)*CT[w23, w3, w24, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w26, w1] + 
     (B1/4 + B3/4)*CT[w23, w3, w26, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w26, w36] + (-1/4*B1 - B3/4)*CT[w23, w3, w26, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w26, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w26, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w3, w4, w1] + 
     B3*CT[w23, w3, w4, w13] + (-B2 + B3)*CT[w23, w3, w4, w17] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w4, w2] + (-B2 + B3)*CT[w23, w3, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w4, w26] + (B2/2 - B3/2)*
      CT[w23, w3, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w4, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w4, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w4, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w4, w40] + (B1/4 + B2/2 - B3/4)*CT[w23, w3, w4, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w23, w3, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w40, w1] + 
     (B1/4 + B3/4)*CT[w23, w3, w40, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w40, w36] + (-1/4*B1 - B3/4)*CT[w23, w3, w40, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w40, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w40, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w3, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w3, w41, w36] + (B1/4 + B3/4)*CT[w23, w3, w41, w37] + 
     (B1/4 + B3/4)*CT[w23, w3, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w3, w41, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w3, w6, w1] + 
     B3*CT[w23, w3, w6, w13] + (-B2 + B3)*CT[w23, w3, w6, w17] + 
     (-B1 - B2)*CT[w23, w3, w6, w18] + (B1/4 + B3/4)*CT[w23, w3, w6, w2] + 
     (-B2 + B3)*CT[w23, w3, w6, w21] + (-2*B2 + 2*B3)*CT[w23, w3, w6, w22] + 
     (B1/2 + B2/2)*CT[w23, w3, w6, w24] + (B2/2 - B3/2)*CT[w23, w3, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w6, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w6, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w3, w6, w4] + (-1/2*B1 - B2/2)*CT[w23, w3, w6, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w23, w3, w6, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w1, w1] + B3*CT[w23, w4, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w4, w1, w2] + 
     (-B2 + B3)*CT[w23, w4, w1, w21] + (B2/4 - (5*B3)/4)*
      CT[w23, w4, w1, w3] + (B2/4 - B3/4)*CT[w23, w4, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w1, w4] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w4, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w1, w6] + 
     B3*CT[w23, w4, w14, w1] - B3*CT[w23, w4, w14, w12] - 
     B3*CT[w23, w4, w14, w13] + B3*CT[w23, w4, w14, w3] + 
     (B2 - B3)*CT[w23, w4, w19, w17] + (B2 - B3)*CT[w23, w4, w19, w18] + 
     (-B2 + B3)*CT[w23, w4, w19, w3] + (-B2 + B3)*CT[w23, w4, w19, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w4, w20, w1] + 
     (B1 + B2)*CT[w23, w4, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w20, w24] + (B2/2 - B3/2)*CT[w23, w4, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w20, w3] + (B2/2 - B3/2)*
      CT[w23, w4, w20, w36] + (B2/2 - B3/2)*CT[w23, w4, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w20, w41] + 
     (-B2 + B3)*CT[w23, w4, w21, w1] + (-4*B2 + 4*B3)*CT[w23, w4, w21, w21] + 
     (B2 - B3)*CT[w23, w4, w21, w22] + (B2/2 - B3/2)*CT[w23, w4, w21, w26] + 
     (B2/2 - B3/2)*CT[w23, w4, w21, w3] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w21, w37] + ((3*B2)/2 - (3*B3)/2)*CT[w23, w4, w21, w4] + 
     (B2/2 - B3/2)*CT[w23, w4, w21, w40] + (2*B1 + (3*B2)/2 + B3/2 - 2*B4)*
      CT[w23, w4, w21, w5] + (-2*B1 - B2/2 - (3*B3)/2 + 2*B4)*
      CT[w23, w4, w21, w6] + (-1/2*B1 + B2/2 - B3)*CT[w23, w4, w22, w1] + 
     (B2 - B3)*CT[w23, w4, w22, w21] + (-2*B2 + 2*B3)*CT[w23, w4, w22, w22] + 
     (B1/2 + B2/2)*CT[w23, w4, w22, w24] + (-B2 + B3)*CT[w23, w4, w22, w3] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w22, w36] + (B1/2 + B2/2)*
      CT[w23, w4, w22, w37] + (-1/2*B1 - B2/2)*CT[w23, w4, w22, w4] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w22, w41] + (B1/2 + B2/2)*
      CT[w23, w4, w22, w5] + (-1/2*B1 + B2/2 - B3)*CT[w23, w4, w22, w6] + 
     (-B2 + B3)*CT[w23, w4, w23, w22] + (B2/2 - B3/2)*CT[w23, w4, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w23, w26] + (B2/2 - B3/2)*
      CT[w23, w4, w23, w4] + (-1/2*B2 + B3/2)*CT[w23, w4, w23, w40] + 
     (B2/2 - B3/2)*CT[w23, w4, w23, w41] + (B2/2 - B3/2)*
      CT[w23, w4, w23, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w23, w4, w24, w1] + 
     (-B1 - B2)*CT[w23, w4, w24, w18] + (B1/4 + B3/4)*CT[w23, w4, w24, w2] + 
     (B2 - B3)*CT[w23, w4, w24, w22] + (B2/2 - B3/2)*CT[w23, w4, w24, w3] + 
     (B1/4 + B3/4)*CT[w23, w4, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w23, w4, w24, w37] + (-1/2*B2 + B3/2)*CT[w23, w4, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w4, w24, w5] + (B1/4 + B3/4)*
      CT[w23, w4, w24, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w26, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w4, w26, w2] + 
     (B2 - B3)*CT[w23, w4, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w4, w26, w3] + (B2/4 - B3/4)*CT[w23, w4, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w4, w26, w5] + (B1/2 + B3/2 - B4)*CT[w23, w4, w26, w6] + 
     (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w4, w3, w1] + B3*CT[w23, w4, w3, w13] + 
     (-B2 + B3)*CT[w23, w4, w3, w17] + (-1/4*B1 - B3/4)*CT[w23, w4, w3, w2] + 
     (-B2 + B3)*CT[w23, w4, w3, w22] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w3, w26] + (B2/2 - B3/2)*CT[w23, w4, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w4, w3, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w3, w37] + 
     (B2/2 - B3/2)*CT[w23, w4, w3, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w3, w40] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w3, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w23, w4, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w4, w36, w3] + (B1/2 + B3/2 - B4)*CT[w23, w4, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w4, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w4, w36, w4] + (B2/4 - B3/4)*
      CT[w23, w4, w36, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w4, w37, w2] + 
     (B2/4 - B3/4)*CT[w23, w4, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w4, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w4, w37, w37] + (-1/4*B2 + B3/4)*CT[w23, w4, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w4, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w4, w37, w6] + (-1/2*B2 + B3/2)*CT[w23, w4, w4, w1] + 
     (B2 - B3)*CT[w23, w4, w4, w21] + (B2/2 - B3/2)*CT[w23, w4, w4, w26] + 
     (B2/2 - B3/2)*CT[w23, w4, w4, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w4, w37] + (B2/2 - B3/2)*CT[w23, w4, w4, w40] + 
     (-B1 - (3*B2)/2 + B3/2)*CT[w23, w4, w4, w5] + 
     (B1 + B3)*CT[w23, w4, w4, w6] + (-1/4*B2 + B3/4)*CT[w23, w4, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w40, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w4, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w4, w40, w37] + (B2/4 - B3/4)*CT[w23, w4, w40, w4] + 
     (B2/4 - B3/4)*CT[w23, w4, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w4, w41, w1] + (B1/4 + B3/4)*CT[w23, w4, w41, w2] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w41, w36] + 
     (-1/4*B1 - B3/4)*CT[w23, w4, w41, w37] + (-1/4*B1 - B3/4)*
      CT[w23, w4, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w41, w6] + 
     (B1/4 + B2/2 - B3/4 - B4)*CT[w23, w4, w5, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w4, w5, w2] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w4, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w4, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w4, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w23, w4, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w23, w4, w5, w6] + (B1 + B3)*CT[w23, w4, w6, w18] + 
     (B2 - B3)*CT[w23, w4, w6, w21] + (B2 - B3)*CT[w23, w4, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w6, w24] + (-1/2*B1 + B2/2 - B3)*
      CT[w23, w4, w6, w3] + (-1/2*B1 - B2/2)*CT[w23, w4, w6, w37] + 
     (B1 + B3)*CT[w23, w4, w6, w4] + (B1/2 + B2/2)*CT[w23, w4, w6, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w23, w4, w6, w5] + 
     (B1 + B3)*CT[w23, w4, w6, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w4, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w4, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w9, w26] + (B2/2 - B3/2)*
      CT[w23, w4, w9, w3] + (-1/2*B2 + B3/2)*CT[w23, w4, w9, w36] + 
     (B2/2 - B3/2)*CT[w23, w4, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w9, w40] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w1, w1] + 
     B3*CT[w23, w6, w1, w12] + (B1 + B2 - 2*B4)*CT[w23, w6, w1, w18] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w6, w1, w2] + 
     (-B2 + B3)*CT[w23, w6, w1, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w1, w24] + (B2/4 - (5*B3)/4)*CT[w23, w6, w1, w3] + 
     (B2/4 - B3/4)*CT[w23, w6, w1, w37] + (B2/4 - B3/4)*CT[w23, w6, w1, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w6, w1, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w6, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w1, w6] + 
     B3*CT[w23, w6, w14, w1] - B3*CT[w23, w6, w14, w12] - 
     B3*CT[w23, w6, w14, w13] + B3*CT[w23, w6, w14, w3] + 
     ((-3*B1)/2 - B2 - B3/2)*CT[w23, w6, w18, w1] + 
     (3*B1 + 3*B2)*CT[w23, w6, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w23, w6, w18, w2] + (B2 - B3)*CT[w23, w6, w18, w21] + 
     (B2 - B3)*CT[w23, w6, w18, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w23, w6, w18, w24] + (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w6, w18, w36] + 
     (B1 + B3)*CT[w23, w6, w18, w4] + (B1/2 + B3/2)*CT[w23, w6, w18, w41] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w18, w6] + 
     (B2 - B3)*CT[w23, w6, w19, w17] + (B2 - B3)*CT[w23, w6, w19, w18] + 
     (-B2 + B3)*CT[w23, w6, w19, w3] + (-B2 + B3)*CT[w23, w6, w19, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w6, w20, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w6, w20, w18] + 
     (B2/2 - B3/2)*CT[w23, w6, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w20, w26] + (B2/2 - B3/2)*CT[w23, w6, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w6, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w20, w40] + (B2/2 - B3/2)*CT[w23, w6, w20, w41] + 
     (-B2 + B3)*CT[w23, w6, w21, w1] + (B2 - B3)*CT[w23, w6, w21, w18] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w21, w21] + (B2 - B3)*CT[w23, w6, w21, w22] + 
     (B2 - B3)*CT[w23, w6, w21, w4] + (B1 + B2 - 2*B4)*CT[w23, w6, w21, w5] + 
     (-B1 - B2 + 2*B4)*CT[w23, w6, w21, w6] + (-B1 - B2/2 - B3/2)*
      CT[w23, w6, w22, w1] + (B2 - B3)*CT[w23, w6, w22, w18] + 
     (B2 - B3)*CT[w23, w6, w22, w21] + (-4*B2 + 4*B3)*CT[w23, w6, w22, w22] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w23, w6, w22, w24] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w22, w3] + (-B1 - B2/2 - B3/2)*
      CT[w23, w6, w22, w36] + (B1 + B2/2 + B3/2)*CT[w23, w6, w22, w37] + 
     (-B1 + B2/2 - (3*B3)/2)*CT[w23, w6, w22, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w6, w22, w41] + (B1 + B2/2 + B3/2)*
      CT[w23, w6, w22, w5] + (-B1 + B2/2 - (3*B3)/2)*CT[w23, w6, w22, w6] + 
     (-B2 + B3)*CT[w23, w6, w23, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w23, w24] + (B2/2 - B3/2)*CT[w23, w6, w23, w26] + 
     (B2/2 - B3/2)*CT[w23, w6, w23, w4] + (B2/2 - B3/2)*
      CT[w23, w6, w23, w40] + (-1/2*B2 + B3/2)*CT[w23, w6, w23, w41] + 
     (B2/2 - B3/2)*CT[w23, w6, w23, w6] + ((5*B1)/4 + B2/2 + (3*B3)/4)*
      CT[w23, w6, w24, w1] + (-2*B1 - 2*B2)*CT[w23, w6, w24, w18] + 
     (B1/4 + B3/4)*CT[w23, w6, w24, w2] + (B2 - B3)*CT[w23, w6, w24, w22] + 
     (B1/2 + B2 - B3/2)*CT[w23, w6, w24, w3] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w23, w6, w24, w36] + (-1/4*B1 - B3/4)*CT[w23, w6, w24, w37] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w6, w24, w5] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w23, w6, w24, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w26, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w6, w26, w2] + 
     (B2 - B3)*CT[w23, w6, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w6, w26, w3] + (B2/4 - B3/4)*CT[w23, w6, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w6, w26, w5] + (B1/2 + B3/2 - B4)*CT[w23, w6, w26, w6] + 
     (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w6, w3, w1] + B3*CT[w23, w6, w3, w13] + 
     (-B2 + B3)*CT[w23, w6, w3, w17] + (-B1 - B2)*CT[w23, w6, w3, w18] + 
     (B1/4 + B3/4)*CT[w23, w6, w3, w2] + (-B2 + B3)*CT[w23, w6, w3, w21] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w3, w22] + (B1/2 + B2/2)*
      CT[w23, w6, w3, w24] + (B2/2 - B3/2)*CT[w23, w6, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w6, w3, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w3, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w6, w3, w4] + (-1/2*B1 - B2/2)*CT[w23, w6, w3, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w3, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w23, w6, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w6, w36, w3] + (B1/2 + B3/2 - B4)*CT[w23, w6, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w6, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w6, w36, w4] + (B2/4 - B3/4)*
      CT[w23, w6, w36, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w6, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w6, w37, w2] + 
     (B2/4 - B3/4)*CT[w23, w6, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w6, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w6, w37, w37] + (-1/4*B2 + B3/4)*CT[w23, w6, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w6, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w6, w37, w6] + (B1 + B3)*CT[w23, w6, w4, w18] + 
     (B2 - B3)*CT[w23, w6, w4, w21] + (B2 - B3)*CT[w23, w6, w4, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w6, w4, w24] + (-1/2*B1 + B2/2 - B3)*
      CT[w23, w6, w4, w3] + (-1/2*B1 - B2/2)*CT[w23, w6, w4, w37] + 
     (B1 + B3)*CT[w23, w6, w4, w4] + (B1/2 + B2/2)*CT[w23, w6, w4, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w23, w6, w4, w5] + 
     (B1 + B3)*CT[w23, w6, w4, w6] + (-1/4*B2 + B3/4)*CT[w23, w6, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w40, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w6, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w6, w40, w37] + (B2/4 - B3/4)*CT[w23, w6, w40, w4] + 
     (B2/4 - B3/4)*CT[w23, w6, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w6, w41, w1] + (B1/4 + B3/4)*CT[w23, w6, w41, w2] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w41, w36] + 
     (-1/4*B1 - B3/4)*CT[w23, w6, w41, w37] + (-1/4*B1 - B3/4)*
      CT[w23, w6, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w6, w41, w6] + 
     (B1/4 + B2/2 - B3/4 - B4)*CT[w23, w6, w5, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w6, w5, w2] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w6, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w6, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w6, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w23, w6, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w23, w6, w5, w6] + (B1 - B2 + 2*B3)*CT[w23, w6, w6, w18] + 
     (B2 - B3)*CT[w23, w6, w6, w22] + (-1/2*B1 - B3/2)*CT[w23, w6, w6, w24] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w23, w6, w6, w3] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w6, w37] + 
     (B1 + B3)*CT[w23, w6, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w23, w6, w6, w41] + (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w6, w5] + 
     (-B1 + B3)*CT[w3, w1, w1, w12] + (-1/2*B1 + B3/2)*CT[w3, w1, w1, w27] + 
     (-B2 - B3)*CT[w3, w1, w1, w3] + (B1/2 - B3/2)*CT[w3, w1, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w1, w38] + (B1/2 - B3/2)*
      CT[w3, w1, w1, w4] + ((3*B1)/2 + B2 - B3/2)*CT[w3, w1, w1, w5] + 
     (-B1 + B3)*CT[w3, w1, w12, w1] + (2*B1 - 2*B3)*CT[w3, w1, w12, w12] + 
     (-B1 + B3)*CT[w3, w1, w12, w13] + (-B1 + B3)*CT[w3, w1, w12, w17] + 
     (B1 + B2 - 2*B5)*CT[w3, w1, w12, w3] + (B1 - B3)*CT[w3, w1, w12, w4] + 
     (-B1 - B2 + 2*B5)*CT[w3, w1, w12, w5] + (B1/2 + B2/2)*
      CT[w3, w1, w13, w1] + (-B1 + B3)*CT[w3, w1, w13, w12] + 
     (2*B1 - 2*B3)*CT[w3, w1, w13, w13] + (-1/2*B1 - B2/2)*
      CT[w3, w1, w13, w25] + (-1/2*B1 + B2/2 + B3)*CT[w3, w1, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w3, w1, w13, w37] + (B1/2 + B2/2)*
      CT[w3, w1, w13, w39] + (-1/2*B1 + B2/2 + B3)*CT[w3, w1, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w3, w1, w13, w5] + (B1 - B3)*CT[w3, w1, w13, w6] + 
     (-B1 + B3)*CT[w3, w1, w14, w1] + (B1 - B3)*CT[w3, w1, w14, w12] + 
     (B1 - B3)*CT[w3, w1, w14, w13] + (-B1 + B3)*CT[w3, w1, w14, w3] + 
     (-B1 + B3)*CT[w3, w1, w17, w12] + (-2*B1 - 2*B2)*CT[w3, w1, w17, w17] + 
     (B1/2 + B2 + B3/2)*CT[w3, w1, w17, w2] + (B1/2 - B3/2)*
      CT[w3, w1, w17, w25] + (B1/2 - B3/2)*CT[w3, w1, w17, w3] + 
     (B1/2 - B3/2)*CT[w3, w1, w17, w36] + (B1/2 - B3/2)*
      CT[w3, w1, w17, w39] + (B1/2 + B2 + B3/2)*CT[w3, w1, w17, w4] + 
     (B1/2 - B3/2)*CT[w3, w1, w17, w6] + (-B1 + B3)*CT[w3, w1, w19, w17] + 
     (-B1 + B3)*CT[w3, w1, w19, w18] + (B1 - B3)*CT[w3, w1, w19, w3] + 
     (B1 - B3)*CT[w3, w1, w19, w6] + B3*CT[w3, w1, w23, w21] + 
     B3*CT[w3, w1, w23, w22] - B3*CT[w3, w1, w23, w4] - 
     B3*CT[w3, w1, w23, w6] + (B1/2 - B3/2)*CT[w3, w1, w25, w1] + 
     (-B1 + B3)*CT[w3, w1, w25, w13] + (B1 + B2)*CT[w3, w1, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w3, w1, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w3, w1, w25, w3] + (B2/4 + B3/4)*CT[w3, w1, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w3, w1, w25, w4] + 
     (B2/4 + B3/4)*CT[w3, w1, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w25, w6] + (B1/4 - B3/4)*CT[w3, w1, w27, w1] + 
     (-B1 + B3)*CT[w3, w1, w27, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w1, w27, w2] + (-1/2*B2 - B3/2 + B5)*CT[w3, w1, w27, w3] + 
     (B1/4 - B3/4)*CT[w3, w1, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w27, w37] + (B2/2 + B3/2 - B5)*CT[w3, w1, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w1, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w1, w27, w6] + 
     (-B2 - B3)*CT[w3, w1, w3, w1] + (-B1 + B3)*CT[w3, w1, w3, w13] + 
     (B1 - B2 - 2*B3)*CT[w3, w1, w3, w17] + (B2/2 + B3/2)*
      CT[w3, w1, w3, w25] + (-B1 - B2/2 + B3/2)*CT[w3, w1, w3, w36] + 
     (B1 + B2/2 - B3/2)*CT[w3, w1, w3, w37] + (-B1 - B2/2 + B3/2)*
      CT[w3, w1, w3, w39] + (B1 + B2/2 - B3/2)*CT[w3, w1, w3, w5] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w3, w1, w3, w6] + 
     (-1/4*B2 - B3/4)*CT[w3, w1, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w1, w36, w3] + (B1/2 - B3/2)*CT[w3, w1, w36, w36] + 
     (B2/4 + B3/4)*CT[w3, w1, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w1, w36, w4] + (B2/4 + B3/4)*CT[w3, w1, w36, w5] + 
     (B1/4 - B3/4)*CT[w3, w1, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w1, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w3, w1, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w1, w37, w36] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w3, w1, w37, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w1, w37, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w37, w6] + (-1/4*B1 + B3/4)*CT[w3, w1, w38, w1] + 
     (B1/4 - B3/4)*CT[w3, w1, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w1, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w1, w38, w5] + (B1/4 - B3/4)*
      CT[w3, w1, w38, w6] + (-1/4*B2 - B3/4)*CT[w3, w1, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w39, w3] + 
     (B1/2 - B3/2)*CT[w3, w1, w39, w36] + (B2/4 + B3/4)*
      CT[w3, w1, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w1, w39, w4] + 
     (B2/4 + B3/4)*CT[w3, w1, w39, w5] + (B1/4 - B3/4)*CT[w3, w1, w4, w1] + 
     (B1 - B3)*CT[w3, w1, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w1, w4, w2] - B3*CT[w3, w1, w4, w21] + 
     (B2/2 + B3/2 - B5)*CT[w3, w1, w4, w3] + (B1/4 - B3/4)*
      CT[w3, w1, w4, w36] + (-1/4*B1 + B3/4)*CT[w3, w1, w4, w37] + 
     (B2/2 + B3/2 - B5)*CT[w3, w1, w4, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w3, w1, w4, w5] + (-1/4*B1 + (5*B3)/4)*CT[w3, w1, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w1, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w1, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w3, w1, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w1, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w3, w1, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*CT[w3, w1, w5, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*CT[w3, w1, w5, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w3, w1, w5, w6] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w6, w1] + (B1 - B3)*CT[w3, w1, w6, w12] + 
     (B1 - B3)*CT[w3, w1, w6, w13] + (B1 + B2)*CT[w3, w1, w6, w17] + 
     (B1 - B3)*CT[w3, w1, w6, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w1, w6, w2] - B3*CT[w3, w1, w6, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w3, w1, w6, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w6, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w3, w1, w6, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w6, w5] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w3, w1, w8, w2] + 
     (B1/2 - B3/2)*CT[w3, w1, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w8, w36] + (B1/2 - B3/2)*CT[w3, w1, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w3, w1, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w8, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w1, w1] + (-B1 + B3)*CT[w3, w10, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w1, w2] + 
     (B1/2 - B3/2)*CT[w3, w10, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w1, w3] + (-1/4*B1 + B3/4)*CT[w3, w10, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w1, w37] + (B1/2 - B3/2)*
      CT[w3, w10, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w3, w10, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w1, w5] + 
     (B1/4 - B3/4)*CT[w3, w10, w1, w6] + (B1/4 - B3/4)*CT[w3, w10, w26, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w10, w26, w2] + 
     (-B2 - B3 + 2*B5)*CT[w3, w10, w26, w21] + (B2/2 + B3/2 - B5)*
      CT[w3, w10, w26, w3] + (B1/4 - B3/4)*CT[w3, w10, w26, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w26, w37] + (B2/2 + B3/2 - B5)*
      CT[w3, w10, w26, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w26, w5] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w26, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w27, w1] + (B1 - B3)*CT[w3, w10, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w10, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w27, w36] + (B1/4 - B3/4)*CT[w3, w10, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w10, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w10, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w3, w10, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w36, w1] + (B1/4 - B3/4)*
      CT[w3, w10, w36, w2] + (-1/4*B1 + B3/4)*CT[w3, w10, w36, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w36, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w36, w5] + (B1/4 - B3/4)*
      CT[w3, w10, w36, w6] + (B1/4 - B3/4)*CT[w3, w10, w38, w1] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w38, w2] + (B1/4 - B3/4)*
      CT[w3, w10, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w10, w38, w37] + (B1/4 - B3/4)*CT[w3, w10, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w38, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w4, w1] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w4, w2] + 
     (B2 + B3 - 2*B5)*CT[w3, w10, w4, w21] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w4, w3] + (-1/4*B1 + B3/4)*CT[w3, w10, w4, w36] + 
     (B1/4 - B3/4)*CT[w3, w10, w4, w37] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w10, w4, w5] + (B1/4 - B3/4)*CT[w3, w10, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w40, w1] + (B1/4 - B3/4)*
      CT[w3, w10, w40, w2] + (-1/4*B1 + B3/4)*CT[w3, w10, w40, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w40, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w40, w5] + (B1/4 - B3/4)*
      CT[w3, w10, w40, w6] + (-B1 + B3)*CT[w3, w10, w7, w12] + 
     (B2 + B3 - 2*B5)*CT[w3, w10, w7, w21] + (-B2 - B3 + 2*B5)*
      CT[w3, w10, w7, w3] + (B1 - B3)*CT[w3, w10, w7, w6] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w3, w10, w8, w2] + (-1/2*B1 + B3/2)*CT[w3, w10, w8, w27] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w3, w10, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w3, w10, w8, w4] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w6] + ((5*B1)/4 + B2 - B3/4)*
      CT[w3, w13, w1, w1] + (-B1 + B3)*CT[w3, w13, w1, w12] + 
     (2*B1 - 2*B3)*CT[w3, w13, w1, w13] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w3, w13, w1, w2] + (-1/2*B1 - B2/2)*CT[w3, w13, w1, w25] + 
     ((3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w1, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w1, w36] + (-1/4*B1 - (3*B2)/4 - B3/2)*
      CT[w3, w13, w1, w37] + (B1/2 + B2/2)*CT[w3, w13, w1, w39] + 
     (-B1 + B2/4 + (5*B3)/4 + B5)*CT[w3, w13, w1, w4] + 
     ((-3*B1)/4 - (5*B2)/4 - B3/2 - B5)*CT[w3, w13, w1, w5] + 
     (B1/4 - B2/2 - (3*B3)/4)*CT[w3, w13, w1, w6] + 
     (2*B1 - (3*B2)/2 - (7*B3)/2)*CT[w3, w13, w13, w1] + 
     (-10*B1 + 10*B3)*CT[w3, w13, w13, w13] + (3*B1 + (3*B2)/2 - (3*B3)/2)*
      CT[w3, w13, w13, w25] + (3*B1 - (3*B2)/2 - (9*B3)/2)*
      CT[w3, w13, w13, w3] + ((3*B2)/2 + (3*B3)/2)*CT[w3, w13, w13, w37] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w3, w13, w13, w39] + 
     (B1 - (3*B2)/2 - (5*B3)/2)*CT[w3, w13, w13, w4] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w3, w13, w13, w5] + 
     (-2*B1 + 2*B3)*CT[w3, w13, w13, w6] + (-B1 + B3)*CT[w3, w13, w14, w1] + 
     (B1 - B3)*CT[w3, w13, w14, w12] + (B1 - B3)*CT[w3, w13, w14, w13] + 
     (-B1 + B3)*CT[w3, w13, w14, w3] + (B1 - B3)*CT[w3, w13, w19, w17] + 
     (B1 - B3)*CT[w3, w13, w19, w18] + (-B1 + B3)*CT[w3, w13, w19, w3] + 
     (-B1 + B3)*CT[w3, w13, w19, w6] - B3*CT[w3, w13, w23, w21] - 
     B3*CT[w3, w13, w23, w22] + B3*CT[w3, w13, w23, w4] + 
     B3*CT[w3, w13, w23, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w3, w13, w25, w1] + (B1 - B3)*CT[w3, w13, w25, w13] + 
     (-3*B1 - 3*B2 + 2*B5)*CT[w3, w13, w25, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w13, w25, w2] + 
     (B1 + (5*B2)/4 + B3/4 - B5)*CT[w3, w13, w25, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w3, w13, w25, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w25, w37] + 
     (B1 + (7*B2)/4 + (3*B3)/4 - B5)*CT[w3, w13, w25, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w25, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w13, w25, w6] + 
     (B1/4 + (3*B2)/2 + (5*B3)/4)*CT[w3, w13, w3, w1] + 
     (4*B1 - 4*B3)*CT[w3, w13, w3, w13] + (2*B1 + 3*B2 + B3 - 2*B5)*
      CT[w3, w13, w3, w17] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w3, w13, w3, w2] + ((-3*B1)/2 - B2 + B3/2)*CT[w3, w13, w3, w25] + 
     ((-3*B1)/2 - B2/4 + (5*B3)/4 + B5)*CT[w3, w13, w3, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w3, w36] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w3, w13, w3, w37] + (B1/2 + B2 + B3/2)*CT[w3, w13, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w3, w4] + 
     (-1/4*B1 - B2/4 - B5)*CT[w3, w13, w3, w5] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w3, w13, w3, w6] + (-1/4*B1 + B3/4)*CT[w3, w13, w37, w1] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w13, w37, w3] + (B1/4 - B3/4)*CT[w3, w13, w37, w36] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w13, w37, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w13, w37, w4] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w13, w37, w5] + (B1/4 - B3/4)*CT[w3, w13, w37, w6] + 
     (B1/4 - B3/4)*CT[w3, w13, w39, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w13, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w3, w13, w39, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w13, w39, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w39, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w13, w39, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w13, w39, w6] + ((-3*B1)/4 + B2 + (7*B3)/4)*
      CT[w3, w13, w4, w1] + (3*B1 - 3*B3)*CT[w3, w13, w4, w13] + 
     (3*B1 + 3*B2 - 2*B5)*CT[w3, w13, w4, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w4, w2] + 
     B3*CT[w3, w13, w4, w21] + ((-3*B1)/2 - B2/2 + B3)*CT[w3, w13, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w4, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w4, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w3, w13, w4, w37] + (-1/2*B1 + B2/2 + B3)*CT[w3, w13, w4, w39] + 
     ((-3*B1)/2 - (5*B2)/4 + B3/4 + B5)*CT[w3, w13, w4, w4] + 
     ((3*B1)/4 + B2/4 - B3/2 - B5)*CT[w3, w13, w4, w5] + 
     (B1/4 - B2/2 - (7*B3)/4)*CT[w3, w13, w4, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w3, w13, w5, w1] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w5, w2] + 
     (-1/2*B1 - B2/4 + B3/4 - B5)*CT[w3, w13, w5, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w3, w13, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w3, w13, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w3, w13, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w3, w13, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w13, w5, w6] + 
     (B1/2 - B2/2 - B3)*CT[w3, w13, w6, w1] + (-2*B1 + 2*B3)*
      CT[w3, w13, w6, w13] + (-B1 + B3)*CT[w3, w13, w6, w18] + 
     B3*CT[w3, w13, w6, w22] + (B1/2 + B2/2)*CT[w3, w13, w6, w25] + 
     (B1/2 - B2/2 - B3)*CT[w3, w13, w6, w3] + (B1/2 + B2/2)*
      CT[w3, w13, w6, w37] + (-1/2*B1 - B2/2)*CT[w3, w13, w6, w39] + 
     (B1/2 - B2/2 - 2*B3)*CT[w3, w13, w6, w4] + 
     (B1/2 + B2/2)*CT[w3, w13, w6, w5] + ((-7*B1)/4 + (7*B3)/4)*
      CT[w3, w14, w1, w1] + (2*B1 - 2*B3)*CT[w3, w14, w1, w12] + 
     (-B1 + B3)*CT[w3, w14, w1, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w14, w1, w2] + (B2/2 + B3/2 - B5)*CT[w3, w14, w1, w3] + 
     (B1/4 - B3/4)*CT[w3, w14, w1, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w1, w37] + (B1 + B2/2 - B3/2 - B5)*CT[w3, w14, w1, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w14, w1, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w14, w1, w6] + (-B1 - B2 + 2*B5)*
      CT[w3, w14, w11, w17] + (B1/2 - B3/2)*CT[w3, w14, w11, w25] + 
     (-1/2*B1 + B3/2)*CT[w3, w14, w11, w27] + (B1/2 - B3/2)*
      CT[w3, w14, w11, w36] + (-1/2*B1 + B3/2)*CT[w3, w14, w11, w38] + 
     (B1/2 - B3/2)*CT[w3, w14, w11, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w3, w14, w11, w4] + (B1/2 - B3/2)*CT[w3, w14, w11, w6] + 
     (B1 - B3)*CT[w3, w14, w12, w1] + (-2*B1 + 2*B3)*CT[w3, w14, w12, w12] + 
     (B1 - B3)*CT[w3, w14, w12, w13] + (B1 - B3)*CT[w3, w14, w12, w17] + 
     (-B1 - B2 + 2*B5)*CT[w3, w14, w12, w3] + 
     (-B1 + B3)*CT[w3, w14, w12, w4] + (B1 + B2 - 2*B5)*
      CT[w3, w14, w12, w5] + (-1/2*B1 + B3/2)*CT[w3, w14, w13, w1] + 
     (B1 - B3)*CT[w3, w14, w13, w12] + (3*B1 - 3*B3)*CT[w3, w14, w13, w13] + 
     (B1 - B3)*CT[w3, w14, w13, w17] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w13, w25] + ((-5*B1)/2 + (5*B3)/2)*CT[w3, w14, w13, w3] + 
     (B1/2 - B3/2)*CT[w3, w14, w13, w37] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w13, w39] + (-1/2*B1 + B3/2)*CT[w3, w14, w13, w4] + 
     (B1/2 - B3/2)*CT[w3, w14, w13, w5] + (-B1 + B3)*CT[w3, w14, w13, w6] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w3, w14, w14, w1] + 
     (-2*B1 + 2*B3)*CT[w3, w14, w14, w12] + 
     (-B1 + B3)*CT[w3, w14, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w14, w25] + (B1/2 - B3/2)*CT[w3, w14, w14, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w3, w14, w14, w3] + 
     (B1/2 - B3/2)*CT[w3, w14, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w14, w39] + (-B1 + B3)*CT[w3, w14, w17, w1] + 
     (B1 - B3)*CT[w3, w14, w17, w12] + (B1 - B3)*CT[w3, w14, w17, w13] + 
     (-B1 + B3)*CT[w3, w14, w17, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w25, w1] + (B1 + B2 - 2*B5)*CT[w3, w14, w25, w17] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w25, w2] + 
     (-1/2*B1 - B2/2 + B5)*CT[w3, w14, w25, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w25, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w25, w37] + (-1/2*B1 - B2/2 + B5)*CT[w3, w14, w25, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w25, w5] + 
     (B1/4 - B3/4)*CT[w3, w14, w25, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w27, w1] + (B1 - B3)*CT[w3, w14, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w14, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w27, w36] + (B1/4 - B3/4)*CT[w3, w14, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w14, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w3, w14, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w3, w1] + (-2*B1 + 2*B3)*
      CT[w3, w14, w3, w13] + (-2*B1 - B2 + B3 + 2*B5)*CT[w3, w14, w3, w17] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w3, w2] + 
     (B1/2 - B3/2)*CT[w3, w14, w3, w25] + (2*B1 + B2/2 - (3*B3)/2 - B5)*
      CT[w3, w14, w3, w3] + (B1/4 - B3/4)*CT[w3, w14, w3, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w3, w37] + (B1/2 - B3/2)*
      CT[w3, w14, w3, w39] + (B1 + B2/2 - B3/2 - B5)*CT[w3, w14, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w14, w3, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w14, w3, w6] + 
     (B1/4 - B3/4)*CT[w3, w14, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w38, w2] + (B1/4 - B3/4)*CT[w3, w14, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w38, w37] + 
     (B1/4 - B3/4)*CT[w3, w14, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w38, w6] + (-1/4*B1 + B3/4)*CT[w3, w14, w39, w1] + 
     (B1/4 - B3/4)*CT[w3, w14, w39, w2] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w39, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w3, w14, w39, w37] + (-1/4*B1 + B3/4)*CT[w3, w14, w39, w5] + 
     (B1/4 - B3/4)*CT[w3, w14, w39, w6] + (B1 - B3)*CT[w3, w14, w4, w1] + 
     (-B1 + B3)*CT[w3, w14, w4, w12] + (-B1 + B3)*CT[w3, w14, w4, w13] + 
     (B1 - B3)*CT[w3, w14, w4, w3] + (B1 - B3)*CT[w3, w14, w6, w1] + 
     (-B1 + B3)*CT[w3, w14, w6, w12] + (-B1 + B3)*CT[w3, w14, w6, w13] + 
     (B1 - B3)*CT[w3, w14, w6, w3] + (-B1 + B3)*CT[w3, w17, w1, w12] + 
     (-2*B1 - 2*B2)*CT[w3, w17, w1, w17] + (B1/2 + B2 + B3/2)*
      CT[w3, w17, w1, w2] + (B1/2 - B3/2)*CT[w3, w17, w1, w25] + 
     (B1/2 - B3/2)*CT[w3, w17, w1, w3] + (B1/2 - B3/2)*CT[w3, w17, w1, w36] + 
     (B1/2 - B3/2)*CT[w3, w17, w1, w39] + (B1/2 + B2 + B3/2)*
      CT[w3, w17, w1, w4] + (B1/2 - B3/2)*CT[w3, w17, w1, w6] + 
     (-B1 + B3)*CT[w3, w17, w14, w1] + (B1 - B3)*CT[w3, w17, w14, w12] + 
     (B1 - B3)*CT[w3, w17, w14, w13] + (-B1 + B3)*CT[w3, w17, w14, w3] + 
     (-2*B1 - 2*B2)*CT[w3, w17, w17, w1] + (-10*B1 - 10*B2)*
      CT[w3, w17, w17, w17] + ((3*B2)/2 + (3*B3)/2)*CT[w3, w17, w17, w2] + 
     (3*B1 + (3*B2)/2 - (3*B3)/2)*CT[w3, w17, w17, w25] + 
     (3*B1 + (9*B2)/2 + (3*B3)/2)*CT[w3, w17, w17, w3] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w3, w17, w17, w36] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w3, w17, w17, w39] + 
     (B1 + (5*B2)/2 + (3*B3)/2)*CT[w3, w17, w17, w4] + 
     (2*B1 + B2/2 - (3*B3)/2)*CT[w3, w17, w17, w6] + 
     (B1 + B2)*CT[w3, w17, w19, w17] + (B1 + B2)*CT[w3, w17, w19, w18] + 
     (-B1 - B2)*CT[w3, w17, w19, w3] + (-B1 - B2)*CT[w3, w17, w19, w6] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w3, w17, w2, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w17, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w3, w17, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w3, w17, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w2, w5] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w3, w17, w2, w6] + (B2 - B3)*CT[w3, w17, w23, w21] + 
     (B2 - B3)*CT[w3, w17, w23, w22] + (-B2 + B3)*CT[w3, w17, w23, w4] + 
     (-B2 + B3)*CT[w3, w17, w23, w6] + ((3*B1)/4 - B2/2 - (3*B3)/4)*
      CT[w3, w17, w25, w1] + (-3*B1 + B3)*CT[w3, w17, w25, w13] + 
     (B1 + B2)*CT[w3, w17, w25, w17] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w3, w17, w25, w2] + (B1 - B2/4 - B3/4)*CT[w3, w17, w25, w3] + 
     (-1/4*B1 + B2/2 + B3/4)*CT[w3, w17, w25, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w25, w37] + (B1 - (3*B2)/4 - (3*B3)/4)*
      CT[w3, w17, w25, w4] + (B1/4 + B2/4 + B3/2)*CT[w3, w17, w25, w5] + 
     ((-3*B1)/4 + B2/2 + (3*B3)/4)*CT[w3, w17, w25, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w17, w3, w1] + 2*B1*CT[w3, w17, w3, w13] + 
     (4*B1 + 4*B2)*CT[w3, w17, w3, w17] + (-1/4*B1 - (5*B2)/4 - B3/2)*
      CT[w3, w17, w3, w2] + ((-3*B1)/2 - B2/2 + B3)*CT[w3, w17, w3, w25] + 
     ((-3*B1)/2 - (5*B2)/4 - (3*B3)/4)*CT[w3, w17, w3, w3] + 
     (-1/4*B1 + (3*B3)/4)*CT[w3, w17, w3, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w3, w17, w3, w37] + (-1/2*B1 + B2/2 + B3)*CT[w3, w17, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/4 - B3/4)*CT[w3, w17, w3, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w3, w5] + 
     (B1/4 + B3/4)*CT[w3, w17, w3, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w17, w36, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w36, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w17, w36, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w3, w17, w36, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w3, w17, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w17, w36, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w17, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w3, w17, w39, w1] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w17, w39, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w3, w17, w39, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w3, w17, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w17, w39, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w17, w39, w6] + (B1/4 + (3*B2)/2 + (3*B3)/4)*
      CT[w3, w17, w4, w1] + (3*B1 - B3)*CT[w3, w17, w4, w13] + 
     (3*B1 + 3*B2)*CT[w3, w17, w4, w17] + ((3*B1)/4 + B2/4)*
      CT[w3, w17, w4, w2] + (-B2 + B3)*CT[w3, w17, w4, w21] + 
     ((-3*B1)/2 - B2 + B3/2)*CT[w3, w17, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/4 - B3/4)*CT[w3, w17, w4, w3] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w3, w17, w4, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w4, w37] + 
     (B1/2 + B2 + B3/2)*CT[w3, w17, w4, w39] + ((-3*B1)/2 - B2/4 + B3/4)*
      CT[w3, w17, w4, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w4, w5] + 
     ((-3*B1)/4 - B2/2 - (5*B3)/4)*CT[w3, w17, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w17, w6, w1] + 
     (2*B1 + 2*B2)*CT[w3, w17, w6, w17] + (-B1 - B2)*CT[w3, w17, w6, w18] + 
     ((-3*B1)/4 - (5*B2)/4 - B3)*CT[w3, w17, w6, w2] + 
     (-B2 + B3)*CT[w3, w17, w6, w22] + (-1/2*B1 + B3/2)*
      CT[w3, w17, w6, w25] + (-1/4*B2 - B3/4)*CT[w3, w17, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w17, w6, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w6, w37] + (-1/2*B1 + B3/2)*
      CT[w3, w17, w6, w39] + (-B1 - (3*B2)/4 - (7*B3)/4)*
      CT[w3, w17, w6, w4] + (B1/4 + B2/4 + B3/2)*CT[w3, w17, w6, w5] + 
     ((5*B1)/4 + (3*B2)/2 + (3*B3)/4)*CT[w3, w17, w6, w6] + 
     (-B1 + B3)*CT[w3, w19, w1, w17] + (-B1 + B3)*CT[w3, w19, w1, w18] + 
     (B1 - B3)*CT[w3, w19, w1, w3] + (B1 - B3)*CT[w3, w19, w1, w6] + 
     (B1 - B3)*CT[w3, w19, w13, w17] + (B1 - B3)*CT[w3, w19, w13, w18] + 
     (-B1 + B3)*CT[w3, w19, w13, w3] + (-B1 + B3)*CT[w3, w19, w13, w6] + 
     (B1/2 - B2/2 + B3)*CT[w3, w19, w15, w1] + 
     (-B1 - B3)*CT[w3, w19, w15, w13] + (B2 - B3)*CT[w3, w19, w15, w22] + 
     (-1/2*B1 - B2/2)*CT[w3, w19, w15, w24] + (B1/2 + B2/2)*
      CT[w3, w19, w15, w25] + (-1/2*B1 - B2/2)*CT[w3, w19, w15, w39] + 
     (B1/2 - B2/2 + B3)*CT[w3, w19, w15, w4] + 
     (B1/2 + B2/2)*CT[w3, w19, w15, w41] + (-B1 + B3)*CT[w3, w19, w17, w1] + 
     (B1 - B3)*CT[w3, w19, w17, w13] + (3*B1 + 3*B2)*CT[w3, w19, w17, w17] + 
     (B1 + B2)*CT[w3, w19, w17, w18] + (B1/2 + B2/2)*CT[w3, w19, w17, w2] + 
     (-1/2*B1 - B2/2)*CT[w3, w19, w17, w25] + ((-5*B1)/2 - (5*B2)/2)*
      CT[w3, w19, w17, w3] + (B1/2 + B2/2)*CT[w3, w19, w17, w36] + 
     (B1/2 + B2/2)*CT[w3, w19, w17, w39] + (-1/2*B1 - B2/2)*
      CT[w3, w19, w17, w4] + (-1/2*B1 - B2/2)*CT[w3, w19, w17, w6] + 
     (B2/2 + (3*B3)/2)*CT[w3, w19, w18, w1] + 
     (B1 - B3)*CT[w3, w19, w18, w13] + (B1 + B2)*CT[w3, w19, w18, w17] + 
     (-2*B1 - 2*B2)*CT[w3, w19, w18, w18] + (B1 + B2/2 + B3/2)*
      CT[w3, w19, w18, w2] + (B2/2 - B3/2)*CT[w3, w19, w18, w24] + 
     (-B1 - B2/2 - B3/2)*CT[w3, w19, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w3, w19, w18, w36] + (-B1 - B2)*CT[w3, w19, w18, w4] + 
     (B2/2 - B3/2)*CT[w3, w19, w18, w41] + (B1 + B2/2 + B3/2)*
      CT[w3, w19, w18, w6] + (-B1 - B2)*CT[w3, w19, w19, w17] + 
     (-2*B1 - 2*B2)*CT[w3, w19, w19, w18] + (B1/2 + B2/2)*
      CT[w3, w19, w19, w24] + (-1/2*B1 - B2/2)*CT[w3, w19, w19, w25] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w19, w19, w3] + 
     (B1/2 + B2/2)*CT[w3, w19, w19, w36] + (B1/2 + B2/2)*
      CT[w3, w19, w19, w39] + (-1/2*B1 - B2/2)*CT[w3, w19, w19, w41] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w19, w19, w6] + ((-3*B1)/4 - (3*B3)/4)*
      CT[w3, w19, w24, w1] + (B1 + B2)*CT[w3, w19, w24, w18] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w24, w2] + 
     (-B2 + B3)*CT[w3, w19, w24, w22] + (-1/2*B2 + B3/2)*
      CT[w3, w19, w24, w3] + (-1/4*B1 - B3/4)*CT[w3, w19, w24, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w24, w37] + (B2/2 - B3/2)*
      CT[w3, w19, w24, w4] + (B1/4 + B3/4)*CT[w3, w19, w24, w5] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w24, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w25, w1] + (B1 + B3)*CT[w3, w19, w25, w13] + 
     (B1/4 + B3/4)*CT[w3, w19, w25, w2] + (-1/2*B1 - B3/2)*
      CT[w3, w19, w25, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w25, w36] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w25, w37] + (-1/2*B1 - B3/2)*
      CT[w3, w19, w25, w4] + (-1/4*B1 - B3/4)*CT[w3, w19, w25, w5] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w25, w6] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w3, w19, w3, w1] - 
     2*B1*CT[w3, w19, w3, w13] + (-2*B1 - 2*B2)*CT[w3, w19, w3, w17] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w3, w19, w3, w2] + 
     (B1/2 + B2/2)*CT[w3, w19, w3, w25] + (2*B1 + (3*B2)/2 + B3/2)*
      CT[w3, w19, w3, w3] + (-1/4*B1 - B3/4)*CT[w3, w19, w3, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w3, w19, w3, w39] + (B1 + B2/2 + B3/2)*CT[w3, w19, w3, w4] + 
     (B1/4 + B3/4)*CT[w3, w19, w3, w5] + (-1/4*B1 - B3/4)*
      CT[w3, w19, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w36, w1] + 
     (B1/4 + B3/4)*CT[w3, w19, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w36, w36] + (-1/4*B1 - B3/4)*CT[w3, w19, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w39, w1] + 
     (B1/4 + B3/4)*CT[w3, w19, w39, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w39, w36] + (-1/4*B1 - B3/4)*CT[w3, w19, w39, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w39, w6] + (-B1 - B2)*CT[w3, w19, w4, w17] + 
     (-B1 - B2)*CT[w3, w19, w4, w18] + (B1 + B2)*CT[w3, w19, w4, w3] + 
     (B1 + B2)*CT[w3, w19, w4, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w41, w1] + (-1/4*B1 - B3/4)*CT[w3, w19, w41, w2] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w41, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w41, w37] + (B1/4 + B3/4)*
      CT[w3, w19, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w41, w6] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w3, w19, w6, w1] + 
     (-B1 + B3)*CT[w3, w19, w6, w13] + (2*B1 + 2*B2)*CT[w3, w19, w6, w18] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w3, w19, w6, w2] + 
     (B2 - B3)*CT[w3, w19, w6, w22] + (-1/2*B2 + B3/2)*CT[w3, w19, w6, w24] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w19, w6, w36] + (-1/4*B1 - B3/4)*
      CT[w3, w19, w6, w37] + (B1 + B2/2 + B3/2)*CT[w3, w19, w6, w4] + 
     (-1/2*B2 + B3/2)*CT[w3, w19, w6, w41] + (-1/4*B1 - B3/4)*
      CT[w3, w19, w6, w5] + ((-7*B1)/4 - (3*B2)/2 - B3/4)*
      CT[w3, w19, w6, w6] + B3*CT[w3, w23, w1, w21] + 
     B3*CT[w3, w23, w1, w22] - B3*CT[w3, w23, w1, w4] - 
     B3*CT[w3, w23, w1, w6] - B3*CT[w3, w23, w13, w21] - 
     B3*CT[w3, w23, w13, w22] + B3*CT[w3, w23, w13, w4] + 
     B3*CT[w3, w23, w13, w6] + (B2 - B3)*CT[w3, w23, w17, w21] + 
     (B2 - B3)*CT[w3, w23, w17, w22] + (-B2 + B3)*CT[w3, w23, w17, w4] + 
     (-B2 + B3)*CT[w3, w23, w17, w6] + (B1 + B2/2 + B3/2)*
      CT[w3, w23, w20, w1] + (-B1 - B2)*CT[w3, w23, w20, w18] + 
     (B2/2 - B3/2)*CT[w3, w23, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w20, w26] + (B2/2 - B3/2)*CT[w3, w23, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w20, w40] + (B2/2 - B3/2)*CT[w3, w23, w20, w41] + 
     B3*CT[w3, w23, w21, w1] - B3*CT[w3, w23, w21, w13] + 
     (B2 - B3)*CT[w3, w23, w21, w17] + (-B2 + B3)*CT[w3, w23, w21, w21] + 
     (B2/2 - B3/2)*CT[w3, w23, w21, w26] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w21, w3] + (-1/2*B2 + B3/2)*CT[w3, w23, w21, w37] + 
     (B2/2 - B3/2)*CT[w3, w23, w21, w4] + (B2/2 - B3/2)*
      CT[w3, w23, w21, w40] + (-1/2*B2 + B3/2)*CT[w3, w23, w21, w5] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w21, w6] + (B1/2 - B2/2 + 2*B3)*
      CT[w3, w23, w22, w1] - B3*CT[w3, w23, w22, w13] + 
     (B2 - B3)*CT[w3, w23, w22, w17] + (2*B2 - 2*B3)*CT[w3, w23, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w3, w23, w22, w24] + (B1/2 + B2/2)*
      CT[w3, w23, w22, w36] + (-1/2*B1 - B2/2)*CT[w3, w23, w22, w37] + 
     (B1/2 - B2/2 + B3)*CT[w3, w23, w22, w4] + 
     (B1/2 + B2/2)*CT[w3, w23, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w3, w23, w22, w5] + (B1/2 - B2/2 + B3)*CT[w3, w23, w22, w6] + 
     (B2 - B3)*CT[w3, w23, w23, w21] + (2*B2 - 2*B3)*CT[w3, w23, w23, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w23, w24] + (B2/2 - B3/2)*
      CT[w3, w23, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w3, w23, w23, w4] + 
     (B2/2 - B3/2)*CT[w3, w23, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w3, w23, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w3, w23, w24, w1] + 
     (B1 + B2)*CT[w3, w23, w24, w18] + (-1/4*B1 - B3/4)*
      CT[w3, w23, w24, w2] + (-B2 + B3)*CT[w3, w23, w24, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w24, w3] + (-1/4*B1 - B3/4)*
      CT[w3, w23, w24, w36] + (B1/4 + B3/4)*CT[w3, w23, w24, w37] + 
     (B2/2 - B3/2)*CT[w3, w23, w24, w4] + (B1/4 + B3/4)*
      CT[w3, w23, w24, w5] + (-1/4*B1 - B3/4)*CT[w3, w23, w24, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w26, w1] + 
     (B1/4 + B3/4)*CT[w3, w23, w26, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w26, w36] + (-1/4*B1 - B3/4)*CT[w3, w23, w26, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w26, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w26, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w3, w23, w4, w1] + 
     B3*CT[w3, w23, w4, w13] + (-B2 + B3)*CT[w3, w23, w4, w17] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w4, w2] + (-B2 + B3)*CT[w3, w23, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w4, w26] + (B2/2 - B3/2)*
      CT[w3, w23, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w4, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w4, w37] + 
     (B2/2 - B3/2)*CT[w3, w23, w4, w4] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w4, w40] + (B1/4 + B2/2 - B3/4)*CT[w3, w23, w4, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w3, w23, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w40, w1] + 
     (B1/4 + B3/4)*CT[w3, w23, w40, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w40, w36] + (-1/4*B1 - B3/4)*CT[w3, w23, w40, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w40, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w40, w6] + (B1/4 + B2/2 - B3/4)*CT[w3, w23, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w23, w41, w36] + (B1/4 + B3/4)*CT[w3, w23, w41, w37] + 
     (B1/4 + B3/4)*CT[w3, w23, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w23, w41, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w3, w23, w6, w1] + 
     B3*CT[w3, w23, w6, w13] + (-B2 + B3)*CT[w3, w23, w6, w17] + 
     (-B1 - B2)*CT[w3, w23, w6, w18] + (B1/4 + B3/4)*CT[w3, w23, w6, w2] + 
     (-B2 + B3)*CT[w3, w23, w6, w21] + (-2*B2 + 2*B3)*CT[w3, w23, w6, w22] + 
     (B1/2 + B2/2)*CT[w3, w23, w6, w24] + (B2/2 - B3/2)*CT[w3, w23, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w6, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w6, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w3, w23, w6, w4] + (-1/2*B1 - B2/2)*CT[w3, w23, w6, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w3, w23, w6, w6] + 
     (B1/2 - B3/2)*CT[w3, w25, w1, w1] + (-B1 + B3)*CT[w3, w25, w1, w13] + 
     (B1 + B2)*CT[w3, w25, w1, w17] + (-1/4*B2 - B3/4)*CT[w3, w25, w1, w2] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w1, w3] + (B2/4 + B3/4)*
      CT[w3, w25, w1, w37] + ((-3*B2)/4 - (3*B3)/4)*CT[w3, w25, w1, w4] + 
     (B2/4 + B3/4)*CT[w3, w25, w1, w5] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w1, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w25, w13, w1] + 
     (3*B1 - 3*B3)*CT[w3, w25, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w3, w25, w13, w25] + (B2/2 + B3/2)*CT[w3, w25, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w13, w37] + (B2/2 + B3/2)*
      CT[w3, w25, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w25, w13, w4] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w13, w5] + (B1 - B3)*CT[w3, w25, w13, w6] + 
     (B1 + B2)*CT[w3, w25, w17, w1] + (3*B1 + 3*B2)*CT[w3, w25, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w3, w25, w17, w25] + (-1/2*B2 - B3/2)*CT[w3, w25, w17, w3] + 
     (B2/2 + B3/2)*CT[w3, w25, w17, w36] + (B2/2 + B3/2)*
      CT[w3, w25, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*CT[w3, w25, w17, w4] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w25, w17, w6] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w3, w1] + (-B1 + B3)*CT[w3, w25, w3, w13] + 
     (-B1 - B2)*CT[w3, w25, w3, w17] + (B2/4 + B3/4)*CT[w3, w25, w3, w2] + 
     (B1 + B2/2 - B3/2)*CT[w3, w25, w3, w25] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w25, w3, w3] + (B1/2 - B3/2)*CT[w3, w25, w3, w36] + 
     (B2/4 + B3/4)*CT[w3, w25, w3, w37] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w3, w39] + (B1/2 + B2/4 - B3/4)*CT[w3, w25, w3, w4] + 
     (B2/4 + B3/4)*CT[w3, w25, w3, w5] + (B2/4 + B3/4)*CT[w3, w25, w36, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w25, w36, w3] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w36, w36] + (-1/4*B2 - B3/4)*CT[w3, w25, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w25, w36, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w36, w5] + (-B2 - B3)*CT[w3, w25, w4, w1] + 
     (-2*B1 + 2*B3)*CT[w3, w25, w4, w13] + (-2*B1 - 2*B2)*
      CT[w3, w25, w4, w17] + (B2/4 + B3/4)*CT[w3, w25, w4, w2] + 
     (B1 + B2/2 - B3/2)*CT[w3, w25, w4, w25] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w25, w4, w3] + (-1/2*B1 - B2/2)*CT[w3, w25, w4, w36] + 
     (B2/4 + B3/4)*CT[w3, w25, w4, w37] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w4, w39] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4)*
      CT[w3, w25, w4, w4] + (B2/4 + B3/4)*CT[w3, w25, w4, w5] + 
     (B2/2 + B3/2)*CT[w3, w25, w4, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w6, w1] + (B1 - B3)*CT[w3, w25, w6, w13] + 
     (-B1 - B2)*CT[w3, w25, w6, w17] + (B2/4 + B3/4)*CT[w3, w25, w6, w2] + 
     (B2/4 + B3/4)*CT[w3, w25, w6, w3] + (-1/4*B2 - B3/4)*
      CT[w3, w25, w6, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w3, w25, w6, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w6, w5] + (B1/2 - B3/2)*
      CT[w3, w25, w6, w6] + (-B2 - B3)*CT[w3, w3, w1, w1] + 
     (-B1 + B3)*CT[w3, w3, w1, w13] + (B1 - B2 - 2*B3)*CT[w3, w3, w1, w17] + 
     (B2/2 + B3/2)*CT[w3, w3, w1, w25] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w1, w36] + (B1 + B2/2 - B3/2)*CT[w3, w3, w1, w37] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w1, w39] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w1, w5] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w3, w1, w6] + 
     (B2/2 + B3/2)*CT[w3, w3, w13, w1] + (-2*B1 + 2*B3)*
      CT[w3, w3, w13, w17] + (-1/2*B2 - B3/2)*CT[w3, w3, w13, w25] + 
     (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w3] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w13, w37] + (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w39] + 
     (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w4] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w13, w5] + (B1 - B3)*CT[w3, w3, w13, w6] + 
     (B1 - B2 - 2*B3)*CT[w3, w3, w17, w1] + (-2*B1 + 2*B3)*
      CT[w3, w3, w17, w13] + (-B1 - (3*B2)/2 - B3/2)*CT[w3, w3, w17, w2] + 
     (B2/2 + B3/2)*CT[w3, w3, w17, w25] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w17, w3] + (-B1 - B2/2 + B3/2)*CT[w3, w3, w17, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w17, w39] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w17, w4] + (B2/2 + B3/2)*CT[w3, w3, w17, w6] + 
     (B2/2 + B3/2)*CT[w3, w3, w25, w1] + (B1 - B3)*CT[w3, w3, w25, w13] + 
     (B1 + B2)*CT[w3, w3, w25, w17] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w25, w3] + (B1 + B2/2 - B3/2)*CT[w3, w3, w25, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w25, w4] + (-1/2*B2 - B3/2)*
      CT[w3, w3, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w3, w6, w1] + 
     (B1 - B3)*CT[w3, w3, w6, w13] + (-B1 - B2)*CT[w3, w3, w6, w17] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w3, w3, w6, w2] + (-1/2*B2 - B3/2)*
      CT[w3, w3, w6, w25] + (B1 + B2/2 - B3/2)*CT[w3, w3, w6, w39] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w29, w1] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w33, w29, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w33, w29, w21] + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w33, w29, w3] + (B2*CT[w3, w33, w29, w36])/4 - 
     (B3*CT[w3, w33, w29, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w33, w29, w4] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w29, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w29, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w30, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w30, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w3, w33, w30, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w3, w33, w30, w2] + (B2/4 - B3/4 - B5/2)*CT[w3, w33, w30, w3] - 
     (B2*CT[w3, w33, w30, w36])/4 - (B3*CT[w3, w33, w30, w37])/4 + 
     (B2/4 - B3/4 - B5/2)*CT[w3, w33, w30, w4] + 
     (-1/4*B1 - B2/4 - B3/4 + B5/2)*CT[w3, w33, w30, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w30, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w33, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w33, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w33, w33, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w33, w2] + (B2/2 + B3/2 - B5)*CT[w3, w33, w33, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w33, w33, w25] + 
     (-1/4*B2 + B3/4)*CT[w3, w33, w33, w26] + (-1/2*B3 + B5/2)*
      CT[w3, w33, w33, w3] + (B3*CT[w3, w33, w33, w36])/4 - 
     (B3*CT[w3, w33, w33, w37])/4 + (B2/4 + B3/4)*CT[w3, w33, w33, w39] + 
     (-1/2*B3 + B5/2)*CT[w3, w33, w33, w4] + (-1/4*B2 + B3/4)*
      CT[w3, w33, w33, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w33, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w33, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w34, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w34, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w33, w34, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w34, w2] + (B2/2 + B3/2 - B5)*CT[w3, w33, w34, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w33, w34, w25] + 
     (-1/4*B2 + B3/4)*CT[w3, w33, w34, w26] + (-1/2*B3 + B5/2)*
      CT[w3, w33, w34, w3] + (B3*CT[w3, w33, w34, w36])/4 - 
     (B3*CT[w3, w33, w34, w37])/4 + (B2/4 + B3/4)*CT[w3, w33, w34, w39] + 
     (-1/2*B3 + B5/2)*CT[w3, w33, w34, w4] + (-1/4*B2 + B3/4)*
      CT[w3, w33, w34, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w34, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w34, w6] + 
     (B2*CT[w3, w33, w42, w1])/4 - (B3*CT[w3, w33, w42, w2])/4 + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w42, w36] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w33, w42, w37] + 
     (B3*CT[w3, w33, w42, w5])/4 - (B2*CT[w3, w33, w42, w6])/4 + 
     (B1/4 - B3/4)*CT[w3, w4, w1, w1] + (B1 - B3)*CT[w3, w4, w1, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w4, w1, w2] - 
     B3*CT[w3, w4, w1, w21] + (B2/2 + B3/2 - B5)*CT[w3, w4, w1, w3] + 
     (B1/4 - B3/4)*CT[w3, w4, w1, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w4, w1, w37] + (B2/2 + B3/2 - B5)*CT[w3, w4, w1, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w4, w1, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w3, w4, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w4, w13, w1] + (B1 - B3)*CT[w3, w4, w13, w13] + 
     B3*CT[w3, w4, w13, w21] + (-1/2*B1 + B3/2)*CT[w3, w4, w13, w25] + 
     (-1/2*B1 + B3/2)*CT[w3, w4, w13, w3] + (B1/2 - B3/2)*
      CT[w3, w4, w13, w37] + (-1/2*B1 + B3/2)*CT[w3, w4, w13, w39] + 
     (B1/2 - B3/2)*CT[w3, w4, w13, w4] + (B1/2 - B3/2)*CT[w3, w4, w13, w5] - 
     B3*CT[w3, w4, w13, w6] + (B1 - B3)*CT[w3, w4, w14, w1] + 
     (-B1 + B3)*CT[w3, w4, w14, w12] + (-B1 + B3)*CT[w3, w4, w14, w13] + 
     (B1 - B3)*CT[w3, w4, w14, w3] + (B1 + B2)*CT[w3, w4, w17, w17] + 
     (B1/2 + B2/2)*CT[w3, w4, w17, w2] + (-B2 + B3)*CT[w3, w4, w17, w21] + 
     (-1/2*B1 - B2/2)*CT[w3, w4, w17, w25] + (-1/2*B1 - B2/2)*
      CT[w3, w4, w17, w3] + (B1/2 + B2/2)*CT[w3, w4, w17, w36] + 
     (B1/2 + B2/2)*CT[w3, w4, w17, w39] + (B1/2 + B2/2)*CT[w3, w4, w17, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w3, w4, w17, w6] + 
     (-B1 - B2)*CT[w3, w4, w19, w17] + (-B1 - B2)*CT[w3, w4, w19, w18] + 
     (B1 + B2)*CT[w3, w4, w19, w3] + (B1 + B2)*CT[w3, w4, w19, w6] - 
     B3*CT[w3, w4, w21, w1] + B3*CT[w3, w4, w21, w13] + 
     (-B2 + B3)*CT[w3, w4, w21, w17] + (B2 - B3)*CT[w3, w4, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w3, w4, w21, w26] + (B2/2 - B3/2)*
      CT[w3, w4, w21, w3] + (B2/2 - B3/2)*CT[w3, w4, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w3, w4, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w3, w4, w21, w40] + (B2/2 - B3/2)*CT[w3, w4, w21, w5] + 
     (B2/2 - B3/2)*CT[w3, w4, w21, w6] + (-B2 + B3)*CT[w3, w4, w23, w21] + 
     (-B2 + B3)*CT[w3, w4, w23, w22] + (B2 - B3)*CT[w3, w4, w23, w4] + 
     (B2 - B3)*CT[w3, w4, w23, w6] + (B2*CT[w3, w4, w25, w1])/4 + 
     (B1/2 + B3/2)*CT[w3, w4, w25, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w4, w25, w17] + (-1/4*B2 + B5/2)*CT[w3, w4, w25, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5/2)*CT[w3, w4, w25, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w25, w36] - 
     (B1*CT[w3, w4, w25, w37])/4 + (-1/2*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w4, w25, w4] + (B2/4 - B5/2)*CT[w3, w4, w25, w5] - 
     (B2*CT[w3, w4, w25, w6])/4 + (B2*CT[w3, w4, w26, w1])/4 + 
     (B2/4 - B5/2)*CT[w3, w4, w26, w2] + (B2/2 + B3/2 - B5)*
      CT[w3, w4, w26, w21] + (-1/4*B2 - B3/4 + B5/2)*CT[w3, w4, w26, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w26, w36] + 
     (B1*CT[w3, w4, w26, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w4, w26, w4] + (-1/4*B2 + B5/2)*CT[w3, w4, w26, w5] - 
     (B2*CT[w3, w4, w26, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w3, w1] + (-1/2*B1 - B3/2)*CT[w3, w4, w3, w13] + 
     (-1/2*B1 - B2/2 + B5)*CT[w3, w4, w3, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w3, w4, w3, w2] + (-1/2*B2 - B3/2 + B5)*CT[w3, w4, w3, w21] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w4, w3, w25] + 
     (B2/4 - B3/4)*CT[w3, w4, w3, w26] + (B3/2 - B5/2)*CT[w3, w4, w3, w3] - 
     (B3*CT[w3, w4, w3, w36])/4 + (B3*CT[w3, w4, w3, w37])/4 + 
     (-1/4*B2 - B3/4)*CT[w3, w4, w3, w39] + (B3/2 - B5/2)*
      CT[w3, w4, w3, w4] + (B2/4 - B3/4)*CT[w3, w4, w3, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w3, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w3, w6] - (B2*CT[w3, w4, w36, w1])/
      4 + (B3*CT[w3, w4, w36, w2])/4 + (B1/4 + B2/4 - B3/4)*
      CT[w3, w4, w36, w36] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w4, w36, w37] - (B3*CT[w3, w4, w36, w5])/4 + 
     (B2*CT[w3, w4, w36, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w39, w1] + (B1*CT[w3, w4, w39, w2])/4 + 
     (B2*CT[w3, w4, w39, w36])/4 + (B2/4 - B5/2)*CT[w3, w4, w39, w37] - 
     (B1*CT[w3, w4, w39, w5])/4 + (B1/4 + B2/4 - B3/4)*CT[w3, w4, w39, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w4, w1] + 
     (-1/2*B1 - B3/2)*CT[w3, w4, w4, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w3, w4, w4, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w4, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w4, w4, w21] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w4, w4, w25] + (B2/4 - B3/4)*CT[w3, w4, w4, w26] + 
     (B3/2 - B5/2)*CT[w3, w4, w4, w3] - (B3*CT[w3, w4, w4, w36])/4 + 
     (B3*CT[w3, w4, w4, w37])/4 + (-1/4*B2 - B3/4)*CT[w3, w4, w4, w39] + 
     (B3/2 - B5/2)*CT[w3, w4, w4, w4] + (B2/4 - B3/4)*CT[w3, w4, w4, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w4, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w4, w6] + (B1/4 + B2/4 - B3/4)*
      CT[w3, w4, w40, w1] - (B1*CT[w3, w4, w40, w2])/4 - 
     (B2*CT[w3, w4, w40, w36])/4 + (-1/4*B2 + B5/2)*CT[w3, w4, w40, w37] + 
     (B1*CT[w3, w4, w40, w5])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w40, w6] + (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w3, w4, w6, w1] - 
     B3*CT[w3, w4, w6, w13] + (B2 - B3)*CT[w3, w4, w6, w17] + 
     (B1 + B2)*CT[w3, w4, w6, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w3, w4, w6, w2] + (B2 - B3)*CT[w3, w4, w6, w21] + 
     (B2 - B3)*CT[w3, w4, w6, w22] + (-1/2*B2 + B3/2)*CT[w3, w4, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w4, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w4, w6, w37] + (-1/2*B2 + B3/2)*CT[w3, w4, w6, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w4, w6, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w3, w4, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w1, w1] + (B1 - B3)*CT[w3, w6, w1, w12] + 
     (B1 - B3)*CT[w3, w6, w1, w13] + (B1 + B2)*CT[w3, w6, w1, w17] + 
     (B1 - B3)*CT[w3, w6, w1, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w6, w1, w2] - B3*CT[w3, w6, w1, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w3, w6, w1, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w6, w1, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w3, w6, w1, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w6, w1, w5] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w1, w6] + (B1/2 - B2/2 - B3)*
      CT[w3, w6, w13, w1] + (-2*B1 + 2*B3)*CT[w3, w6, w13, w13] + 
     (-B1 + B3)*CT[w3, w6, w13, w18] + B3*CT[w3, w6, w13, w22] + 
     (B1/2 + B2/2)*CT[w3, w6, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w3, w6, w13, w3] + (B1/2 + B2/2)*CT[w3, w6, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w3, w6, w13, w39] + (B1/2 - B2/2 - 2*B3)*
      CT[w3, w6, w13, w4] + (B1/2 + B2/2)*CT[w3, w6, w13, w5] + 
     (B1 - B3)*CT[w3, w6, w14, w1] + (-B1 + B3)*CT[w3, w6, w14, w12] + 
     (-B1 + B3)*CT[w3, w6, w14, w13] + (B1 - B3)*CT[w3, w6, w14, w3] + 
     (B1 + B2)*CT[w3, w6, w17, w1] + (2*B1 + 2*B2)*CT[w3, w6, w17, w17] + 
     (-B1 - B2)*CT[w3, w6, w17, w18] + (-1/2*B1 - B2 - B3/2)*
      CT[w3, w6, w17, w2] + (-B2 + B3)*CT[w3, w6, w17, w22] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w17, w25] + (-1/2*B1 - B2 - B3/2)*
      CT[w3, w6, w17, w3] + (-1/2*B1 + B3/2)*CT[w3, w6, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w17, w39] + (-1/2*B1 - (3*B3)/2)*
      CT[w3, w6, w17, w4] + (B1/2 + B2 + B3/2)*CT[w3, w6, w17, w6] + 
     (-1/2*B2 - (3*B3)/2)*CT[w3, w6, w18, w1] + 
     (-B1 + B3)*CT[w3, w6, w18, w13] + (-B1 - B2)*CT[w3, w6, w18, w17] + 
     (2*B1 + 2*B2)*CT[w3, w6, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w3, w6, w18, w2] + (-1/2*B2 + B3/2)*CT[w3, w6, w18, w24] + 
     (B1 + B2/2 + B3/2)*CT[w3, w6, w18, w3] + (B2/2 - B3/2)*
      CT[w3, w6, w18, w36] + (B1 + B2)*CT[w3, w6, w18, w4] + 
     (-1/2*B2 + B3/2)*CT[w3, w6, w18, w41] + (-B1 - B2/2 - B3/2)*
      CT[w3, w6, w18, w6] + (B1 + B2)*CT[w3, w6, w19, w17] + 
     (B1 + B2)*CT[w3, w6, w19, w18] + (-B1 - B2)*CT[w3, w6, w19, w3] + 
     (-B1 - B2)*CT[w3, w6, w19, w6] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w3, w6, w2, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w3, w6, w2, w2] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w3, w6, w2, w3] + (B1/4 - B2/2 - B3/4)*
      CT[w3, w6, w2, w36] + (B1/4 + B2/4 + B3/2)*CT[w3, w6, w2, w37] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w3, w6, w2, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w6, w2, w5] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w3, w6, w2, w6] + (-1/2*B1 + B2/2 - 2*B3)*CT[w3, w6, w22, w1] + 
     B3*CT[w3, w6, w22, w13] + (-B2 + B3)*CT[w3, w6, w22, w17] + 
     (-2*B2 + 2*B3)*CT[w3, w6, w22, w22] + (B1/2 + B2/2)*
      CT[w3, w6, w22, w24] + (-1/2*B1 - B2/2)*CT[w3, w6, w22, w36] + 
     (B1/2 + B2/2)*CT[w3, w6, w22, w37] + (-1/2*B1 + B2/2 - B3)*
      CT[w3, w6, w22, w4] + (-1/2*B1 - B2/2)*CT[w3, w6, w22, w41] + 
     (B1/2 + B2/2)*CT[w3, w6, w22, w5] + (-1/2*B1 + B2/2 - B3)*
      CT[w3, w6, w22, w6] + (-B2 + B3)*CT[w3, w6, w23, w21] + 
     (-B2 + B3)*CT[w3, w6, w23, w22] + (B2 - B3)*CT[w3, w6, w23, w4] + 
     (B2 - B3)*CT[w3, w6, w23, w6] + ((3*B1)/4 + (3*B3)/4)*
      CT[w3, w6, w24, w1] + (-B1 - B2)*CT[w3, w6, w24, w18] + 
     (B1/4 + B3/4)*CT[w3, w6, w24, w2] + (B2 - B3)*CT[w3, w6, w24, w22] + 
     (B2/2 - B3/2)*CT[w3, w6, w24, w3] + (B1/4 + B3/4)*CT[w3, w6, w24, w36] + 
     (-1/4*B1 - B3/4)*CT[w3, w6, w24, w37] + (-1/2*B2 + B3/2)*
      CT[w3, w6, w24, w4] + (-1/4*B1 - B3/4)*CT[w3, w6, w24, w5] + 
     (B1/4 + B3/4)*CT[w3, w6, w24, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w6, w25, w1] + (B1 - B3)*CT[w3, w6, w25, w13] + 
     (-B1 - B2)*CT[w3, w6, w25, w17] + (B2/4 + B3/4)*CT[w3, w6, w25, w2] + 
     (B2/4 + B3/4)*CT[w3, w6, w25, w3] + (-1/4*B2 - B3/4)*
      CT[w3, w6, w25, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w3, w6, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w6, w25, w5] + (B1/2 - B3/2)*
      CT[w3, w6, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w6, w3, w1] + 
     (B1 - B3)*CT[w3, w6, w3, w13] + (-B1 - B2)*CT[w3, w6, w3, w17] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w3, w6, w3, w2] + (-1/2*B2 - B3/2)*
      CT[w3, w6, w3, w25] + (B1 + B2/2 - B3/2)*CT[w3, w6, w3, w39] + 
     (B2/4 + B3/4)*CT[w3, w6, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w6, w39, w3] + (-1/2*B1 + B3/2)*CT[w3, w6, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w3, w6, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w6, w39, w4] + (-1/4*B2 - B3/4)*CT[w3, w6, w39, w5] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w3, w6, w4, w1] - 
     B3*CT[w3, w6, w4, w13] + (B2 - B3)*CT[w3, w6, w4, w17] + 
     (B1 + B2)*CT[w3, w6, w4, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w3, w6, w4, w2] + (B2 - B3)*CT[w3, w6, w4, w21] + 
     (B2 - B3)*CT[w3, w6, w4, w22] + (-1/2*B2 + B3/2)*CT[w3, w6, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w6, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w6, w4, w37] + (-1/2*B2 + B3/2)*CT[w3, w6, w4, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w6, w4, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w3, w6, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w6, w41, w1] + 
     (B1/4 + B3/4)*CT[w3, w6, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w6, w41, w36] + (-1/4*B1 - B3/4)*CT[w3, w6, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w6, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w6, w41, w6] + (-B1 - B2)*CT[w3, w6, w6, w18] + 
     ((3*B1)/2 + B2 + B3/2)*CT[w3, w6, w6, w2] + 
     (B2 - B3)*CT[w3, w6, w6, w22] + (-1/2*B1 - B3/2)*CT[w3, w6, w6, w24] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w3, w6, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w3, w6, w6, w41] + (-B1 + B3)*CT[w4, w1, w1, w12] + 
     (B1/2 + B2 + B3/2)*CT[w4, w1, w1, w2] + (B1/2 - B3/2)*
      CT[w4, w1, w1, w27] + (B1/2 - B3/2)*CT[w4, w1, w1, w3] + 
     (B1/2 - B3/2)*CT[w4, w1, w1, w38] + (-B1 - B2)*CT[w4, w1, w1, w4] + 
     (-2*B1 + 2*B3)*CT[w4, w1, w12, w12] + B3*CT[w4, w1, w12, w21] + 
     (-B2 - B3 + 2*B5)*CT[w4, w1, w12, w3] + (B1 + B2 - 2*B5)*
      CT[w4, w1, w12, w5] + (B1 - 2*B3)*CT[w4, w1, w12, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w4, w1, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w4, w1, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w4, w1, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w4, w1, w2, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w1, w2, w37] + (B1/2 + B2/4 + B3/4 + B5)*CT[w4, w1, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w1, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w4, w1, w2, w6] + 
     B3*CT[w4, w1, w21, w12] + (-2*B2 + 2*B3)*CT[w4, w1, w21, w21] + 
     (B2 - 2*B3)*CT[w4, w1, w21, w3] + (B1 + B2 - 2*B4)*CT[w4, w1, w21, w5] + 
     (-B1 - B3 + 2*B4)*CT[w4, w1, w21, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w4, w1, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w1, w26, w2] + 
     (B2 - B3)*CT[w4, w1, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w1, w26, w3] + (B2/4 - B3/4)*CT[w4, w1, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w1, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w1, w26, w5] + (B1/2 + B3/2 - B4)*CT[w4, w1, w26, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w1, w27, w1] + (B1 - B3)*CT[w4, w1, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w1, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w4, w1, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w27, w36] + (B1/4 - B3/4)*CT[w4, w1, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w1, w27, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w1, w27, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w4, w1, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w1, w3, w1] + (B1 - B3)*CT[w4, w1, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w1, w3, w2] - 
     B3*CT[w4, w1, w3, w21] + (B2/2 + B3/2 - B5)*CT[w4, w1, w3, w3] + 
     (B1/4 - B3/4)*CT[w4, w1, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w3, w37] + (B2/2 + B3/2 - B5)*CT[w4, w1, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w4, w1, w3, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w4, w1, w3, w6] + 
     (B1/4 - B3/4)*CT[w4, w1, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w38, w2] + (B1/4 - B3/4)*CT[w4, w1, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w1, w38, w37] + 
     (B1/4 - B3/4)*CT[w4, w1, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w38, w6] + (-B1 - B2)*CT[w4, w1, w4, w1] + 
     (B1 + B2/2 + B3/2)*CT[w4, w1, w4, w2] + (-B2 + B3)*CT[w4, w1, w4, w21] + 
     (B2/2 - B3/2)*CT[w4, w1, w4, w26] + (B2/2 - B3/2)*CT[w4, w1, w4, w40] + 
     (B2/2 - B3/2)*CT[w4, w1, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w4, w1, w40, w2] + (-1/4*B2 + B3/4)*CT[w4, w1, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w4, w1, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w1, w40, w37] + (B2/4 - B3/4)*CT[w4, w1, w40, w4] + 
     (B2/4 - B3/4)*CT[w4, w1, w40, w5] + (B1/2 + B3/2 - B4)*
      CT[w4, w1, w6, w1] - B3*CT[w4, w1, w6, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w1, w6, w2] + 
     (B2 - B3)*CT[w4, w1, w6, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w4, w1, w6, w3] + (-1/4*B2 + B3/4)*CT[w4, w1, w6, w37] + 
     (B2/4 - B3/4)*CT[w4, w1, w6, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w4, w1, w6, w5] + (B1/2 + B3/2 - B4)*CT[w4, w1, w6, w6] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w1, w8, w2] + (-1/2*B1 + B3/2)*CT[w4, w1, w8, w27] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w4, w1, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w4, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w4, w1, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w1, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w4, w1, w9, w26] + (B2/2 - B3/2)*
      CT[w4, w1, w9, w3] + (-1/2*B2 + B3/2)*CT[w4, w1, w9, w36] + 
     (B2/2 - B3/2)*CT[w4, w1, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w1, w9, w40] + (B1/4 - B3/4)*CT[w4, w10, w1, w1] + 
     (B1 - B3)*CT[w4, w10, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w1, w2] + (-1/2*B1 + B3/2)*CT[w4, w10, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w4, w10, w1, w3] + (B1/4 - B3/4)*
      CT[w4, w10, w1, w36] + (B1/4 - B3/4)*CT[w4, w10, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w1, w38] + (B1/2 + B2/2 - B5)*
      CT[w4, w10, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w1, w5] + (-1/4*B1 + B3/4)*CT[w4, w10, w1, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w26, w1] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w10, w26, w2] + (B2 + B3 - 2*B5)*CT[w4, w10, w26, w21] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w26, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w26, w36] + (B1/4 - B3/4)*
      CT[w4, w10, w26, w37] + (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w26, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w26, w5] + 
     (B1/4 - B3/4)*CT[w4, w10, w26, w6] + (B1/4 - B3/4)*
      CT[w4, w10, w27, w1] + (-B1 + B3)*CT[w4, w10, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w27, w3] + 
     (B1/4 - B3/4)*CT[w4, w10, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w27, w37] + (B2/2 + B3/2 - B5)*CT[w4, w10, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w10, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w4, w10, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w10, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w36, w2] + (B1/4 - B3/4)*CT[w4, w10, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w36, w37] + 
     (B1/4 - B3/4)*CT[w4, w10, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w36, w6] + (-1/4*B1 + B3/4)*CT[w4, w10, w38, w1] + 
     (B1/4 - B3/4)*CT[w4, w10, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w10, w38, w37] + (-1/4*B1 + B3/4)*CT[w4, w10, w38, w5] + 
     (B1/4 - B3/4)*CT[w4, w10, w38, w6] + (B1/4 - B3/4)*CT[w4, w10, w4, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w4, w2] + 
     (-B2 - B3 + 2*B5)*CT[w4, w10, w4, w21] + (B2/2 + B3/2 - B5)*
      CT[w4, w10, w4, w3] + (B1/4 - B3/4)*CT[w4, w10, w4, w36] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w4, w37] + (B2/2 + B3/2 - B5)*
      CT[w4, w10, w4, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w10, w4, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w4, w6] + (B1/4 - B3/4)*
      CT[w4, w10, w40, w1] + (-1/4*B1 + B3/4)*CT[w4, w10, w40, w2] + 
     (B1/4 - B3/4)*CT[w4, w10, w40, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w40, w37] + (B1/4 - B3/4)*CT[w4, w10, w40, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w40, w6] + (B1 - B3)*CT[w4, w10, w7, w12] + 
     (-B2 - B3 + 2*B5)*CT[w4, w10, w7, w21] + (B2 + B3 - 2*B5)*
      CT[w4, w10, w7, w3] + (-B1 + B3)*CT[w4, w10, w7, w6] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w4, w10, w8, w2] + (B1/2 - B3/2)*CT[w4, w10, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w8, w36] + (B1/2 - B3/2)*
      CT[w4, w10, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w10, w8, w4] + (-1/2*B1 + B3/2)*CT[w4, w10, w8, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w1, w1] + (-B1 + B3)*CT[w4, w14, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w14, w1, w2] + 
     B3*CT[w4, w14, w1, w21] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w1, w36] + (B1/4 - B3/4)*
      CT[w4, w14, w1, w37] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w1, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w4, w14, w1, w5] + 
     (B1/4 - (5*B3)/4)*CT[w4, w14, w1, w6] + (B1 + B2 - 2*B5)*
      CT[w4, w14, w11, w17] + (-1/2*B1 + B3/2)*CT[w4, w14, w11, w25] + 
     (B1/2 - B3/2)*CT[w4, w14, w11, w27] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w11, w36] + (B1/2 - B3/2)*CT[w4, w14, w11, w38] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w11, w39] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w14, w11, w4] + (-1/2*B1 + B3/2)*CT[w4, w14, w11, w6] + 
     (2*B1 - 2*B3)*CT[w4, w14, w12, w12] - B3*CT[w4, w14, w12, w21] + 
     (B2 + B3 - 2*B5)*CT[w4, w14, w12, w3] + (-B1 - B2 + 2*B5)*
      CT[w4, w14, w12, w5] + (-B1 + 2*B3)*CT[w4, w14, w12, w6] + 
     (B1/2 - B3/2)*CT[w4, w14, w13, w1] + (-B1 + B3)*CT[w4, w14, w13, w13] - 
     B3*CT[w4, w14, w13, w21] + (B1/2 - B3/2)*CT[w4, w14, w13, w25] + 
     (B1/2 - B3/2)*CT[w4, w14, w13, w3] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w13, w37] + (B1/2 - B3/2)*CT[w4, w14, w13, w39] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w13, w4] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w13, w5] + B3*CT[w4, w14, w13, w6] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w4, w14, w14, w1] + 
     (2*B1 - 2*B3)*CT[w4, w14, w14, w12] + (B1 - B3)*CT[w4, w14, w14, w13] + 
     (B1/2 - B3/2)*CT[w4, w14, w14, w25] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w14, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w4, w14, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w14, w38] + (B1/2 - B3/2)*
      CT[w4, w14, w14, w39] + B3*CT[w4, w14, w21, w1] - 
     B3*CT[w4, w14, w21, w12] - B3*CT[w4, w14, w21, w13] + 
     B3*CT[w4, w14, w21, w3] + (B1/4 - B3/4)*CT[w4, w14, w25, w1] + 
     (-B1 - B2 + 2*B5)*CT[w4, w14, w25, w17] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w14, w25, w2] + (B1/2 + B2/2 - B5)*CT[w4, w14, w25, w3] + 
     (B1/4 - B3/4)*CT[w4, w14, w25, w36] + (B1/4 - B3/4)*
      CT[w4, w14, w25, w37] + (B1/2 + B2/2 - B5)*CT[w4, w14, w25, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w14, w25, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w25, w6] + (B1/4 - B3/4)*
      CT[w4, w14, w27, w1] + (-B1 + B3)*CT[w4, w14, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w14, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w27, w3] + 
     (B1/4 - B3/4)*CT[w4, w14, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w14, w27, w37] + (B2/2 + B3/2 - B5)*CT[w4, w14, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w14, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w4, w14, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w14, w3, w1] + (-B1 + B3)*CT[w4, w14, w3, w12] + 
     (B1 + B2 - 2*B5)*CT[w4, w14, w3, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w14, w3, w2] + B3*CT[w4, w14, w3, w21] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w3, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w4, w14, w3, w3] + (-1/4*B1 + B3/4)*CT[w4, w14, w3, w36] + 
     (B1/4 - B3/4)*CT[w4, w14, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w3, w39] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w3, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w4, w14, w3, w5] + 
     (B1/4 - (5*B3)/4)*CT[w4, w14, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w4, w14, w38, w1] + (B1/4 - B3/4)*CT[w4, w14, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w14, w38, w37] + (-1/4*B1 + B3/4)*CT[w4, w14, w38, w5] + 
     (B1/4 - B3/4)*CT[w4, w14, w38, w6] + (B1/4 - B3/4)*
      CT[w4, w14, w39, w1] + (-1/4*B1 + B3/4)*CT[w4, w14, w39, w2] + 
     (B1/4 - B3/4)*CT[w4, w14, w39, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w14, w39, w37] + (B1/4 - B3/4)*CT[w4, w14, w39, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w39, w6] - B3*CT[w4, w14, w6, w1] + 
     B3*CT[w4, w14, w6, w12] + B3*CT[w4, w14, w6, w13] - 
     B3*CT[w4, w14, w6, w3] + (-1/2*B1 + B2/2 - B3)*CT[w4, w19, w15, w1] + 
     (B1 + B3)*CT[w4, w19, w15, w13] + (-B2 + B3)*CT[w4, w19, w15, w22] + 
     (B1/2 + B2/2)*CT[w4, w19, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w15, w25] + (B1/2 + B2/2)*CT[w4, w19, w15, w39] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w19, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w15, w41] + 
     (-B1 - B2)*CT[w4, w19, w17, w17] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w17, w2] + (B2 - B3)*CT[w4, w19, w17, w21] + 
     (B1/2 + B2/2)*CT[w4, w19, w17, w25] + (B1/2 + B2/2)*
      CT[w4, w19, w17, w3] + (-1/2*B1 - B2/2)*CT[w4, w19, w17, w36] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w17, w39] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w17, w4] + (B1/2 - B2/2 + B3)*CT[w4, w19, w17, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w4, w19, w18, w1] + 
     (2*B1 + 2*B2)*CT[w4, w19, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w4, w19, w18, w2] + (B2 - B3)*CT[w4, w19, w18, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w19, w18, w24] + (-1/2*B2 + B3/2)*
      CT[w4, w19, w18, w3] + (B2/2 - B3/2)*CT[w4, w19, w18, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w19, w18, w41] + (-1/2*B2 + B3/2)*
      CT[w4, w19, w18, w6] + (B1 + B2)*CT[w4, w19, w19, w17] + 
     (2*B1 + 2*B2)*CT[w4, w19, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w19, w24] + (B1/2 + B2/2)*CT[w4, w19, w19, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w4, w19, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w19, w39] + (B1/2 + B2/2)*CT[w4, w19, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w4, w19, w19, w6] + 
     (B2 - B3)*CT[w4, w19, w21, w17] + (B2 - B3)*CT[w4, w19, w21, w18] + 
     (-B2 + B3)*CT[w4, w19, w21, w3] + (-B2 + B3)*CT[w4, w19, w21, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w4, w19, w24, w1] + 
     (-B1 - B2)*CT[w4, w19, w24, w18] + (B1/4 + B3/4)*CT[w4, w19, w24, w2] + 
     (B2 - B3)*CT[w4, w19, w24, w22] + (B2/2 - B3/2)*CT[w4, w19, w24, w3] + 
     (B1/4 + B3/4)*CT[w4, w19, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w4, w19, w24, w37] + (-1/2*B2 + B3/2)*CT[w4, w19, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w24, w5] + (B1/4 + B3/4)*
      CT[w4, w19, w24, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w25, w1] + 
     (-B1 - B3)*CT[w4, w19, w25, w13] + (-1/4*B1 - B3/4)*
      CT[w4, w19, w25, w2] + (B1/2 + B3/2)*CT[w4, w19, w25, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w19, w25, w36] + 
     (B1/4 + B3/4)*CT[w4, w19, w25, w37] + (B1/2 + B3/2)*
      CT[w4, w19, w25, w4] + (B1/4 + B3/4)*CT[w4, w19, w25, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w19, w25, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w3, w1] + (B1 + B3)*CT[w4, w19, w3, w13] + 
     (-B1 - B2)*CT[w4, w19, w3, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w4, w19, w3, w2] + (-B2 + B3)*CT[w4, w19, w3, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w3, w25] + (B2/2 - B3/2)*
      CT[w4, w19, w3, w3] + (B1/4 + B3/4)*CT[w4, w19, w3, w36] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w3, w37] + (B1/2 + B2/2)*
      CT[w4, w19, w3, w39] + (B2/2 - B3/2)*CT[w4, w19, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w3, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w4, w19, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w36, w36] + (B1/4 + B3/4)*CT[w4, w19, w36, w37] + 
     (B1/4 + B3/4)*CT[w4, w19, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w39, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w39, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w39, w36] + (B1/4 + B3/4)*CT[w4, w19, w39, w37] + 
     (B1/4 + B3/4)*CT[w4, w19, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w39, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w41, w1] + 
     (B1/4 + B3/4)*CT[w4, w19, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w41, w36] + (-1/4*B1 - B3/4)*CT[w4, w19, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w41, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w6, w1] + 
     (-B2 + B3)*CT[w4, w19, w6, w17] + (-B1 - 2*B2 + B3)*
      CT[w4, w19, w6, w18] + ((3*B1)/4 + B2/2 + B3/4)*CT[w4, w19, w6, w2] + 
     (-B2 + B3)*CT[w4, w19, w6, w21] + (-B2 + B3)*CT[w4, w19, w6, w22] + 
     (B2/2 - B3/2)*CT[w4, w19, w6, w24] + (B2 - B3)*CT[w4, w19, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w6, w36] + 
     (B1/4 + B3/4)*CT[w4, w19, w6, w37] + (B2/2 - B3/2)*CT[w4, w19, w6, w4] + 
     (B2/2 - B3/2)*CT[w4, w19, w6, w41] + (B1/4 + B3/4)*CT[w4, w19, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w4, w19, w6, w6] + 
     B3*CT[w4, w21, w1, w12] + (-2*B2 + 2*B3)*CT[w4, w21, w1, w21] + 
     (B2 - 2*B3)*CT[w4, w21, w1, w3] + (B1 + B2 - 2*B4)*CT[w4, w21, w1, w5] + 
     (-B1 - B3 + 2*B4)*CT[w4, w21, w1, w6] + B3*CT[w4, w21, w14, w1] - 
     B3*CT[w4, w21, w14, w12] - B3*CT[w4, w21, w14, w13] + 
     B3*CT[w4, w21, w14, w3] + (B2 - B3)*CT[w4, w21, w19, w17] + 
     (B2 - B3)*CT[w4, w21, w19, w18] + (-B2 + B3)*CT[w4, w21, w19, w3] + 
     (-B2 + B3)*CT[w4, w21, w19, w6] + (-2*B2 + 2*B3)*CT[w4, w21, w21, w1] + 
     (-10*B2 + 10*B3)*CT[w4, w21, w21, w21] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w21, w21, w26] + ((5*B2)/2 - (5*B3)/2)*CT[w4, w21, w21, w3] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w4, w21, w21, w37] + 
     ((9*B2)/2 - (9*B3)/2)*CT[w4, w21, w21, w4] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w21, w21, w40] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w4, w21, w21, w5] + (-3*B1 + B2/2 - (7*B3)/2 + 4*B4)*
      CT[w4, w21, w21, w6] + (B2 - B3)*CT[w4, w21, w23, w21] + 
     (B2 - B3)*CT[w4, w21, w23, w22] + (-B2 + B3)*CT[w4, w21, w23, w4] + 
     (-B2 + B3)*CT[w4, w21, w23, w6] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w4, w21, w26, w1] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w4, w21, w26, w2] + (B2 - B3)*CT[w4, w21, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w4, w21, w26, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w21, w26, w36] + (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w21, w26, w4] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w26, w5] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w26, w6] + ((3*B1)/4 + (3*B2)/2 - (7*B3)/4 - B4)*
      CT[w4, w21, w3, w1] + B3*CT[w4, w21, w3, w13] + 
     (-B2 + B3)*CT[w4, w21, w3, w17] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w3, w2] + (3*B2 - 3*B3)*CT[w4, w21, w3, w21] + 
     (-B2 + B3)*CT[w4, w21, w3, w26] + (-1/4*B2 + B3/4)*CT[w4, w21, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w3, w36] + 
     (B1/4 + (3*B2)/4 - B3/2)*CT[w4, w21, w3, w37] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w4, w21, w3, w4] + 
     (-B2 + B3)*CT[w4, w21, w3, w40] + (-1/4*B1 + B2/4 - B3/2 + B4)*
      CT[w4, w21, w3, w5] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w4, w21, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w21, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w37, w2] + 
     (B2/4 - B3/4)*CT[w4, w21, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w4, w21, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w4, w21, w37, w37] + (-1/4*B2 + B3/4)*CT[w4, w21, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w4, w21, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w21, w37, w6] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w4, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w4, w2] + (4*B2 - 4*B3)*CT[w4, w21, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w21, w4, w26] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w21, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w4, w36] + 
     (B1/4 + B2/4)*CT[w4, w21, w4, w37] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w4, w21, w4, w4] + (-1/2*B2 + B3/2)*CT[w4, w21, w4, w40] + 
     ((-5*B1)/4 - (5*B2)/4 + B4)*CT[w4, w21, w4, w5] + 
     ((5*B1)/4 + (5*B3)/4 - B4)*CT[w4, w21, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w40, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w4, w21, w40, w2] + (-1/4*B2 + B3/4)*
      CT[w4, w21, w40, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w40, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w40, w37] + (B2/4 - B3/4)*CT[w4, w21, w40, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w40, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w21, w40, w6] + (B1/4 + B2/2 - B3/4 - B4)*
      CT[w4, w21, w5, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w5, w2] + (B1/2 + (3*B2)/4 - B3/4)*CT[w4, w21, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w21, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w4, w21, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w4, w21, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w4, w21, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w4, w21, w5, w6] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w4, w21, w6, w1] + (-B2 + B3)*CT[w4, w21, w6, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w4, w21, w6, w2] + 
     (2*B2 - 2*B3)*CT[w4, w21, w6, w21] + (-B2 + B3)*CT[w4, w21, w6, w22] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w4, w21, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w6, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w6, w37] + 
     (B1/2 - B2/4 + (3*B3)/4)*CT[w4, w21, w6, w4] + 
     ((-7*B1)/4 - (5*B2)/4 - B3/2 + B4)*CT[w4, w21, w6, w5] + 
     ((5*B1)/4 + (3*B2)/2 - B3/4 - B4)*CT[w4, w21, w6, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w4, w23, w20, w1] + 
     (B1 + B2)*CT[w4, w23, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w4, w23, w20, w24] + (B2/2 - B3/2)*CT[w4, w23, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w20, w3] + (B2/2 - B3/2)*
      CT[w4, w23, w20, w36] + (B2/2 - B3/2)*CT[w4, w23, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w20, w41] + (3*B2 - 3*B3)*
      CT[w4, w23, w21, w21] + (B2 - B3)*CT[w4, w23, w21, w22] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w21, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w23, w21, w3] + (B2/2 - B3/2)*CT[w4, w23, w21, w37] + 
     ((-5*B2)/2 + (5*B3)/2)*CT[w4, w23, w21, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w21, w40] + (B2/2 - B3/2)*
      CT[w4, w23, w21, w5] + (-1/2*B2 + B3/2)*CT[w4, w23, w21, w6] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w23, w22, w1] + 
     (B2 - B3)*CT[w4, w23, w22, w21] + (-2*B2 + 2*B3)*CT[w4, w23, w22, w22] + 
     (B1/2 + B2/2)*CT[w4, w23, w22, w24] + (-B2 + B3)*CT[w4, w23, w22, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w23, w22, w36] + (B1/2 + B2/2)*
      CT[w4, w23, w22, w37] + (-1/2*B1 - B2/2)*CT[w4, w23, w22, w4] + 
     (-1/2*B1 - B2/2)*CT[w4, w23, w22, w41] + (B1/2 + B2/2)*
      CT[w4, w23, w22, w5] + (-1/2*B1 + B2/2 - B3)*CT[w4, w23, w22, w6] + 
     (-B2 + B3)*CT[w4, w23, w23, w21] + (-2*B2 + 2*B3)*
      CT[w4, w23, w23, w22] + (B2/2 - B3/2)*CT[w4, w23, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w23, w26] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w23, w23, w4] + (-1/2*B2 + B3/2)*CT[w4, w23, w23, w40] + 
     (B2/2 - B3/2)*CT[w4, w23, w23, w41] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w23, w23, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w4, w23, w24, w1] + 
     (-B1 - B2)*CT[w4, w23, w24, w18] + (B1/4 + B3/4)*CT[w4, w23, w24, w2] + 
     (B2 - B3)*CT[w4, w23, w24, w22] + (B2/2 - B3/2)*CT[w4, w23, w24, w3] + 
     (B1/4 + B3/4)*CT[w4, w23, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w4, w23, w24, w37] + (-1/2*B2 + B3/2)*CT[w4, w23, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w24, w5] + (B1/4 + B3/4)*
      CT[w4, w23, w24, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w23, w26, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w26, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w26, w36] + (B1/4 + B3/4)*CT[w4, w23, w26, w37] + 
     (B1/4 + B3/4)*CT[w4, w23, w26, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w26, w6] + (-B2 + B3)*CT[w4, w23, w3, w21] + 
     (-B2 + B3)*CT[w4, w23, w3, w22] + (B2 - B3)*CT[w4, w23, w3, w4] + 
     (B2 - B3)*CT[w4, w23, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w1] + (B1/4 + B3/4)*CT[w4, w23, w4, w2] + 
     (-2*B2 + 2*B3)*CT[w4, w23, w4, w21] + (B2/2 - B3/2)*
      CT[w4, w23, w4, w26] + (B2/2 - B3/2)*CT[w4, w23, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w37] + ((3*B2)/2 - (3*B3)/2)*CT[w4, w23, w4, w4] + 
     (B2/2 - B3/2)*CT[w4, w23, w4, w40] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w5] + (B1/4 + B3/4)*CT[w4, w23, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w40, w1] + (-1/4*B1 - B3/4)*
      CT[w4, w23, w40, w2] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w40, w36] + 
     (B1/4 + B3/4)*CT[w4, w23, w40, w37] + (B1/4 + B3/4)*
      CT[w4, w23, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w41, w1] + 
     (B1/4 + B3/4)*CT[w4, w23, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w23, w41, w36] + (-1/4*B1 - B3/4)*CT[w4, w23, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w23, w41, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w6, w1] + 
     (B1 + B2)*CT[w4, w23, w6, w18] + (-1/4*B1 - B3/4)*CT[w4, w23, w6, w2] + 
     (2*B2 - 2*B3)*CT[w4, w23, w6, w22] + (-1/2*B1 - B2/2)*
      CT[w4, w23, w6, w24] + (B2/2 - B3/2)*CT[w4, w23, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w6, w37] + (B1/2 + B3/2)*CT[w4, w23, w6, w4] + 
     (B1/2 + B2/2)*CT[w4, w23, w6, w41] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w6, w5] + (B1/4 - (3*B2)/2 + (7*B3)/4)*
      CT[w4, w23, w6, w6] + (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w1, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w1, w2] + 
     (B2 - B3)*CT[w4, w26, w1, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w26, w1, w3] + (B2/4 - B3/4)*CT[w4, w26, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w26, w1, w5] + (B1/2 + B3/2 - B4)*CT[w4, w26, w1, w6] + 
     (B2 - B3)*CT[w4, w26, w21, w1] + (3*B2 - 3*B3)*CT[w4, w26, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w4, w26, w21, w3] + (B2/2 - B3/2)*CT[w4, w26, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w26, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w4, w26, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w4, w26, w21, w6] + (-1/2*B1 - B2 + B3/2 + B4)*CT[w4, w26, w3, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w3, w2] + 
     (-2*B2 + 2*B3)*CT[w4, w26, w3, w21] + (B2/2 - B3/2)*
      CT[w4, w26, w3, w26] + ((3*B2)/4 - (3*B3)/4)*CT[w4, w26, w3, w3] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w3, w37] + (B2/4 - B3/4)*
      CT[w4, w26, w3, w4] + (B2/2 - B3/2)*CT[w4, w26, w3, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w3, w5] + 
     (-1/2*B1 + B2/2 - B3 + B4)*CT[w4, w26, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w36, w3] + (B1/2 + B3/2 - B4)*CT[w4, w26, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w26, w36, w37] + 
     (B2/4 - B3/4)*CT[w4, w26, w36, w4] + (B2/4 - B3/4)*
      CT[w4, w26, w36, w5] + (-1/2*B1 - B2/2 + B4)*CT[w4, w26, w4, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w4, w2] + 
     (-B2 + B3)*CT[w4, w26, w4, w21] + (B2/2 - B3/2)*CT[w4, w26, w4, w26] + 
     (B2/4 - B3/4)*CT[w4, w26, w4, w3] + (B2/2 - B3/2)*CT[w4, w26, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w4, w4] + (B2/2 - B3/2)*CT[w4, w26, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w4, w6] + (B1/2 + B3/2 - B4)*
      CT[w4, w26, w6, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w26, w6, w2] + (-B2 + B3)*CT[w4, w26, w6, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w4, w26, w6, w3] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w6, w37] + (B2/4 - B3/4)*CT[w4, w26, w6, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w6, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w6, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w4, w26, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w26, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w9, w26] + (B2/2 - B3/2)*
      CT[w4, w26, w9, w3] + (-1/2*B2 + B3/2)*CT[w4, w26, w9, w36] + 
     (B2/2 - B3/2)*CT[w4, w26, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w26, w9, w40] + (B1/4 - B3/4)*CT[w4, w3, w1, w1] + 
     (B1 - B3)*CT[w4, w3, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w3, w1, w2] - B3*CT[w4, w3, w1, w21] + 
     (B2/2 + B3/2 - B5)*CT[w4, w3, w1, w3] + (B1/4 - B3/4)*
      CT[w4, w3, w1, w36] + (-1/4*B1 + B3/4)*CT[w4, w3, w1, w37] + 
     (B2/2 + B3/2 - B5)*CT[w4, w3, w1, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w4, w3, w1, w5] + (-1/4*B1 + (5*B3)/4)*CT[w4, w3, w1, w6] + 
     (-1/2*B1 + B3/2)*CT[w4, w3, w13, w1] + (B1 - B3)*CT[w4, w3, w13, w13] + 
     B3*CT[w4, w3, w13, w21] + (-1/2*B1 + B3/2)*CT[w4, w3, w13, w25] + 
     (-1/2*B1 + B3/2)*CT[w4, w3, w13, w3] + (B1/2 - B3/2)*
      CT[w4, w3, w13, w37] + (-1/2*B1 + B3/2)*CT[w4, w3, w13, w39] + 
     (B1/2 - B3/2)*CT[w4, w3, w13, w4] + (B1/2 - B3/2)*CT[w4, w3, w13, w5] - 
     B3*CT[w4, w3, w13, w6] + (B1 - B3)*CT[w4, w3, w14, w1] + 
     (-B1 + B3)*CT[w4, w3, w14, w12] + (-B1 + B3)*CT[w4, w3, w14, w13] + 
     (B1 - B3)*CT[w4, w3, w14, w3] + (B1 + B2)*CT[w4, w3, w17, w17] + 
     (B1/2 + B2/2)*CT[w4, w3, w17, w2] + (-B2 + B3)*CT[w4, w3, w17, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w3, w17, w25] + (-1/2*B1 - B2/2)*
      CT[w4, w3, w17, w3] + (B1/2 + B2/2)*CT[w4, w3, w17, w36] + 
     (B1/2 + B2/2)*CT[w4, w3, w17, w39] + (B1/2 + B2/2)*CT[w4, w3, w17, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w3, w17, w6] + 
     (-B1 - B2)*CT[w4, w3, w19, w17] + (-B1 - B2)*CT[w4, w3, w19, w18] + 
     (B1 + B2)*CT[w4, w3, w19, w3] + (B1 + B2)*CT[w4, w3, w19, w6] - 
     B3*CT[w4, w3, w21, w1] + B3*CT[w4, w3, w21, w13] + 
     (-B2 + B3)*CT[w4, w3, w21, w17] + (B2 - B3)*CT[w4, w3, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w3, w21, w26] + (B2/2 - B3/2)*
      CT[w4, w3, w21, w3] + (B2/2 - B3/2)*CT[w4, w3, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w3, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w3, w21, w40] + (B2/2 - B3/2)*CT[w4, w3, w21, w5] + 
     (B2/2 - B3/2)*CT[w4, w3, w21, w6] + (-B2 + B3)*CT[w4, w3, w23, w21] + 
     (-B2 + B3)*CT[w4, w3, w23, w22] + (B2 - B3)*CT[w4, w3, w23, w4] + 
     (B2 - B3)*CT[w4, w3, w23, w6] + (B2*CT[w4, w3, w25, w1])/4 + 
     (B1/2 + B3/2)*CT[w4, w3, w25, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w3, w25, w17] + (-1/4*B2 + B5/2)*CT[w4, w3, w25, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5/2)*CT[w4, w3, w25, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w25, w36] - 
     (B1*CT[w4, w3, w25, w37])/4 + (-1/2*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w3, w25, w4] + (B2/4 - B5/2)*CT[w4, w3, w25, w5] - 
     (B2*CT[w4, w3, w25, w6])/4 + (B2*CT[w4, w3, w26, w1])/4 + 
     (B2/4 - B5/2)*CT[w4, w3, w26, w2] + (B2/2 + B3/2 - B5)*
      CT[w4, w3, w26, w21] + (-1/4*B2 - B3/4 + B5/2)*CT[w4, w3, w26, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w26, w36] + 
     (B1*CT[w4, w3, w26, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w3, w26, w4] + (-1/4*B2 + B5/2)*CT[w4, w3, w26, w5] - 
     (B2*CT[w4, w3, w26, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w3, w1] + (-1/2*B1 - B3/2)*CT[w4, w3, w3, w13] + 
     (-1/2*B1 - B2/2 + B5)*CT[w4, w3, w3, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w4, w3, w3, w2] + (-1/2*B2 - B3/2 + B5)*CT[w4, w3, w3, w21] + 
     (B1/2 + B2/4 - B3/4)*CT[w4, w3, w3, w25] + 
     (B2/4 - B3/4)*CT[w4, w3, w3, w26] + (B3/2 - B5/2)*CT[w4, w3, w3, w3] - 
     (B3*CT[w4, w3, w3, w36])/4 + (B3*CT[w4, w3, w3, w37])/4 + 
     (-1/4*B2 - B3/4)*CT[w4, w3, w3, w39] + (B3/2 - B5/2)*
      CT[w4, w3, w3, w4] + (B2/4 - B3/4)*CT[w4, w3, w3, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w3, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w3, w6] - (B2*CT[w4, w3, w36, w1])/
      4 + (B3*CT[w4, w3, w36, w2])/4 + (B1/4 + B2/4 - B3/4)*
      CT[w4, w3, w36, w36] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w3, w36, w37] - (B3*CT[w4, w3, w36, w5])/4 + 
     (B2*CT[w4, w3, w36, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w39, w1] + (B1*CT[w4, w3, w39, w2])/4 + 
     (B2*CT[w4, w3, w39, w36])/4 + (B2/4 - B5/2)*CT[w4, w3, w39, w37] - 
     (B1*CT[w4, w3, w39, w5])/4 + (B1/4 + B2/4 - B3/4)*CT[w4, w3, w39, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w4, w1] + 
     (-1/2*B1 - B3/2)*CT[w4, w3, w4, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w4, w3, w4, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w4, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w3, w4, w21] + (B1/2 + B2/4 - B3/4)*
      CT[w4, w3, w4, w25] + (B2/4 - B3/4)*CT[w4, w3, w4, w26] + 
     (B3/2 - B5/2)*CT[w4, w3, w4, w3] - (B3*CT[w4, w3, w4, w36])/4 + 
     (B3*CT[w4, w3, w4, w37])/4 + (-1/4*B2 - B3/4)*CT[w4, w3, w4, w39] + 
     (B3/2 - B5/2)*CT[w4, w3, w4, w4] + (B2/4 - B3/4)*CT[w4, w3, w4, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w4, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w4, w6] + (B1/4 + B2/4 - B3/4)*
      CT[w4, w3, w40, w1] - (B1*CT[w4, w3, w40, w2])/4 - 
     (B2*CT[w4, w3, w40, w36])/4 + (-1/4*B2 + B5/2)*CT[w4, w3, w40, w37] + 
     (B1*CT[w4, w3, w40, w5])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w40, w6] + (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w4, w3, w6, w1] - 
     B3*CT[w4, w3, w6, w13] + (B2 - B3)*CT[w4, w3, w6, w17] + 
     (B1 + B2)*CT[w4, w3, w6, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w4, w3, w6, w2] + (B2 - B3)*CT[w4, w3, w6, w21] + 
     (B2 - B3)*CT[w4, w3, w6, w22] + (-1/2*B2 + B3/2)*CT[w4, w3, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w3, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w3, w6, w37] + (-1/2*B2 + B3/2)*CT[w4, w3, w6, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w3, w6, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w4, w3, w6, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w29, w1] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w34, w29, w2] + 
     (B2/2 + B3/2 - B5)*CT[w4, w34, w29, w21] + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w34, w29, w3] + (B2*CT[w4, w34, w29, w36])/4 - 
     (B3*CT[w4, w34, w29, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w34, w29, w4] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w29, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w29, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w30, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w30, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w4, w34, w30, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w4, w34, w30, w2] + (B2/4 - B3/4 - B5/2)*CT[w4, w34, w30, w3] - 
     (B2*CT[w4, w34, w30, w36])/4 - (B3*CT[w4, w34, w30, w37])/4 + 
     (B2/4 - B3/4 - B5/2)*CT[w4, w34, w30, w4] + 
     (-1/4*B1 - B2/4 - B3/4 + B5/2)*CT[w4, w34, w30, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w30, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w33, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w33, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w34, w33, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w33, w2] + (B2/2 + B3/2 - B5)*CT[w4, w34, w33, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w4, w34, w33, w25] + 
     (-1/4*B2 + B3/4)*CT[w4, w34, w33, w26] + (-1/2*B3 + B5/2)*
      CT[w4, w34, w33, w3] + (B3*CT[w4, w34, w33, w36])/4 - 
     (B3*CT[w4, w34, w33, w37])/4 + (B2/4 + B3/4)*CT[w4, w34, w33, w39] + 
     (-1/2*B3 + B5/2)*CT[w4, w34, w33, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w34, w33, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w33, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w33, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w34, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w34, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w34, w34, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w34, w2] + (B2/2 + B3/2 - B5)*CT[w4, w34, w34, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w4, w34, w34, w25] + 
     (-1/4*B2 + B3/4)*CT[w4, w34, w34, w26] + (-1/2*B3 + B5/2)*
      CT[w4, w34, w34, w3] + (B3*CT[w4, w34, w34, w36])/4 - 
     (B3*CT[w4, w34, w34, w37])/4 + (B2/4 + B3/4)*CT[w4, w34, w34, w39] + 
     (-1/2*B3 + B5/2)*CT[w4, w34, w34, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w34, w34, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w34, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w34, w6] + 
     (B2*CT[w4, w34, w42, w1])/4 - (B3*CT[w4, w34, w42, w2])/4 + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w42, w36] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w34, w42, w37] + 
     (B3*CT[w4, w34, w42, w5])/4 - (B2*CT[w4, w34, w42, w6])/4 + 
     (-B1 - B2)*CT[w4, w4, w1, w1] + (B1 + B2/2 + B3/2)*CT[w4, w4, w1, w2] + 
     (-B2 + B3)*CT[w4, w4, w1, w21] + (B2/2 - B3/2)*CT[w4, w4, w1, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w1, w40] + (B2/2 - B3/2)*CT[w4, w4, w1, w6] + 
     (-B2 + B3)*CT[w4, w4, w21, w1] + (B2/2 - B3/2)*CT[w4, w4, w21, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w21, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w21, w37] + (B2/2 - B3/2)*CT[w4, w4, w21, w4] + 
     (B2/2 - B3/2)*CT[w4, w4, w21, w40] + (-B1 - (3*B2)/2 + B3/2)*
      CT[w4, w4, w21, w5] + (B1 + B2/2 + B3/2)*CT[w4, w4, w21, w6] + 
     (B2/2 - B3/2)*CT[w4, w4, w26, w1] + (B2 - B3)*CT[w4, w4, w26, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w26, w3] + (B2/2 - B3/2)*
      CT[w4, w4, w26, w36] + (-1/2*B2 + B3/2)*CT[w4, w4, w26, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w26, w6] + (B2/2 - B3/2)*
      CT[w4, w4, w6, w1] + (-B2 + B3)*CT[w4, w4, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w6, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w6, w36] + (B2/2 - B3/2)*CT[w4, w4, w6, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w6, w40] + (B1 + (3*B2)/2 - B3/2)*
      CT[w4, w4, w6, w5] + (-B1 - B3)*CT[w4, w4, w6, w6] + 
     (B1 + B2/2 + B3/2)*CT[w4, w4, w9, w1] + (-B1 - B2/2 - B3/2)*
      CT[w4, w4, w9, w2] + (-1/2*B2 + B3/2)*CT[w4, w4, w9, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w9, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w9, w36] + (B2/2 - B3/2)*CT[w4, w4, w9, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w9, w40] + (B1/2 + B3/2 - B4)*
      CT[w4, w6, w1, w1] - B3*CT[w4, w6, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w6, w1, w2] + 
     (B2 - B3)*CT[w4, w6, w1, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w4, w6, w1, w3] + (-1/4*B2 + B3/4)*CT[w4, w6, w1, w37] + 
     (B2/4 - B3/4)*CT[w4, w6, w1, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w4, w6, w1, w5] + (B1/2 + B3/2 - B4)*CT[w4, w6, w1, w6] - 
     B3*CT[w4, w6, w14, w1] + B3*CT[w4, w6, w14, w12] + 
     B3*CT[w4, w6, w14, w13] - B3*CT[w4, w6, w14, w3] + 
     (B1 + B2/2 + B3/2)*CT[w4, w6, w18, w1] + (-2*B1 - 2*B2)*
      CT[w4, w6, w18, w18] + (B1 + B2/2 + B3/2)*CT[w4, w6, w18, w2] + 
     (-B2 + B3)*CT[w4, w6, w18, w21] + (B2/2 - B3/2)*CT[w4, w6, w18, w24] + 
     (B2/2 - B3/2)*CT[w4, w6, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w6, w18, w36] + (B2/2 - B3/2)*CT[w4, w6, w18, w41] + 
     (B2/2 - B3/2)*CT[w4, w6, w18, w6] + (-B2 + B3)*CT[w4, w6, w19, w17] + 
     (-B2 + B3)*CT[w4, w6, w19, w18] + (B2 - B3)*CT[w4, w6, w19, w3] + 
     (B2 - B3)*CT[w4, w6, w19, w6] + (B2 - B3)*CT[w4, w6, w21, w1] + 
     (-B2 + B3)*CT[w4, w6, w21, w18] + (2*B2 - 2*B3)*CT[w4, w6, w21, w21] + 
     (-B2 + B3)*CT[w4, w6, w21, w22] + (-B2 + B3)*CT[w4, w6, w21, w4] + 
     (-B1 - B2 + 2*B4)*CT[w4, w6, w21, w5] + (B1 + B2 - 2*B4)*
      CT[w4, w6, w21, w6] + (B1/2 - B2/2 + B3)*CT[w4, w6, w22, w1] + 
     (-B2 + B3)*CT[w4, w6, w22, w21] + (2*B2 - 2*B3)*CT[w4, w6, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w4, w6, w22, w24] + (B2 - B3)*CT[w4, w6, w22, w3] + 
     (B1/2 + B2/2)*CT[w4, w6, w22, w36] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w22, w37] + (B1/2 + B2/2)*CT[w4, w6, w22, w4] + 
     (B1/2 + B2/2)*CT[w4, w6, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w22, w5] + (B1/2 - B2/2 + B3)*CT[w4, w6, w22, w6] + 
     (B2 - B3)*CT[w4, w6, w23, w21] + (B2 - B3)*CT[w4, w6, w23, w22] + 
     (-B2 + B3)*CT[w4, w6, w23, w4] + (-B2 + B3)*CT[w4, w6, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w4, w6, w24, w1] + 
     (B1 + B2)*CT[w4, w6, w24, w18] + (-1/4*B1 - B3/4)*CT[w4, w6, w24, w2] + 
     (-B2 + B3)*CT[w4, w6, w24, w22] + (-1/2*B2 + B3/2)*CT[w4, w6, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w4, w6, w24, w36] + (B1/4 + B3/4)*
      CT[w4, w6, w24, w37] + (B2/2 - B3/2)*CT[w4, w6, w24, w4] + 
     (B1/4 + B3/4)*CT[w4, w6, w24, w5] + (-1/4*B1 - B3/4)*
      CT[w4, w6, w24, w6] + (B1/2 + B3/2 - B4)*CT[w4, w6, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w6, w26, w2] + 
     (-B2 + B3)*CT[w4, w6, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w4, w6, w26, w3] + (-1/4*B2 + B3/4)*CT[w4, w6, w26, w37] + 
     (B2/4 - B3/4)*CT[w4, w6, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w4, w6, w26, w5] + (-1/2*B1 - B3/2 + B4)*CT[w4, w6, w26, w6] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w4, w6, w3, w1] - 
     B3*CT[w4, w6, w3, w13] + (B2 - B3)*CT[w4, w6, w3, w17] + 
     (B1 + B2)*CT[w4, w6, w3, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w4, w6, w3, w2] + (B2 - B3)*CT[w4, w6, w3, w21] + 
     (B2 - B3)*CT[w4, w6, w3, w22] + (-1/2*B2 + B3/2)*CT[w4, w6, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w6, w3, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w3, w37] + (-1/2*B2 + B3/2)*CT[w4, w6, w3, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w6, w3, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w4, w6, w3, w6] + 
     (B2/4 - B3/4)*CT[w4, w6, w36, w2] + (B2/4 - B3/4)*CT[w4, w6, w36, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w6, w36, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w4, w6, w36, w37] + (-1/4*B2 + B3/4)*CT[w4, w6, w36, w4] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w37, w1] + (B1/4 - B2/4 + B3/2)*CT[w4, w6, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w6, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w6, w37, w37] + (B2/4 - B3/4)*CT[w4, w6, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w6, w37, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w6, w37, w6] + (B2/2 - B3/2)*CT[w4, w6, w4, w1] + 
     (-B2 + B3)*CT[w4, w6, w4, w21] + (-1/2*B2 + B3/2)*CT[w4, w6, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w4, w6, w4, w36] + (B2/2 - B3/2)*
      CT[w4, w6, w4, w37] + (-1/2*B2 + B3/2)*CT[w4, w6, w4, w40] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w4, w6, w4, w5] + 
     (-B1 - B3)*CT[w4, w6, w4, w6] + (B2/4 - B3/4)*CT[w4, w6, w40, w2] + 
     (B2/4 - B3/4)*CT[w4, w6, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w4, w6, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w6, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w6, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w4, w6, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w6, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w41, w36] + (B1/4 + B3/4)*CT[w4, w6, w41, w37] + 
     (B1/4 + B3/4)*CT[w4, w6, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w41, w6] + (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w4, w6, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w4, w6, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w4, w6, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w6, w5, w36] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w4, w6, w5, w37] + (B1/2 + (3*B2)/4 - B3/4)*CT[w4, w6, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w4, w6, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w4, w6, w5, w6] + 
     (-B1 + B2 - 2*B3)*CT[w4, w6, w6, w18] + (-B2 + B3)*CT[w4, w6, w6, w22] + 
     (B1/2 + B3/2)*CT[w4, w6, w6, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w4, w6, w6, w3] + (B1/2 + B2 - B3/2)*CT[w4, w6, w6, w37] + 
     (-B1 - B3)*CT[w4, w6, w6, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w4, w6, w6, w41] + (B1/2 + B2 - B3/2)*CT[w4, w6, w6, w5] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w6, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w4, w6, w9, w2] + 
     (B2/2 - B3/2)*CT[w4, w6, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w6, w9, w3] + (B2/2 - B3/2)*CT[w4, w6, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w6, w9, w4] + (B2/2 - B3/2)*
      CT[w4, w6, w9, w40] + ((5*B1)/4 + B2 + (3*B3)/4 - B4)*
      CT[w4, w9, w1, w1] + ((-7*B1)/4 - (5*B2)/4 - B3 + B4 - B5)*
      CT[w4, w9, w1, w2] + (-1/2*B2 + B3/2)*CT[w4, w9, w1, w26] + 
     (-1/2*B1 + B2/4 - (3*B3)/4 + B5)*CT[w4, w9, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w1, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w1, w37] + (B1/2 + (3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w1, w4] + (-1/2*B2 + B3/2)*CT[w4, w9, w1, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w1, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w4, w9, w1, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w4, w9, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w4, w9, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w4, w9, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w4, w9, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*CT[w4, w9, w2, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w2, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w4, w9, w2, w6] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w26, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w26, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w4, w9, w26, w21] + ((7*B2)/4 - (3*B3)/4 - B5)*
      CT[w4, w9, w26, w3] + (B1/4 - B2/2 + B3/4)*CT[w4, w9, w26, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w4, w9, w26, w37] + 
     ((5*B2)/4 - B3/4 - B5)*CT[w4, w9, w26, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w26, w5] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w4, w9, w26, w6] + 
     (B1/4 + B2 - B3/4 - B4)*CT[w4, w9, w3, w1] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w4, w9, w3, w2] + (3*B2 - B3 - 2*B5)*CT[w4, w9, w3, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w9, w3, w26] + ((-5*B2)/4 + B3/4 + B5)*
      CT[w4, w9, w3, w3] + (-1/4*B1 + B3/4)*CT[w4, w9, w3, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w4, w9, w3, w37] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w3, w4] + (-1/2*B2 + B3/2)*CT[w4, w9, w3, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w3, w5] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w36, w1] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w36, w2] + (B2/4 - B3/4)*CT[w4, w9, w36, w3] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w4, w9, w36, w36] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w9, w36, w4] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w36, w5] + (B1/4 - B3/4)*CT[w4, w9, w36, w6] + 
     ((5*B1)/4 + (3*B2)/2 + B3/4 - B4)*CT[w4, w9, w4, w1] + 
     ((-5*B1)/4 - B2/4 - B3/2 + B4 - B5)*CT[w4, w9, w4, w2] + 
     (3*B2 - B3 - 2*B5)*CT[w4, w9, w4, w21] + 
     (-B2 + B3)*CT[w4, w9, w4, w26] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w4, w3] + (-1/4*B1 - B2/2 + (3*B3)/4)*CT[w4, w9, w4, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w4, w9, w4, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w4, w9, w4, w4] + (-B2 + B3)*CT[w4, w9, w4, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w4, w5] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w40, w1] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w40, w2] + (B2/4 - B3/4)*CT[w4, w9, w40, w3] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w4, w9, w40, w36] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w9, w40, w4] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w40, w5] + (B1/4 - B3/4)*CT[w4, w9, w40, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w9, w6, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w4, w9, w6, w2] + 
     (B2/2 - B3/2)*CT[w4, w9, w6, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w9, w6, w3] + (B2/2 - B3/2)*CT[w4, w9, w6, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w9, w6, w4] + (B2/2 - B3/2)*
      CT[w4, w9, w6, w40] + (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*
      CT[w4, w9, w9, w1] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w4, w9, w9, w2] + ((3*B2)/2 - (3*B3)/2)*CT[w4, w9, w9, w26] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w4, w9, w9, w3] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w9, w9, w36] + ((-3*B2)/2 + (3*B3)/2)*CT[w4, w9, w9, w4] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w4, w9, w9, w40] + 
     (B3/2 - B4/2)*CT[w6, w1, w1, w1] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w1, w1, w12] + (-1/2*B1 - B2/2 + B4)*CT[w6, w1, w1, w18] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w1, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w1, w1, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w1, w1, w24] + (B1/4 - B3/4)*CT[w6, w1, w1, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w1, w3] + (B3*CT[w6, w1, w1, w37])/
      4 + (B1/4 - B3/4)*CT[w6, w1, w1, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w1, w4] + (-1/4*B1 - B3/4)*CT[w6, w1, w1, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w1, w5] + 
     (B3/2 - B4/2)*CT[w6, w1, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w6, w1, w12, w1] + (B1 - B3)*CT[w6, w1, w12, w12] + 
     (-B1 + B3)*CT[w6, w1, w12, w18] + B3*CT[w6, w1, w12, w22] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w12, w27] + (B1/2 - B3/2)*
      CT[w6, w1, w12, w3] + (-1/2*B1 + B3/2)*CT[w6, w1, w12, w36] + 
     (B1/2 - B3/2)*CT[w6, w1, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w6, w1, w12, w38] - B3*CT[w6, w1, w12, w4] + 
     (B1/2 - B3/2)*CT[w6, w1, w12, w5] + (B1/2 - B3/2)*CT[w6, w1, w12, w6] + 
     (B1 - B3)*CT[w6, w1, w14, w1] + (-B1 + B3)*CT[w6, w1, w14, w12] + 
     (-B1 + B3)*CT[w6, w1, w14, w13] + (B1 - B3)*CT[w6, w1, w14, w3] + 
     (B1/2 + B2/2)*CT[w6, w1, w18, w1] + (-B1 + B3)*CT[w6, w1, w18, w12] + 
     (B1 + B2)*CT[w6, w1, w18, w18] + (B1/2 + B2/2)*CT[w6, w1, w18, w2] + 
     (-1/2*B1 - B2/2)*CT[w6, w1, w18, w24] + (B1/2 - B2/2 - B3)*
      CT[w6, w1, w18, w3] + (-1/2*B1 - B2/2)*CT[w6, w1, w18, w36] + 
     (B1/2 + B2/2)*CT[w6, w1, w18, w41] + (-1/2*B1 - B2/2)*
      CT[w6, w1, w18, w6] + (-B1 - B2)*CT[w6, w1, w19, w17] + 
     (-B1 - B2)*CT[w6, w1, w19, w18] + (B1 + B2)*CT[w6, w1, w19, w3] + 
     (B1 + B2)*CT[w6, w1, w19, w6] + (B2/2 - B3/2)*CT[w6, w1, w22, w1] + 
     B3*CT[w6, w1, w22, w12] + (B2 - B3)*CT[w6, w1, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w24] - B3*CT[w6, w1, w22, w3] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w36] + (B2/2 - B3/2)*
      CT[w6, w1, w22, w37] + (-1/2*B2 + B3/2)*CT[w6, w1, w22, w4] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w41] + (B2/2 - B3/2)*
      CT[w6, w1, w22, w5] + (-1/2*B2 + B3/2)*CT[w6, w1, w22, w6] + 
     (-B2 + B3)*CT[w6, w1, w23, w21] + (-B2 + B3)*CT[w6, w1, w23, w22] + 
     (B2 - B3)*CT[w6, w1, w23, w4] + (B2 - B3)*CT[w6, w1, w23, w6] + 
     (-1/4*B1 - B2/2 - B3/4 + B4/2)*CT[w6, w1, w24, w1] + 
     (B1/2 + B2/2 - B4)*CT[w6, w1, w24, w18] + (-1/4*B1 + B4/2)*
      CT[w6, w1, w24, w2] + (B2/2 + B3/2)*CT[w6, w1, w24, w22] - 
     (B1*CT[w6, w1, w24, w3])/4 + (B1/4 + B2/2 - B3/4)*CT[w6, w1, w24, w36] - 
     (B2*CT[w6, w1, w24, w37])/4 + (B1*CT[w6, w1, w24, w4])/4 + 
     (B1/4 - B4/2)*CT[w6, w1, w24, w5] + (-1/4*B1 - B2/2 - B3/4 + B4/2)*
      CT[w6, w1, w24, w6] + (-1/4*B1 - B3/4 + B4/2)*CT[w6, w1, w27, w1] + 
     (B1/2 + B3/2 - B4)*CT[w6, w1, w27, w12] + 
     (B1/4 - B4/2)*CT[w6, w1, w27, w2] - (B1*CT[w6, w1, w27, w3])/4 + 
     (B1/4 - B3/4)*CT[w6, w1, w27, w36] + (B2*CT[w6, w1, w27, w37])/4 + 
     (B1*CT[w6, w1, w27, w4])/4 + (-1/4*B1 + B4/2)*CT[w6, w1, w27, w5] + 
     (-1/4*B1 - B3/4 + B4/2)*CT[w6, w1, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w3, w1] + (B1 - B3)*CT[w6, w1, w3, w12] + 
     (B1 - B3)*CT[w6, w1, w3, w13] + (B1 + B2)*CT[w6, w1, w3, w17] + 
     (B1 - B3)*CT[w6, w1, w3, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w6, w1, w3, w2] - B3*CT[w6, w1, w3, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w6, w1, w3, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w1, w3, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w6, w1, w3, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w1, w3, w5] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w3, w6] - (B3*CT[w6, w1, w36, w2])/4 - 
     (B1*CT[w6, w1, w36, w3])/4 + (-1/2*B3 + B4/2)*CT[w6, w1, w36, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w36, w37] + 
     (B1*CT[w6, w1, w36, w4])/4 + (B3*CT[w6, w1, w36, w5])/4 - 
     (B2*CT[w6, w1, w38, w2])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w38, w3] + (B1/2 - B4/2)*CT[w6, w1, w38, w36] + 
     (-1/4*B1 + B4/2)*CT[w6, w1, w38, w37] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w1, w38, w4] + (B2*CT[w6, w1, w38, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w6, w1, w4, w1] - B3*CT[w6, w1, w4, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w1, w4, w2] + 
     (B2 - B3)*CT[w6, w1, w4, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w6, w1, w4, w3] + (-1/4*B2 + B3/4)*CT[w6, w1, w4, w37] + 
     (B2/4 - B3/4)*CT[w6, w1, w4, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w6, w1, w4, w5] + (B1/2 + B3/2 - B4)*CT[w6, w1, w4, w6] + 
     (B2*CT[w6, w1, w41, w2])/4 + (B1/4 + B2/4 - B3/4)*CT[w6, w1, w41, w3] + 
     (-1/2*B1 + B4/2)*CT[w6, w1, w41, w36] + (B1/4 - B4/2)*
      CT[w6, w1, w41, w37] + (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w41, w4] - 
     (B2*CT[w6, w1, w41, w5])/4 + (B3/2 - B4/2)*CT[w6, w1, w6, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w1, w6, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w6, w1, w6, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w6, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w1, w6, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w1, w6, w24] + (B1/4 - B3/4)*CT[w6, w1, w6, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w6, w3] + (B3*CT[w6, w1, w6, w37])/
      4 + (B1/4 - B3/4)*CT[w6, w1, w6, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w6, w4] + (-1/4*B1 - B3/4)*CT[w6, w1, w6, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w6, w5] + 
     (B3/2 - B4/2)*CT[w6, w1, w6, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w10, w1, w1] + (B1 + B3 - 2*B4)*CT[w6, w10, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w1, w2] + 
     (B2/4 - B3/4)*CT[w6, w10, w1, w3] + (B2/4 - B3/4)*CT[w6, w10, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w1, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w10, w26, w2] + (B2 - B3)*CT[w6, w10, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w6, w10, w26, w3] + 
     (B2/4 - B3/4)*CT[w6, w10, w26, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w26, w5] + (B1/2 + B3/2 - B4)*CT[w6, w10, w26, w6] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w27, w1] + (-B1 - B3 + 2*B4)*
      CT[w6, w10, w27, w12] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w27, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w27, w3] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w27, w37] + (B2/4 - B3/4)*
      CT[w6, w10, w27, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w27, w5] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w27, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w36, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w36, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w36, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w36, w37] + (B2/4 - B3/4)*CT[w6, w10, w36, w4] + 
     (B2/4 - B3/4)*CT[w6, w10, w36, w5] + (B2/4 - B3/4)*
      CT[w6, w10, w38, w2] + (B2/4 - B3/4)*CT[w6, w10, w38, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w38, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w10, w38, w37] + (-1/4*B2 + B3/4)*CT[w6, w10, w38, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w38, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w6, w10, w4, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w4, w2] + 
     (-B2 + B3)*CT[w6, w10, w4, w21] + (B2/2 - B3/2)*CT[w6, w10, w4, w26] + 
     (B2/4 - B3/4)*CT[w6, w10, w4, w3] + (B2/2 - B3/2)*CT[w6, w10, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w4, w4] + (B2/2 - B3/2)*CT[w6, w10, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w40, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w40, w37] + (B2/4 - B3/4)*CT[w6, w10, w40, w4] + 
     (B2/4 - B3/4)*CT[w6, w10, w40, w5] + (B1 + B3 - 2*B4)*
      CT[w6, w10, w7, w12] + (-B2 + B3)*CT[w6, w10, w7, w21] + 
     (B2 - B3)*CT[w6, w10, w7, w3] + (-B1 - B3 + 2*B4)*CT[w6, w10, w7, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w6, w10, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w6, w10, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w6, w10, w9, w26] + (B2/2 - B3/2)*
      CT[w6, w10, w9, w3] + (-1/2*B2 + B3/2)*CT[w6, w10, w9, w36] + 
     (B2/2 - B3/2)*CT[w6, w10, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w6, w10, w9, w40] + (B1/2 - B3/2)*CT[w6, w14, w1, w1] + 
     (-B1 + B3)*CT[w6, w14, w1, w13] + (-B1 + B3)*CT[w6, w14, w1, w18] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w1, w2] + B3*CT[w6, w14, w1, w22] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w1, w27] + (B1 - B2/4 - (5*B3)/4)*
      CT[w6, w14, w1, w3] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w1, w38] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w6, w14, w1, w4] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w1, w5] + 
     (B1/2 - B3/2)*CT[w6, w14, w1, w6] + (-B1 - B2)*CT[w6, w14, w11, w17] + 
     (B1/2 - B3/2)*CT[w6, w14, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w11, w27] + (B1/2 - B3/2)*CT[w6, w14, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w11, w38] + (B1/2 - B3/2)*
      CT[w6, w14, w11, w39] + (B1/2 + B2 + B3/2)*CT[w6, w14, w11, w4] + 
     (B1/2 - B3/2)*CT[w6, w14, w11, w6] + (B1/2 - B3/2)*
      CT[w6, w14, w12, w1] + (-B1 + B3)*CT[w6, w14, w12, w12] + 
     (B1 - B3)*CT[w6, w14, w12, w18] - B3*CT[w6, w14, w12, w22] + 
     (B1/2 - B3/2)*CT[w6, w14, w12, w27] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w12, w3] + (B1/2 - B3/2)*CT[w6, w14, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w12, w37] + (B1/2 - B3/2)*
      CT[w6, w14, w12, w38] + B3*CT[w6, w14, w12, w4] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w12, w6] + (-1/2*B1 + B2/2 + B3)*CT[w6, w14, w13, w1] + 
     (2*B1 - 2*B3)*CT[w6, w14, w13, w13] + (B1 - B3)*CT[w6, w14, w13, w18] - 
     B3*CT[w6, w14, w13, w22] + (-1/2*B1 - B2/2)*CT[w6, w14, w13, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w6, w14, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w14, w13, w37] + (B1/2 + B2/2)*
      CT[w6, w14, w13, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w6, w14, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w14, w13, w5] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w6, w14, w14, w1] + (B1 - B3)*CT[w6, w14, w14, w12] + 
     (2*B1 - 2*B3)*CT[w6, w14, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w14, w25] + (B1/2 - B3/2)*CT[w6, w14, w14, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w6, w14, w14, w3] + 
     (B1/2 - B3/2)*CT[w6, w14, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w14, w39] + (-B1 + B3)*CT[w6, w14, w18, w1] + 
     (B1 - B3)*CT[w6, w14, w18, w12] + (B1 - B3)*CT[w6, w14, w18, w13] + 
     (-B1 + B3)*CT[w6, w14, w18, w3] + B3*CT[w6, w14, w22, w1] - 
     B3*CT[w6, w14, w22, w12] - B3*CT[w6, w14, w22, w13] + 
     B3*CT[w6, w14, w22, w3] + (B1/2 - B3/2)*CT[w6, w14, w25, w1] + 
     (-B1 + B3)*CT[w6, w14, w25, w13] + (B1 + B2)*CT[w6, w14, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w6, w14, w25, w3] + (B2/4 + B3/4)*CT[w6, w14, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w6, w14, w25, w4] + 
     (B2/4 + B3/4)*CT[w6, w14, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w25, w6] + (B2/4 + B3/4)*CT[w6, w14, w27, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w27, w36] + (-1/4*B2 - B3/4)*CT[w6, w14, w27, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w27, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w27, w5] + (B1 - B2/2 - (3*B3)/2)*
      CT[w6, w14, w3, w1] + (-B1 + B3)*CT[w6, w14, w3, w12] + 
     (-2*B1 + 2*B3)*CT[w6, w14, w3, w13] + (-B1 - B2)*CT[w6, w14, w3, w17] + 
     (-B1 + B3)*CT[w6, w14, w3, w18] + (B2/4 + B3/4)*CT[w6, w14, w3, w2] + 
     B3*CT[w6, w14, w3, w22] + (B1/2 + B2/2)*CT[w6, w14, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w6, w14, w3, w3] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w6, w14, w3, w39] + (B1/2 + B2/4 - (5*B3)/4)*CT[w6, w14, w3, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w3, w5] + 
     (B1/2 - B3/2)*CT[w6, w14, w3, w6] + (B2/4 + B3/4)*CT[w6, w14, w38, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w38, w3] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w38, w36] + (-1/4*B2 - B3/4)*CT[w6, w14, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w38, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w38, w5] + (-1/4*B2 - B3/4)*
      CT[w6, w14, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w39, w3] + 
     (B1/2 - B3/2)*CT[w6, w14, w39, w36] + (B2/4 + B3/4)*
      CT[w6, w14, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w39, w4] + 
     (B2/4 + B3/4)*CT[w6, w14, w39, w5] - B3*CT[w6, w14, w4, w1] + 
     B3*CT[w6, w14, w4, w12] + B3*CT[w6, w14, w4, w13] - 
     B3*CT[w6, w14, w4, w3] + (-1/4*B1 - (3*B2)/2 + B3/4)*
      CT[w6, w18, w1, w1] + (-B1 + B3)*CT[w6, w18, w1, w12] + 
     (3*B1 + 3*B2)*CT[w6, w18, w1, w18] + (B1/4 + (3*B2)/4)*
      CT[w6, w18, w1, w2] + (3*B2 - B3)*CT[w6, w18, w1, w22] + 
     (-B1 - (3*B2)/2 + B3/2)*CT[w6, w18, w1, w24] + 
     (-1/2*B1 - (3*B2)/4 - (5*B3)/4)*CT[w6, w18, w1, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w18, w1, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w1, w37] + 
     ((3*B1)/2 + B2/4 + (3*B3)/4)*CT[w6, w18, w1, w4] + 
     (B1 + B2/2 + B3/2)*CT[w6, w18, w1, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w1, w5] + ((-3*B1)/4 - (3*B2)/2 - B3/4)*
      CT[w6, w18, w1, w6] + (-B1 + B3)*CT[w6, w18, w14, w1] + 
     (B1 - B3)*CT[w6, w18, w14, w12] + (B1 - B3)*CT[w6, w18, w14, w13] + 
     (-B1 + B3)*CT[w6, w18, w14, w3] + ((5*B1)/2 + B2 + (3*B3)/2)*
      CT[w6, w18, w18, w1] + (-10*B1 - 10*B2)*CT[w6, w18, w18, w18] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w6, w18, w18, w2] + 
     ((3*B1)/2 + 3*B2 - (3*B3)/2)*CT[w6, w18, w18, w24] + 
     (B1/2 + 2*B2 - (3*B3)/2)*CT[w6, w18, w18, w3] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w6, w18, w18, w36] + 
     (-2*B1 - 2*B2)*CT[w6, w18, w18, w4] + ((-3*B1)/2 - (3*B3)/2)*
      CT[w6, w18, w18, w41] + ((9*B1)/2 + 3*B2 + (3*B3)/2)*
      CT[w6, w18, w18, w6] + (B1 + B2)*CT[w6, w18, w19, w17] + 
     (B1 + B2)*CT[w6, w18, w19, w18] + (-B1 - B2)*CT[w6, w18, w19, w3] + 
     (-B1 - B2)*CT[w6, w18, w19, w6] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w6, w18, w2, w1] + (B1/4 + B2/4 + B3/2)*CT[w6, w18, w2, w2] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w6, w18, w2, w3] + 
     (-1/4*B1 + B2/2 + B3/4)*CT[w6, w18, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w6, w18, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w2, w5] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w6, w18, w2, w6] + (B2 - B3)*CT[w6, w18, w23, w21] + 
     (B2 - B3)*CT[w6, w18, w23, w22] + (-B2 + B3)*CT[w6, w18, w23, w4] + 
     (-B2 + B3)*CT[w6, w18, w23, w6] + ((-3*B1)/4 + B2 - (3*B3)/4)*
      CT[w6, w18, w24, w1] + (B1 + B2)*CT[w6, w18, w24, w18] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w24, w2] + 
     (-3*B2 + B3)*CT[w6, w18, w24, w22] + (B1/2 - (3*B2)/4 + (3*B3)/4)*
      CT[w6, w18, w24, w3] + ((-3*B1)/4 - (3*B3)/4)*CT[w6, w18, w24, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w24, w37] + 
     (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*CT[w6, w18, w24, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w24, w5] + (-1/4*B1 + B2 - B3/4)*
      CT[w6, w18, w24, w6] + ((-3*B1)/4 - B2 - (7*B3)/4)*
      CT[w6, w18, w3, w1] + (-B1 + B3)*CT[w6, w18, w3, w13] + 
     (-B1 - B2)*CT[w6, w18, w3, w17] + (2*B1 + 2*B2)*CT[w6, w18, w3, w18] + 
     ((-5*B1)/4 - (3*B2)/4 - B3)*CT[w6, w18, w3, w2] + 
     (-1/2*B2 + B3/2)*CT[w6, w18, w3, w24] + ((3*B1)/2 + (5*B2)/4 + (3*B3)/4)*
      CT[w6, w18, w3, w3] + (B1/4 - (3*B3)/4)*CT[w6, w18, w3, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w3, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w18, w3, w4] + (-1/2*B2 + B3/2)*CT[w6, w18, w3, w41] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w3, w5] + (-1/4*B1 - B3/4)*
      CT[w6, w18, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w18, w36, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w18, w36, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w6, w18, w36, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w18, w36, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w18, w36, w6] + (B1 + B2/2 + B3/2)*
      CT[w6, w18, w4, w1] + (-2*B1 - 2*B2)*CT[w6, w18, w4, w18] + 
     (B1 + B2/2 + B3/2)*CT[w6, w18, w4, w2] + 
     (-B2 + B3)*CT[w6, w18, w4, w21] + (B2/2 - B3/2)*CT[w6, w18, w4, w24] + 
     (B2/2 - B3/2)*CT[w6, w18, w4, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w18, w4, w36] + (B2/2 - B3/2)*CT[w6, w18, w4, w41] + 
     (B2/2 - B3/2)*CT[w6, w18, w4, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w18, w41, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w41, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w18, w41, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w6, w18, w41, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w6, w18, w41, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w18, w41, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w18, w41, w6] + ((-3*B1)/4 - (3*B2)/2 - B3/4)*
      CT[w6, w18, w6, w1] + (4*B1 + 4*B2)*CT[w6, w18, w6, w18] + 
     ((-5*B1)/4 - B2/4 - B3/2)*CT[w6, w18, w6, w2] + 
     2*B2*CT[w6, w18, w6, w22] + (-1/2*B1 - (3*B2)/2 + B3)*
      CT[w6, w18, w6, w24] + (B2/4 + B3/4)*CT[w6, w18, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w18, w6, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w6, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w18, w6, w4] + 
     (B1/2 - B2/2 + B3)*CT[w6, w18, w6, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w6, w5] + ((-5*B1)/4 - (3*B2)/2 - (3*B3)/4)*
      CT[w6, w18, w6, w6] + (-B1 - B2)*CT[w6, w19, w1, w17] + 
     (-B1 - B2)*CT[w6, w19, w1, w18] + (B1 + B2)*CT[w6, w19, w1, w3] + 
     (B1 + B2)*CT[w6, w19, w1, w6] + (-1/2*B1 + B2/2 + B3)*
      CT[w6, w19, w15, w1] + (B1 - B3)*CT[w6, w19, w15, w13] + 
     (-B2 - B3)*CT[w6, w19, w15, w22] + (B1/2 + B2/2)*CT[w6, w19, w15, w24] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w15, w25] + (B1/2 + B2/2)*
      CT[w6, w19, w15, w39] + (-1/2*B1 + B2/2 + B3)*CT[w6, w19, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w15, w41] + 
     (-B1 - B2)*CT[w6, w19, w17, w1] + (-2*B1 - 2*B2)*CT[w6, w19, w17, w17] + 
     (B1 + B2)*CT[w6, w19, w17, w18] + (B1/2 + B2 + B3/2)*
      CT[w6, w19, w17, w2] + (B2 - B3)*CT[w6, w19, w17, w22] + 
     (B1/2 - B3/2)*CT[w6, w19, w17, w25] + (B1/2 + B2 + B3/2)*
      CT[w6, w19, w17, w3] + (B1/2 - B3/2)*CT[w6, w19, w17, w36] + 
     (B1/2 - B3/2)*CT[w6, w19, w17, w39] + (B1/2 + (3*B3)/2)*
      CT[w6, w19, w17, w4] + (-1/2*B1 - B2 - B3/2)*CT[w6, w19, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w18, w1] + 
     (B1 + B2)*CT[w6, w19, w18, w17] + (3*B1 + 3*B2)*CT[w6, w19, w18, w18] + 
     (B1/2 + B2/2)*CT[w6, w19, w18, w2] + (B2 - B3)*CT[w6, w19, w18, w22] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w18, w24] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w18, w3] + (-1/2*B1 - B2/2)*CT[w6, w19, w18, w36] + 
     (-B2 + B3)*CT[w6, w19, w18, w4] + (B1/2 + B2/2)*CT[w6, w19, w18, w41] + 
     ((-5*B1)/2 - (5*B2)/2)*CT[w6, w19, w18, w6] + 
     (-2*B1 - 2*B2)*CT[w6, w19, w19, w17] + 
     (-B1 - B2)*CT[w6, w19, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w19, w24] + (B1/2 + B2/2)*CT[w6, w19, w19, w25] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w19, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w19, w39] + (B1/2 + B2/2)*CT[w6, w19, w19, w41] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w19, w19, w6] + 
     (B2 - B3)*CT[w6, w19, w22, w17] + (B2 - B3)*CT[w6, w19, w22, w18] + 
     (-B2 + B3)*CT[w6, w19, w22, w3] + (-B2 + B3)*CT[w6, w19, w22, w6] + 
     (-1/2*B2 - B3/2)*CT[w6, w19, w24, w1] + (B2/4 + B3/4)*
      CT[w6, w19, w24, w2] + (B2 + B3)*CT[w6, w19, w24, w22] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w19, w24, w3] + 
     (B1/2 + B2/2)*CT[w6, w19, w24, w36] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w24, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w19, w24, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w24, w5] + (-1/2*B2 - B3/2)*
      CT[w6, w19, w24, w6] + (B1/2 - B3/2)*CT[w6, w19, w25, w1] + 
     (-B1 + B3)*CT[w6, w19, w25, w13] + (B1 + B2)*CT[w6, w19, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w25, w3] + (B2/4 + B3/4)*CT[w6, w19, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w6, w19, w25, w4] + 
     (B2/4 + B3/4)*CT[w6, w19, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w25, w6] + (B1/2 + B2 + B3/2)*CT[w6, w19, w3, w1] + 
     (B1 - B3)*CT[w6, w19, w3, w13] + (2*B1 + 2*B2)*CT[w6, w19, w3, w17] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w6, w19, w3, w2] + 
     (-B2 + B3)*CT[w6, w19, w3, w22] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w3, w25] + ((-3*B1)/2 - (7*B2)/4 - B3/4)*
      CT[w6, w19, w3, w3] + (-1/2*B1 + B3/2)*CT[w6, w19, w3, w36] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w3, w39] + (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*
      CT[w6, w19, w3, w4] + (-1/4*B2 - B3/4)*CT[w6, w19, w3, w5] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w6, w19, w36, w3] + (B1/2 - B3/2)*CT[w6, w19, w36, w36] + 
     (B2/4 + B3/4)*CT[w6, w19, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w19, w36, w4] + (B2/4 + B3/4)*CT[w6, w19, w36, w5] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w6, w19, w39, w3] + (B1/2 - B3/2)*CT[w6, w19, w39, w36] + 
     (B2/4 + B3/4)*CT[w6, w19, w39, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w19, w39, w4] + (B2/4 + B3/4)*CT[w6, w19, w39, w5] + 
     (-B2 + B3)*CT[w6, w19, w4, w17] + (-B2 + B3)*CT[w6, w19, w4, w18] + 
     (B2 - B3)*CT[w6, w19, w4, w3] + (B2 - B3)*CT[w6, w19, w4, w6] + 
     (B2/4 + B3/4)*CT[w6, w19, w41, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w19, w41, w3] + (-1/2*B1 + B3/2)*CT[w6, w19, w41, w36] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w41, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w6, w19, w41, w4] + (-1/4*B2 - B3/4)*CT[w6, w19, w41, w5] + 
     (B1/2 + B2 + B3/2)*CT[w6, w19, w6, w1] + (-2*B1 - 2*B2)*
      CT[w6, w19, w6, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w6, w19, w6, w2] - 2*B2*CT[w6, w19, w6, w22] + 
     (B1/2 + B2/2)*CT[w6, w19, w6, w24] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w6, w3] + (B2/4 + B3/4)*CT[w6, w19, w6, w37] + 
     (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*CT[w6, w19, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w6, w41] + (B2/4 + B3/4)*
      CT[w6, w19, w6, w5] + ((3*B1)/2 + 2*B2 + B3/2)*CT[w6, w19, w6, w6] + 
     ((-5*B1)/4 - (3*B2)/2 + B3/4 + B4)*CT[w6, w22, w1, w1] + 
     B3*CT[w6, w22, w1, w12] + (3*B1 + 3*B2 - 2*B4)*CT[w6, w22, w1, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w1, w2] + 
     (3*B2 - 3*B3)*CT[w6, w22, w1, w22] + (-1/2*B1 - (3*B2)/2 + B3)*
      CT[w6, w22, w1, w24] + (-1/2*B1 + B2/4 - (7*B3)/4)*
      CT[w6, w22, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w22, w1, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w1, w37] + 
     (B1 - (3*B2)/4 + (7*B3)/4)*CT[w6, w22, w1, w4] + 
     (B1/2 - B2/2 + B3)*CT[w6, w22, w1, w41] + (B1/4 + (3*B2)/4 - B3/2 - B4)*
      CT[w6, w22, w1, w5] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4 + B4)*
      CT[w6, w22, w1, w6] + B3*CT[w6, w22, w14, w1] - 
     B3*CT[w6, w22, w14, w12] - B3*CT[w6, w22, w14, w13] + 
     B3*CT[w6, w22, w14, w3] + (B2 - B3)*CT[w6, w22, w19, w17] + 
     (B2 - B3)*CT[w6, w22, w19, w18] + (-B2 + B3)*CT[w6, w22, w19, w3] + 
     (-B2 + B3)*CT[w6, w22, w19, w6] + ((-3*B1)/2 + B2 - (5*B3)/2)*
      CT[w6, w22, w22, w1] + (-10*B2 + 10*B3)*CT[w6, w22, w22, w22] + 
     ((3*B1)/2 + 3*B2 - (3*B3)/2)*CT[w6, w22, w22, w24] + 
     (-2*B2 + 2*B3)*CT[w6, w22, w22, w3] + ((-3*B1)/2 - (3*B3)/2)*
      CT[w6, w22, w22, w36] + ((3*B1)/2 + (3*B3)/2)*CT[w6, w22, w22, w37] + 
     ((-3*B1)/2 + 2*B2 - (7*B3)/2)*CT[w6, w22, w22, w4] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w6, w22, w22, w41] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w6, w22, w22, w5] + 
     ((-3*B1)/2 + 3*B2 - (9*B3)/2)*CT[w6, w22, w22, w6] + 
     (B2 - B3)*CT[w6, w22, w23, w21] + (B2 - B3)*CT[w6, w22, w23, w22] + 
     (-B2 + B3)*CT[w6, w22, w23, w4] + (-B2 + B3)*CT[w6, w22, w23, w6] + 
     ((7*B1)/4 + B2 + (3*B3)/4 - B4)*CT[w6, w22, w24, w1] + 
     (-3*B1 - 3*B2 + 2*B4)*CT[w6, w22, w24, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w6, w22, w24, w2] + 
     (B2 - B3)*CT[w6, w22, w24, w22] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w6, w22, w24, w3] + ((3*B1)/4 + (3*B3)/4)*CT[w6, w22, w24, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w24, w37] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w6, w22, w24, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w24, w5] + 
     ((5*B1)/4 + B2 + B3/4 - B4)*CT[w6, w22, w24, w6] + 
     (-1/2*B1 + B2/2 - 2*B3)*CT[w6, w22, w3, w1] + B3*CT[w6, w22, w3, w13] + 
     (-B2 + B3)*CT[w6, w22, w3, w17] + (-2*B2 + 2*B3)*CT[w6, w22, w3, w22] + 
     (B1/2 + B2/2)*CT[w6, w22, w3, w24] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w3, w36] + (B1/2 + B2/2)*CT[w6, w22, w3, w37] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w22, w3, w4] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w3, w41] + (B1/2 + B2/2)*CT[w6, w22, w3, w5] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w22, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w22, w36, w1] + (B1/4 - B2/4 + B3/2)*CT[w6, w22, w36, w2] + 
     (-1/4*B2 + B3/4)*CT[w6, w22, w36, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w22, w36, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w36, w37] + (B2/4 - B3/4)*CT[w6, w22, w36, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w36, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w22, w37, w1] + (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w37, w2] + 
     (B2/4 - B3/4)*CT[w6, w22, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w6, w22, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w6, w22, w37, w37] + (-1/4*B2 + B3/4)*CT[w6, w22, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w6, w22, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w22, w37, w6] + (B1/4 - B2 + (5*B3)/4 + B4)*
      CT[w6, w22, w4, w1] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w6, w22, w4, w2] + (-B2 + B3)*CT[w6, w22, w4, w21] + 
     (2*B2 - 2*B3)*CT[w6, w22, w4, w22] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w4, w24] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w6, w22, w4, w3] + (B1/4 + B3/4)*CT[w6, w22, w4, w36] + 
     ((-3*B1)/4 - B2/4 - B3/2)*CT[w6, w22, w4, w37] + 
     (B1 + (5*B2)/4 - B3/4)*CT[w6, w22, w4, w4] + 
     (B1/2 + B2/2)*CT[w6, w22, w4, w41] + ((-5*B1)/4 - (3*B2)/4 - B3/2 - B4)*
      CT[w6, w22, w4, w5] + ((3*B1)/4 + (3*B3)/4 + B4)*CT[w6, w22, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w22, w41, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w6, w22, w41, w2] + (-1/4*B2 + B3/4)*
      CT[w6, w22, w41, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w22, w41, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w41, w37] + (B2/4 - B3/4)*CT[w6, w22, w41, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w41, w6] + (B1/4 + B2/2 - B3/4 - B4)*
      CT[w6, w22, w5, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w5, w2] + (B1/2 + (3*B2)/4 - B3/4)*CT[w6, w22, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w6, w22, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w6, w22, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w6, w22, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w6, w22, w5, w6] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4 + B4)*
      CT[w6, w22, w6, w1] + (3*B1 + 2*B2 + B3 - 2*B4)*CT[w6, w22, w6, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w6, w2] + 
     (4*B2 - 4*B3)*CT[w6, w22, w6, w22] + (-B1 - (3*B2)/2 + B3/2)*
      CT[w6, w22, w6, w24] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w6, w22, w6, w3] + (B1/4 + B2/2 - B3/4)*CT[w6, w22, w6, w36] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w6, w22, w6, w37] + 
     ((3*B1)/2 + B2/4 + (5*B3)/4)*CT[w6, w22, w6, w4] + 
     (B1 + B2/2 + B3/2)*CT[w6, w22, w6, w41] + (-1/4*B1 - B2/4 - B4)*
      CT[w6, w22, w6, w5] + (-1/4*B1 - (3*B2)/2 + (5*B3)/4 + B4)*
      CT[w6, w22, w6, w6] + (-B2 + B3)*CT[w6, w23, w1, w21] + 
     (-B2 + B3)*CT[w6, w23, w1, w22] + (B2 - B3)*CT[w6, w23, w1, w4] + 
     (B2 - B3)*CT[w6, w23, w1, w6] + (B2 - B3)*CT[w6, w23, w18, w21] + 
     (B2 - B3)*CT[w6, w23, w18, w22] + (-B2 + B3)*CT[w6, w23, w18, w4] + 
     (-B2 + B3)*CT[w6, w23, w18, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w6, w23, w20, w1] + (-B1 - B2 + 2*B4)*CT[w6, w23, w20, w18] + 
     (B2/2 - B3/2)*CT[w6, w23, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w20, w26] + (B2/2 - B3/2)*CT[w6, w23, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w20, w40] + (B2/2 - B3/2)*CT[w6, w23, w20, w41] + 
     (-B2 + B3)*CT[w6, w23, w21, w1] + (B2 - B3)*CT[w6, w23, w21, w18] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w21, w21] + (B2 - B3)*CT[w6, w23, w21, w22] + 
     (B2 - B3)*CT[w6, w23, w21, w4] + (B1 + B2 - 2*B4)*CT[w6, w23, w21, w5] + 
     (-B1 - B2 + 2*B4)*CT[w6, w23, w21, w6] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w1] + (B2 - B3)*CT[w6, w23, w22, w18] + 
     (B2 - B3)*CT[w6, w23, w22, w21] + (3*B2 - 3*B3)*CT[w6, w23, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w22, w24] + 
     (-B2 + B3)*CT[w6, w23, w22, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w36] + (B2/2 - B3/2)*CT[w6, w23, w22, w37] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w22, w4] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w41] + (B2/2 - B3/2)*CT[w6, w23, w22, w5] + 
     ((-5*B2)/2 + (5*B3)/2)*CT[w6, w23, w22, w6] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w23, w21] + 
     (-B2 + B3)*CT[w6, w23, w23, w22] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w23, w24] + (B2/2 - B3/2)*CT[w6, w23, w23, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w6, w23, w23, w4] + 
     (B2/2 - B3/2)*CT[w6, w23, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w23, w41] + ((3*B2)/2 - (3*B3)/2)*CT[w6, w23, w23, w6] + 
     (-1/2*B1 - B2/2 + B4)*CT[w6, w23, w24, w1] + 
     (B1 + B2 - 2*B4)*CT[w6, w23, w24, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w24, w2] + (B2/4 - B3/4)*CT[w6, w23, w24, w3] + 
     (B2/2 - B3/2)*CT[w6, w23, w24, w36] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w24, w37] + (-1/4*B2 + B3/4)*CT[w6, w23, w24, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w24, w5] + 
     (-1/2*B1 - B2/2 + B4)*CT[w6, w23, w24, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w23, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w26, w2] + 
     (B2 - B3)*CT[w6, w23, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w6, w23, w26, w3] + (B2/4 - B3/4)*CT[w6, w23, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w26, w5] + (B1/2 + B3/2 - B4)*CT[w6, w23, w26, w6] + 
     (-B2 + B3)*CT[w6, w23, w3, w21] + (-B2 + B3)*CT[w6, w23, w3, w22] + 
     (B2 - B3)*CT[w6, w23, w3, w4] + (B2 - B3)*CT[w6, w23, w3, w6] + 
     (B1/2 + B2 - B3/2 - B4)*CT[w6, w23, w4, w1] + 
     (-B2 + B3)*CT[w6, w23, w4, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w4, w2] + (2*B2 - 2*B3)*CT[w6, w23, w4, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w6, w23, w4, w3] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w4, w37] + ((-7*B2)/4 + (7*B3)/4)*CT[w6, w23, w4, w4] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*CT[w6, w23, w4, w5] + 
     (B1/2 + B3/2 - B4)*CT[w6, w23, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w40, w2] + (-1/4*B2 + B3/4)*CT[w6, w23, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w23, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w40, w37] + (B2/4 - B3/4)*CT[w6, w23, w40, w4] + 
     (B2/4 - B3/4)*CT[w6, w23, w40, w5] + (B2/4 - B3/4)*
      CT[w6, w23, w41, w2] + (B2/4 - B3/4)*CT[w6, w23, w41, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w23, w41, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w23, w41, w37] + (-1/4*B2 + B3/4)*CT[w6, w23, w41, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w41, w5] + (B1/2 + B2 - B3/2 - B4)*
      CT[w6, w23, w6, w1] + (-B1 - 2*B2 + B3 + 2*B4)*CT[w6, w23, w6, w18] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w6, w2] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w6, w22] + (B2/2 - B3/2)*
      CT[w6, w23, w6, w24] + ((3*B2)/4 - (3*B3)/4)*CT[w6, w23, w6, w3] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w6, w4] + (B2/2 - B3/2)*CT[w6, w23, w6, w41] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*CT[w6, w23, w6, w5] + 
     (B1/2 + 2*B2 - (3*B3)/2 - B4)*CT[w6, w23, w6, w6] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4)*CT[w6, w24, w1, w1] + 
     (-2*B1 - 2*B2)*CT[w6, w24, w1, w18] + (B1/4 + B3/4)*
      CT[w6, w24, w1, w2] + (-2*B2 + 2*B3)*CT[w6, w24, w1, w22] + 
     (B1/2 + B2 - B3/2)*CT[w6, w24, w1, w24] + 
     (B1/2 + B3/2)*CT[w6, w24, w1, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w24, w1, w36] + (B1/4 + B3/4)*CT[w6, w24, w1, w37] + 
     (-B1 - B3)*CT[w6, w24, w1, w4] + (-1/2*B1 - B3/2)*CT[w6, w24, w1, w41] + 
     (B1/4 + B3/4)*CT[w6, w24, w1, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w24, w1, w6] + ((-3*B1)/2 - B2 - B3/2)*CT[w6, w24, w18, w1] + 
     (3*B1 + 3*B2)*CT[w6, w24, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w6, w24, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w18, w24] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w18, w36] + 
     (B1 + B2)*CT[w6, w24, w18, w4] + (B1/2 + B3/2)*CT[w6, w24, w18, w41] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w18, w6] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w24, w22, w1] + (3*B2 - 3*B3)*CT[w6, w24, w22, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w22, w24] + 
     (B2 - B3)*CT[w6, w24, w22, w3] + (B1/2 + B3/2)*CT[w6, w24, w22, w36] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w22, w37] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w24, w22, w4] + (B1/2 + B3/2)*CT[w6, w24, w22, w41] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w22, w5] + (B1/2 + B3/2)*
      CT[w6, w24, w22, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w6, w24, w3, w1] + 
     (-B1 - B2)*CT[w6, w24, w3, w18] + (B1/4 + B3/4)*CT[w6, w24, w3, w2] + 
     (B2 - B3)*CT[w6, w24, w3, w22] + (B2/2 - B3/2)*CT[w6, w24, w3, w3] + 
     (B1/4 + B3/4)*CT[w6, w24, w3, w36] + (-1/4*B1 - B3/4)*
      CT[w6, w24, w3, w37] + (-1/2*B2 + B3/2)*CT[w6, w24, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w3, w5] + (B1/4 + B3/4)*
      CT[w6, w24, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w6, w24, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w36, w36] + (B1/4 + B3/4)*CT[w6, w24, w36, w37] + 
     (B1/4 + B3/4)*CT[w6, w24, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w36, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w6, w24, w4, w1] + 
     (B1 + B2)*CT[w6, w24, w4, w18] + (-1/4*B1 - B3/4)*CT[w6, w24, w4, w2] + 
     (-B2 + B3)*CT[w6, w24, w4, w22] + (-1/2*B2 + B3/2)*CT[w6, w24, w4, w3] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w4, w36] + (B1/4 + B3/4)*
      CT[w6, w24, w4, w37] + (B2/2 - B3/2)*CT[w6, w24, w4, w4] + 
     (B1/4 + B3/4)*CT[w6, w24, w4, w5] + (-1/4*B1 - B3/4)*
      CT[w6, w24, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w6, w24, w6, w1] + 
     (-B1 - B2)*CT[w6, w24, w6, w18] + (B1/4 + B3/4)*CT[w6, w24, w6, w2] + 
     (-B2 + B3)*CT[w6, w24, w6, w22] + (B1/2 + B2 - B3/2)*
      CT[w6, w24, w6, w24] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w24, w6, w36] + 
     (B1/4 + B3/4)*CT[w6, w24, w6, w37] + (-1/2*B1 - B3/2)*
      CT[w6, w24, w6, w4] + (-1/2*B1 - B3/2)*CT[w6, w24, w6, w41] + 
     (B1/4 + B3/4)*CT[w6, w24, w6, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w6, w6] + (-1/2*B1 + B3/2)*CT[w6, w3, w1, w1] + 
     (B1 - B3)*CT[w6, w3, w1, w12] + (B1 - B3)*CT[w6, w3, w1, w13] + 
     (B1 + B2)*CT[w6, w3, w1, w17] + (B1 - B3)*CT[w6, w3, w1, w18] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w6, w3, w1, w2] - 
     B3*CT[w6, w3, w1, w22] + ((-3*B1)/2 + B2/4 + (7*B3)/4)*
      CT[w6, w3, w1, w3] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w3, w1, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w6, w3, w1, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w3, w1, w5] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w1, w6] + (B1/2 - B2/2 - B3)*
      CT[w6, w3, w13, w1] + (-2*B1 + 2*B3)*CT[w6, w3, w13, w13] + 
     (-B1 + B3)*CT[w6, w3, w13, w18] + B3*CT[w6, w3, w13, w22] + 
     (B1/2 + B2/2)*CT[w6, w3, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w6, w3, w13, w3] + (B1/2 + B2/2)*CT[w6, w3, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w6, w3, w13, w39] + (B1/2 - B2/2 - 2*B3)*
      CT[w6, w3, w13, w4] + (B1/2 + B2/2)*CT[w6, w3, w13, w5] + 
     (B1 - B3)*CT[w6, w3, w14, w1] + (-B1 + B3)*CT[w6, w3, w14, w12] + 
     (-B1 + B3)*CT[w6, w3, w14, w13] + (B1 - B3)*CT[w6, w3, w14, w3] + 
     (B1 + B2)*CT[w6, w3, w17, w1] + (2*B1 + 2*B2)*CT[w6, w3, w17, w17] + 
     (-B1 - B2)*CT[w6, w3, w17, w18] + (-1/2*B1 - B2 - B3/2)*
      CT[w6, w3, w17, w2] + (-B2 + B3)*CT[w6, w3, w17, w22] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w17, w25] + (-1/2*B1 - B2 - B3/2)*
      CT[w6, w3, w17, w3] + (-1/2*B1 + B3/2)*CT[w6, w3, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w17, w39] + (-1/2*B1 - (3*B3)/2)*
      CT[w6, w3, w17, w4] + (B1/2 + B2 + B3/2)*CT[w6, w3, w17, w6] + 
     (-1/2*B2 - (3*B3)/2)*CT[w6, w3, w18, w1] + 
     (-B1 + B3)*CT[w6, w3, w18, w13] + (-B1 - B2)*CT[w6, w3, w18, w17] + 
     (2*B1 + 2*B2)*CT[w6, w3, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w6, w3, w18, w2] + (-1/2*B2 + B3/2)*CT[w6, w3, w18, w24] + 
     (B1 + B2/2 + B3/2)*CT[w6, w3, w18, w3] + (B2/2 - B3/2)*
      CT[w6, w3, w18, w36] + (B1 + B2)*CT[w6, w3, w18, w4] + 
     (-1/2*B2 + B3/2)*CT[w6, w3, w18, w41] + (-B1 - B2/2 - B3/2)*
      CT[w6, w3, w18, w6] + (B1 + B2)*CT[w6, w3, w19, w17] + 
     (B1 + B2)*CT[w6, w3, w19, w18] + (-B1 - B2)*CT[w6, w3, w19, w3] + 
     (-B1 - B2)*CT[w6, w3, w19, w6] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w6, w3, w2, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w6, w3, w2, w2] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w6, w3, w2, w3] + (B1/4 - B2/2 - B3/4)*
      CT[w6, w3, w2, w36] + (B1/4 + B2/4 + B3/2)*CT[w6, w3, w2, w37] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w6, w3, w2, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w3, w2, w5] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w6, w3, w2, w6] + (-1/2*B1 + B2/2 - 2*B3)*CT[w6, w3, w22, w1] + 
     B3*CT[w6, w3, w22, w13] + (-B2 + B3)*CT[w6, w3, w22, w17] + 
     (-2*B2 + 2*B3)*CT[w6, w3, w22, w22] + (B1/2 + B2/2)*
      CT[w6, w3, w22, w24] + (-1/2*B1 - B2/2)*CT[w6, w3, w22, w36] + 
     (B1/2 + B2/2)*CT[w6, w3, w22, w37] + (-1/2*B1 + B2/2 - B3)*
      CT[w6, w3, w22, w4] + (-1/2*B1 - B2/2)*CT[w6, w3, w22, w41] + 
     (B1/2 + B2/2)*CT[w6, w3, w22, w5] + (-1/2*B1 + B2/2 - B3)*
      CT[w6, w3, w22, w6] + (-B2 + B3)*CT[w6, w3, w23, w21] + 
     (-B2 + B3)*CT[w6, w3, w23, w22] + (B2 - B3)*CT[w6, w3, w23, w4] + 
     (B2 - B3)*CT[w6, w3, w23, w6] + ((3*B1)/4 + (3*B3)/4)*
      CT[w6, w3, w24, w1] + (-B1 - B2)*CT[w6, w3, w24, w18] + 
     (B1/4 + B3/4)*CT[w6, w3, w24, w2] + (B2 - B3)*CT[w6, w3, w24, w22] + 
     (B2/2 - B3/2)*CT[w6, w3, w24, w3] + (B1/4 + B3/4)*CT[w6, w3, w24, w36] + 
     (-1/4*B1 - B3/4)*CT[w6, w3, w24, w37] + (-1/2*B2 + B3/2)*
      CT[w6, w3, w24, w4] + (-1/4*B1 - B3/4)*CT[w6, w3, w24, w5] + 
     (B1/4 + B3/4)*CT[w6, w3, w24, w6] + (-1/2*B1 + B3/2)*
      CT[w6, w3, w25, w1] + (B1 - B3)*CT[w6, w3, w25, w13] + 
     (-B1 - B2)*CT[w6, w3, w25, w17] + (B2/4 + B3/4)*CT[w6, w3, w25, w2] + 
     (B2/4 + B3/4)*CT[w6, w3, w25, w3] + (-1/4*B2 - B3/4)*
      CT[w6, w3, w25, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w6, w3, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w3, w25, w5] + (B1/2 - B3/2)*
      CT[w6, w3, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w6, w3, w3, w1] + 
     (B1 - B3)*CT[w6, w3, w3, w13] + (-B1 - B2)*CT[w6, w3, w3, w17] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w6, w3, w3, w2] + (-1/2*B2 - B3/2)*
      CT[w6, w3, w3, w25] + (B1 + B2/2 - B3/2)*CT[w6, w3, w3, w39] + 
     (B2/4 + B3/4)*CT[w6, w3, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w3, w39, w3] + (-1/2*B1 + B3/2)*CT[w6, w3, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w6, w3, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w6, w3, w39, w4] + (-1/4*B2 - B3/4)*CT[w6, w3, w39, w5] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w6, w3, w4, w1] - 
     B3*CT[w6, w3, w4, w13] + (B2 - B3)*CT[w6, w3, w4, w17] + 
     (B1 + B2)*CT[w6, w3, w4, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w6, w3, w4, w2] + (B2 - B3)*CT[w6, w3, w4, w21] + 
     (B2 - B3)*CT[w6, w3, w4, w22] + (-1/2*B2 + B3/2)*CT[w6, w3, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w3, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w3, w4, w37] + (-1/2*B2 + B3/2)*CT[w6, w3, w4, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w3, w4, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w6, w3, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w3, w41, w1] + 
     (B1/4 + B3/4)*CT[w6, w3, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w3, w41, w36] + (-1/4*B1 - B3/4)*CT[w6, w3, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w6, w3, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w3, w41, w6] + (-B1 - B2)*CT[w6, w3, w6, w18] + 
     ((3*B1)/2 + B2 + B3/2)*CT[w6, w3, w6, w2] + 
     (B2 - B3)*CT[w6, w3, w6, w22] + (-1/2*B1 - B3/2)*CT[w6, w3, w6, w24] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w6, w3, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w6, w3, w6, w41] + (B1/4 + B3/4 - B4/2)*CT[w6, w32, w28, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w32, w28, w12] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w28, w2] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w32, w28, w3] + 
     (B1/4 - B3/4)*CT[w6, w32, w28, w36] + (B3*CT[w6, w32, w28, w37])/4 + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w28, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w6, w32, w28, w5] + (B1/4 + B3/4 - B4/2)*CT[w6, w32, w28, w6] + 
     (-1/4*B1 + B3/4 + B4/2)*CT[w6, w32, w31, w1] + 
     (B1/2 + B2/2 - B4)*CT[w6, w32, w31, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w31, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w32, w31, w22] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w31, w3] + (-1/4*B1 - B3/4)*CT[w6, w32, w31, w36] + 
     (B3*CT[w6, w32, w31, w37])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w32, w31, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w6, w32, w31, w5] + (-1/4*B1 + B3/4 + B4/2)*CT[w6, w32, w31, w6] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w32, w1] + (B1/2 + B3/2 - B4)*
      CT[w6, w32, w32, w12] + (B1/2 + B2/2 - B4)*CT[w6, w32, w32, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w32, w2] + 
     (B2/2 + B3/2)*CT[w6, w32, w32, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w32, w32, w24] + (-1/4*B1 + B3/4)*CT[w6, w32, w32, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w32, w3] - (B3*CT[w6, w32, w32, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w6, w32, w32, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w32, w4] + (B1/4 + B3/4)*CT[w6, w32, w32, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w32, w5] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w32, w6] + (-1/2*B3 + B4/2)*
      CT[w6, w32, w35, w1] + (B1/2 + B3/2 - B4)*CT[w6, w32, w35, w12] + 
     (B1/2 + B2/2 - B4)*CT[w6, w32, w35, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w35, w2] + 
     (B2/2 + B3/2)*CT[w6, w32, w35, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w32, w35, w24] + (-1/4*B1 + B3/4)*CT[w6, w32, w35, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w35, w3] - (B3*CT[w6, w32, w35, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w6, w32, w35, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w35, w4] + (B1/4 + B3/4)*CT[w6, w32, w35, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w35, w5] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w35, w6] - (B3*CT[w6, w32, w43, w2])/4 - 
     (B1*CT[w6, w32, w43, w3])/4 + (-1/2*B3 + B4/2)*CT[w6, w32, w43, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w32, w43, w37] + 
     (B1*CT[w6, w32, w43, w4])/4 + (B3*CT[w6, w32, w43, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w6, w4, w1, w1] - B3*CT[w6, w4, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w4, w1, w2] + 
     (B2 - B3)*CT[w6, w4, w1, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w6, w4, w1, w3] + (-1/4*B2 + B3/4)*CT[w6, w4, w1, w37] + 
     (B2/4 - B3/4)*CT[w6, w4, w1, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w6, w4, w1, w5] + (B1/2 + B3/2 - B4)*CT[w6, w4, w1, w6] - 
     B3*CT[w6, w4, w14, w1] + B3*CT[w6, w4, w14, w12] + 
     B3*CT[w6, w4, w14, w13] - B3*CT[w6, w4, w14, w3] + 
     (B1 + B2/2 + B3/2)*CT[w6, w4, w18, w1] + (-2*B1 - 2*B2)*
      CT[w6, w4, w18, w18] + (B1 + B2/2 + B3/2)*CT[w6, w4, w18, w2] + 
     (-B2 + B3)*CT[w6, w4, w18, w21] + (B2/2 - B3/2)*CT[w6, w4, w18, w24] + 
     (B2/2 - B3/2)*CT[w6, w4, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w4, w18, w36] + (B2/2 - B3/2)*CT[w6, w4, w18, w41] + 
     (B2/2 - B3/2)*CT[w6, w4, w18, w6] + (-B2 + B3)*CT[w6, w4, w19, w17] + 
     (-B2 + B3)*CT[w6, w4, w19, w18] + (B2 - B3)*CT[w6, w4, w19, w3] + 
     (B2 - B3)*CT[w6, w4, w19, w6] + (B2 - B3)*CT[w6, w4, w21, w1] + 
     (-B2 + B3)*CT[w6, w4, w21, w18] + (2*B2 - 2*B3)*CT[w6, w4, w21, w21] + 
     (-B2 + B3)*CT[w6, w4, w21, w22] + (-B2 + B3)*CT[w6, w4, w21, w4] + 
     (-B1 - B2 + 2*B4)*CT[w6, w4, w21, w5] + (B1 + B2 - 2*B4)*
      CT[w6, w4, w21, w6] + (B1/2 - B2/2 + B3)*CT[w6, w4, w22, w1] + 
     (-B2 + B3)*CT[w6, w4, w22, w21] + (2*B2 - 2*B3)*CT[w6, w4, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w6, w4, w22, w24] + (B2 - B3)*CT[w6, w4, w22, w3] + 
     (B1/2 + B2/2)*CT[w6, w4, w22, w36] + (-1/2*B1 - B2/2)*
      CT[w6, w4, w22, w37] + (B1/2 + B2/2)*CT[w6, w4, w22, w4] + 
     (B1/2 + B2/2)*CT[w6, w4, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w6, w4, w22, w5] + (B1/2 - B2/2 + B3)*CT[w6, w4, w22, w6] + 
     (B2 - B3)*CT[w6, w4, w23, w21] + (B2 - B3)*CT[w6, w4, w23, w22] + 
     (-B2 + B3)*CT[w6, w4, w23, w4] + (-B2 + B3)*CT[w6, w4, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w6, w4, w24, w1] + 
     (B1 + B2)*CT[w6, w4, w24, w18] + (-1/4*B1 - B3/4)*CT[w6, w4, w24, w2] + 
     (-B2 + B3)*CT[w6, w4, w24, w22] + (-1/2*B2 + B3/2)*CT[w6, w4, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w6, w4, w24, w36] + (B1/4 + B3/4)*
      CT[w6, w4, w24, w37] + (B2/2 - B3/2)*CT[w6, w4, w24, w4] + 
     (B1/4 + B3/4)*CT[w6, w4, w24, w5] + (-1/4*B1 - B3/4)*
      CT[w6, w4, w24, w6] + (B1/2 + B3/2 - B4)*CT[w6, w4, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w4, w26, w2] + 
     (-B2 + B3)*CT[w6, w4, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w6, w4, w26, w3] + (-1/4*B2 + B3/4)*CT[w6, w4, w26, w37] + 
     (B2/4 - B3/4)*CT[w6, w4, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w4, w26, w5] + (-1/2*B1 - B3/2 + B4)*CT[w6, w4, w26, w6] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w6, w4, w3, w1] - 
     B3*CT[w6, w4, w3, w13] + (B2 - B3)*CT[w6, w4, w3, w17] + 
     (B1 + B2)*CT[w6, w4, w3, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w6, w4, w3, w2] + (B2 - B3)*CT[w6, w4, w3, w21] + 
     (B2 - B3)*CT[w6, w4, w3, w22] + (-1/2*B2 + B3/2)*CT[w6, w4, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w4, w3, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w3, w37] + (-1/2*B2 + B3/2)*CT[w6, w4, w3, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w4, w3, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w6, w4, w3, w6] + 
     (B2/4 - B3/4)*CT[w6, w4, w36, w2] + (B2/4 - B3/4)*CT[w6, w4, w36, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w4, w36, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w4, w36, w37] + (-1/4*B2 + B3/4)*CT[w6, w4, w36, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w37, w1] + (B1/4 - B2/4 + B3/2)*CT[w6, w4, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w4, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w4, w37, w37] + (B2/4 - B3/4)*CT[w6, w4, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w4, w37, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w4, w37, w6] + (B2/2 - B3/2)*CT[w6, w4, w4, w1] + 
     (-B2 + B3)*CT[w6, w4, w4, w21] + (-1/2*B2 + B3/2)*CT[w6, w4, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w6, w4, w4, w36] + (B2/2 - B3/2)*
      CT[w6, w4, w4, w37] + (-1/2*B2 + B3/2)*CT[w6, w4, w4, w40] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w6, w4, w4, w5] + 
     (-B1 - B3)*CT[w6, w4, w4, w6] + (B2/4 - B3/4)*CT[w6, w4, w40, w2] + 
     (B2/4 - B3/4)*CT[w6, w4, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w4, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w4, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w6, w4, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w6, w4, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w6, w4, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w41, w36] + (B1/4 + B3/4)*CT[w6, w4, w41, w37] + 
     (B1/4 + B3/4)*CT[w6, w4, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w41, w6] + (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w6, w4, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w6, w4, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w6, w4, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w4, w5, w36] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w6, w4, w5, w37] + (B1/2 + (3*B2)/4 - B3/4)*CT[w6, w4, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w6, w4, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w6, w4, w5, w6] + 
     (-B1 + B2 - 2*B3)*CT[w6, w4, w6, w18] + (-B2 + B3)*CT[w6, w4, w6, w22] + 
     (B1/2 + B3/2)*CT[w6, w4, w6, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w4, w6, w3] + (B1/2 + B2 - B3/2)*CT[w6, w4, w6, w37] + 
     (-B1 - B3)*CT[w6, w4, w6, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w4, w6, w41] + (B1/2 + B2 - B3/2)*CT[w6, w4, w6, w5] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w6, w4, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w6, w4, w9, w2] + 
     (B2/2 - B3/2)*CT[w6, w4, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w6, w4, w9, w3] + (B2/2 - B3/2)*CT[w6, w4, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w6, w4, w9, w4] + (B2/2 - B3/2)*
      CT[w6, w4, w9, w40] + (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w1] + 
     ((-3*B1)/2 - B2 - B3/2)*CT[w6, w6, w18, w2] + 
     (-2*B2 + 2*B3)*CT[w6, w6, w18, w22] + (B1/2 + B3/2)*
      CT[w6, w6, w18, w24] + (B1/2 + B3/2)*CT[w6, w6, w18, w3] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w36] + (-B1 + B2 - 2*B3)*
      CT[w6, w6, w18, w4] + (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w18, w41] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w6] + (B1/2 + B2 - B3/2)*
      CT[w6, w6, w22, w1] + (-2*B2 + 2*B3)*CT[w6, w6, w22, w18] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w22, w24] + (B2 - B3)*CT[w6, w6, w22, w3] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w36] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w22, w37] + (B1/2 + B3/2)*CT[w6, w6, w22, w4] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w41] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w22, w5] + (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w6] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w24, w1] + 
     (B1 + B2)*CT[w6, w6, w24, w18] + (B2 - B3)*CT[w6, w6, w24, w22] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w24, w3] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w24, w36] + (B1/2 + B3/2)*CT[w6, w6, w24, w4] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w24, w6] + 
     (-B1 - B2)*CT[w6, w6, w3, w18] + ((3*B1)/2 + B2 + B3/2)*
      CT[w6, w6, w3, w2] + (B2 - B3)*CT[w6, w6, w3, w22] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w3, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w6, w3, w4] + (B1/2 + B2 - B3/2)*CT[w6, w6, w3, w41] + 
     (-B1 + B2 - 2*B3)*CT[w6, w6, w4, w18] + (-B2 + B3)*CT[w6, w6, w4, w22] + 
     (B1/2 + B3/2)*CT[w6, w6, w4, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w6, w4, w3] + (B1/2 + B2 - B3/2)*CT[w6, w6, w4, w37] + 
     (-B1 - B3)*CT[w6, w6, w4, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w4, w41] + (B1/2 + B2 - B3/2)*CT[w6, w6, w4, w5]
 
SymRemainderPYM = (B1/2 - B3/2)*CT[w1, w1, w12, w1] + 
     (B1/2 - B3/2)*CT[w1, w1, w12, w27] + (B1/2 + B2 + B3/2)*
      CT[w1, w1, w12, w3] + (B1/2 - B3/2)*CT[w1, w1, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w12, w37] + (B1/2 - B3/2)*
      CT[w1, w1, w12, w38] + (-B1 + B3)*CT[w1, w1, w12, w4] + 
     ((-3*B1)/2 - B2 + B3/2)*CT[w1, w1, w12, w5] + 
     (B1/2 - B3/2)*CT[w1, w1, w12, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w27, w1] + (B1 - B3)*CT[w1, w1, w27, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w27, w36] + (B1/2 - B3/2)*CT[w1, w1, w27, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w27, w6] + (-B1 + B3)*CT[w1, w1, w3, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w1, w3, w27] + (-B2 - B3)*CT[w1, w1, w3, w3] + 
     (B1/2 - B3/2)*CT[w1, w1, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w3, w38] + (B1/2 - B3/2)*CT[w1, w1, w3, w4] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w1, w1, w3, w5] + 
     (-B1 + B3)*CT[w1, w1, w4, w12] + (B1/2 + B2 + B3/2)*CT[w1, w1, w4, w2] + 
     (B1/2 - B3/2)*CT[w1, w1, w4, w27] + (B1/2 - B3/2)*CT[w1, w1, w4, w3] + 
     (B1/2 - B3/2)*CT[w1, w1, w4, w38] + (-B1 - B2)*CT[w1, w1, w4, w4] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w1] + (-1/2*B1 - B2 - B3/2)*
      CT[w1, w1, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w1, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w1, w8, w38] + (B1/2 + B2 + B3/2)*CT[w1, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w1, w8, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w1, w1] + (-B1 - B3 + 2*B4)*CT[w1, w10, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w10, w1, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w1, w3] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w1, w37] + (B2/4 - B3/4)*CT[w1, w10, w1, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w1, w5] + 
     (B1/2 + B3/2 - B4)*CT[w1, w10, w1, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w26, w2] + (-B2 + B3)*CT[w1, w10, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w1, w10, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w26, w37] + (B2/4 - B3/4)*
      CT[w1, w10, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w26, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w10, w27, w1] + (B1 + B3 - 2*B4)*CT[w1, w10, w27, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w27, w2] + 
     (B2/4 - B3/4)*CT[w1, w10, w27, w3] + (B2/4 - B3/4)*
      CT[w1, w10, w27, w37] + (-1/4*B2 + B3/4)*CT[w1, w10, w27, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w10, w27, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w27, w6] + 
     (B2/4 - B3/4)*CT[w1, w10, w36, w2] + (B2/4 - B3/4)*
      CT[w1, w10, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w36, w5] + (-1/4*B2 + B3/4)*CT[w1, w10, w38, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w38, w3] + (B1/2 + B3/2 - B4)*
      CT[w1, w10, w38, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w38, w37] + (B2/4 - B3/4)*CT[w1, w10, w38, w4] + 
     (B2/4 - B3/4)*CT[w1, w10, w38, w5] + (B1/2 + B2/2 - B4)*
      CT[w1, w10, w4, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w4, w2] + (B2 - B3)*CT[w1, w10, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w4, w26] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w4, w3] + (-1/2*B2 + B3/2)*CT[w1, w10, w4, w36] + 
     (B2/4 - B3/4)*CT[w1, w10, w4, w37] + (B2/4 - B3/4)*CT[w1, w10, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w10, w4, w5] + (B1/2 + B3/2 - B4)*CT[w1, w10, w4, w6] + 
     (B2/4 - B3/4)*CT[w1, w10, w40, w2] + (B2/4 - B3/4)*
      CT[w1, w10, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w10, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w10, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w10, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w10, w40, w5] + (-B1 - B3 + 2*B4)*CT[w1, w10, w7, w12] + 
     (B2 - B3)*CT[w1, w10, w7, w21] + (-B2 + B3)*CT[w1, w10, w7, w3] + 
     (B1 + B3 - 2*B4)*CT[w1, w10, w7, w6] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w1, w10, w9, w1] + (B1 + B2/2 + B3/2 - 2*B4)*CT[w1, w10, w9, w2] + 
     (B2/2 - B3/2)*CT[w1, w10, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w1, w10, w9, w3] + (B2/2 - B3/2)*CT[w1, w10, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w1, w10, w9, w4] + (B2/2 - B3/2)*
      CT[w1, w10, w9, w40] + ((-5*B1)/4 + (5*B3)/4)*CT[w1, w12, w1, w1] + 
     (4*B1 - 4*B3)*CT[w1, w12, w1, w12] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w1, w12, w1, w2] + (-1/2*B1 + B3/2)*CT[w1, w12, w1, w27] + 
     ((5*B2)/4 + (5*B3)/4 - B5)*CT[w1, w12, w1, w3] + 
     (B1/4 - B3/4)*CT[w1, w12, w1, w36] + (B1/4 + B2/4)*
      CT[w1, w12, w1, w37] + (-1/2*B1 + B3/2)*CT[w1, w12, w1, w38] + 
     (B1/2 + (3*B2)/4 + B3/4 - B5)*CT[w1, w12, w1, w4] + 
     ((-5*B1)/4 - (5*B2)/4 + B5)*CT[w1, w12, w1, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w1, w6] + ((9*B1)/2 - (9*B3)/2)*
      CT[w1, w12, w12, w1] + (-10*B1 + 10*B3)*CT[w1, w12, w12, w12] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w27] + 
     (B1/2 - 3*B2 - (7*B3)/2 + 4*B5)*CT[w1, w12, w12, w3] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w36] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w1, w12, w12, w37] + ((3*B1)/2 - (3*B3)/2)*CT[w1, w12, w12, w38] + 
     (-2*B1 + 2*B3)*CT[w1, w12, w12, w4] + 
     ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*CT[w1, w12, w12, w5] + 
     ((5*B1)/2 - (5*B3)/2)*CT[w1, w12, w12, w6] + 
     (-B1 + B3)*CT[w1, w12, w14, w1] + (B1 - B3)*CT[w1, w12, w14, w12] + 
     (B1 - B3)*CT[w1, w12, w14, w13] + (-B1 + B3)*CT[w1, w12, w14, w3] + 
     (B1 - B3)*CT[w1, w12, w19, w17] + (B1 - B3)*CT[w1, w12, w19, w18] + 
     (-B1 + B3)*CT[w1, w12, w19, w3] + (-B1 + B3)*CT[w1, w12, w19, w6] - 
     B3*CT[w1, w12, w23, w21] - B3*CT[w1, w12, w23, w22] + 
     B3*CT[w1, w12, w23, w4] + B3*CT[w1, w12, w23, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w27, w1] + 
     (B1 - B3)*CT[w1, w12, w27, w12] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w1, w12, w27, w2] + (B1/2 + (3*B2)/4 + B3/4 - B5)*
      CT[w1, w12, w27, w3] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w27, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w27, w37] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*CT[w1, w12, w27, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w27, w6] + 
     (-1/4*B1 + B2/2 + (3*B3)/4)*CT[w1, w12, w3, w1] + 
     (2*B1 - 2*B3)*CT[w1, w12, w3, w12] + (-B1 + B3)*CT[w1, w12, w3, w13] + 
     (-B1 + B3)*CT[w1, w12, w3, w17] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w1, w12, w3, w2] + ((3*B1)/2 + (5*B2)/4 - B3/4 - B5)*
      CT[w1, w12, w3, w3] + (B1/4 + B2/2 + B3/4)*CT[w1, w12, w3, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w3, w37] + 
     (B1/2 - B2/4 - (3*B3)/4 + B5)*CT[w1, w12, w3, w4] + 
     ((-5*B1)/4 - (7*B2)/4 - B3/2 + B5)*CT[w1, w12, w3, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w12, w3, w6] + 
     (B1/4 - B3/4)*CT[w1, w12, w36, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w36, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w12, w36, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w36, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w12, w36, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w12, w36, w6] + (-1/4*B1 + B3/4)*CT[w1, w12, w37, w1] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w12, w37, w3] + (B1/4 - B3/4)*CT[w1, w12, w37, w36] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w1, w12, w37, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w12, w37, w4] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w37, w5] + (B1/4 - B3/4)*CT[w1, w12, w37, w6] + 
     (B1/4 - B3/4)*CT[w1, w12, w38, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w12, w38, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w12, w38, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w38, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w12, w38, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w12, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w12, w38, w6] + (-2*B1 + 2*B3)*CT[w1, w12, w4, w12] + 
     B3*CT[w1, w12, w4, w21] + (-B2 - B3 + 2*B5)*CT[w1, w12, w4, w3] + 
     (B1 + B2 - 2*B5)*CT[w1, w12, w4, w5] + (B1 - 2*B3)*CT[w1, w12, w4, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w12, w5, w1] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w5, w2] + 
     (-1/2*B1 - B2/4 + B3/4 - B5)*CT[w1, w12, w5, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w1, w12, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w1, w12, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w1, w12, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w1, w12, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w1, w12, w5, w6] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w1, w12, w6, w1] + 
     (3*B1 - 3*B3)*CT[w1, w12, w6, w12] + (-B1 + B3)*CT[w1, w12, w6, w18] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w1, w12, w6, w2] + 
     B3*CT[w1, w12, w6, w22] + (-B1 + B3)*CT[w1, w12, w6, w27] + 
     (-1/2*B1 + B2/4 + (3*B3)/4 - B5)*CT[w1, w12, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w6, w36] + ((3*B1)/4 + B2/4 - B3/2)*
      CT[w1, w12, w6, w37] + (-B1 + B3)*CT[w1, w12, w6, w38] + 
     ((3*B1)/2 + (3*B2)/4 - (7*B3)/4 - B5)*CT[w1, w12, w6, w4] + 
     (B1/4 - B2/4 - B3/2 + B5)*CT[w1, w12, w6, w5] + 
     (-1/4*B1 + B3/4)*CT[w1, w12, w6, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w14, w1, w1] + (-2*B1 + 2*B3)*CT[w1, w14, w1, w12] + 
     (B2/4 + B3/4)*CT[w1, w14, w1, w2] + (B1/2 - B3/2)*CT[w1, w14, w1, w27] + 
     (B2/4 + B3/4)*CT[w1, w14, w1, w3] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w1, w37] + (B1/2 - B3/2)*CT[w1, w14, w1, w38] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w1, w4] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w1, w5] + (B1/2 - B3/2)*CT[w1, w14, w1, w6] + 
     (B1 + B2)*CT[w1, w14, w11, w17] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w11, w25] + (B1/2 - B3/2)*CT[w1, w14, w11, w27] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w11, w36] + (B1/2 - B3/2)*
      CT[w1, w14, w11, w38] + (-1/2*B1 + B3/2)*CT[w1, w14, w11, w39] + 
     (-1/2*B1 - B2 - B3/2)*CT[w1, w14, w11, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w11, w6] + ((-5*B1)/2 + (5*B3)/2)*
      CT[w1, w14, w12, w1] + (3*B1 - 3*B3)*CT[w1, w14, w12, w12] + 
     (B1 - B3)*CT[w1, w14, w12, w13] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w12, w27] + (-1/2*B1 + B3/2)*CT[w1, w14, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w12, w36] + (B1/2 - B3/2)*
      CT[w1, w14, w12, w37] + (-1/2*B1 + B3/2)*CT[w1, w14, w12, w38] + 
     (B1/2 - B3/2)*CT[w1, w14, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w1, w14, w12, w6] + (-1/2*B1 - B2/2)*CT[w1, w14, w13, w1] + 
     (B1 - B3)*CT[w1, w14, w13, w12] + (-2*B1 + 2*B3)*CT[w1, w14, w13, w13] + 
     (B1/2 + B2/2)*CT[w1, w14, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w1, w14, w13, w3] + (B1/2 + B2/2)*CT[w1, w14, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w1, w14, w13, w39] + (B1/2 - B2/2 - B3)*
      CT[w1, w14, w13, w4] + (B1/2 + B2/2)*CT[w1, w14, w13, w5] + 
     (-B1 + B3)*CT[w1, w14, w13, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w14, w14, w1] + (-B1 + B3)*CT[w1, w14, w14, w12] + 
     (-2*B1 + 2*B3)*CT[w1, w14, w14, w13] + (B1/2 - B3/2)*
      CT[w1, w14, w14, w25] + (-1/2*B1 + B3/2)*CT[w1, w14, w14, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w1, w14, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w14, w38] + (B1/2 - B3/2)*
      CT[w1, w14, w14, w39] + (-1/2*B1 + B3/2)*CT[w1, w14, w25, w1] + 
     (B1 - B3)*CT[w1, w14, w25, w13] + (-B1 - B2)*CT[w1, w14, w25, w17] + 
     (B2/4 + B3/4)*CT[w1, w14, w25, w2] + (B2/4 + B3/4)*
      CT[w1, w14, w25, w3] + (-1/4*B2 - B3/4)*CT[w1, w14, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w1, w14, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w25, w5] + (B1/2 - B3/2)*
      CT[w1, w14, w25, w6] + (-1/4*B2 - B3/4)*CT[w1, w14, w27, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w27, w3] + 
     (B1/2 - B3/2)*CT[w1, w14, w27, w36] + (B2/4 + B3/4)*
      CT[w1, w14, w27, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w27, w4] + 
     (B2/4 + B3/4)*CT[w1, w14, w27, w5] + (B2/2 + B3/2)*CT[w1, w14, w3, w1] + 
     (2*B1 - 2*B3)*CT[w1, w14, w3, w13] + (B1 + B2)*CT[w1, w14, w3, w17] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w3, w2] + (-1/2*B1 - B2/2)*
      CT[w1, w14, w3, w25] + ((-3*B1)/2 + B2/4 + (7*B3)/4)*
      CT[w1, w14, w3, w3] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w3, w37] + 
     (B1/2 + B2/2)*CT[w1, w14, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w14, w3, w4] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w3, w5] + 
     (B1/2 - B3/2)*CT[w1, w14, w3, w6] + (-1/4*B2 - B3/4)*
      CT[w1, w14, w38, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w38, w3] + 
     (B1/2 - B3/2)*CT[w1, w14, w38, w36] + (B2/4 + B3/4)*
      CT[w1, w14, w38, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w38, w4] + 
     (B2/4 + B3/4)*CT[w1, w14, w38, w5] + (B2/4 + B3/4)*
      CT[w1, w14, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w14, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w14, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w1, w14, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w14, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w14, w39, w5] + (B1 - B3)*CT[w1, w14, w6, w1] + 
     (-B1 + B3)*CT[w1, w14, w6, w12] + (-B1 + B3)*CT[w1, w14, w6, w13] + 
     (B1 - B3)*CT[w1, w14, w6, w3] + (B1 - B3)*CT[w1, w19, w12, w17] + 
     (B1 - B3)*CT[w1, w19, w12, w18] + (-B1 + B3)*CT[w1, w19, w12, w3] + 
     (-B1 + B3)*CT[w1, w19, w12, w6] + (B1/2 - B2/2 - B3)*
      CT[w1, w19, w15, w1] + (-B1 + B3)*CT[w1, w19, w15, w13] + 
     (B2 + B3)*CT[w1, w19, w15, w22] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w15, w24] + (B1/2 + B2/2)*CT[w1, w19, w15, w25] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w15, w39] + (B1/2 - B2/2 - B3)*
      CT[w1, w19, w15, w4] + (B1/2 + B2/2)*CT[w1, w19, w15, w41] + 
     (B1 - B3)*CT[w1, w19, w17, w12] + (2*B1 + 2*B2)*CT[w1, w19, w17, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w1, w19, w17, w2] + 
     (-1/2*B1 + B3/2)*CT[w1, w19, w17, w25] + (-1/2*B1 + B3/2)*
      CT[w1, w19, w17, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w1, w19, w17, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w1, w19, w17, w4] + (-1/2*B1 + B3/2)*CT[w1, w19, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w18, w1] + 
     (B1 - B3)*CT[w1, w19, w18, w12] + (-B1 - B2)*CT[w1, w19, w18, w18] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w18, w2] + (B1/2 + B2/2)*
      CT[w1, w19, w18, w24] + (-1/2*B1 + B2/2 + B3)*CT[w1, w19, w18, w3] + 
     (B1/2 + B2/2)*CT[w1, w19, w18, w36] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w18, w41] + (B1/2 + B2/2)*CT[w1, w19, w18, w6] + 
     (2*B1 + 2*B2)*CT[w1, w19, w19, w17] + (B1 + B2)*CT[w1, w19, w19, w18] + 
     (B1/2 + B2/2)*CT[w1, w19, w19, w24] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w19, w25] + ((-3*B1)/2 - (3*B2)/2)*CT[w1, w19, w19, w3] + 
     (B1/2 + B2/2)*CT[w1, w19, w19, w36] + (B1/2 + B2/2)*
      CT[w1, w19, w19, w39] + (-1/2*B1 - B2/2)*CT[w1, w19, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w1, w19, w19, w6] + 
     (B2/2 + B3/2)*CT[w1, w19, w24, w1] + (-1/4*B2 - B3/4)*
      CT[w1, w19, w24, w2] + (-B2 - B3)*CT[w1, w19, w24, w22] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w24, w3] + (-1/2*B1 - B2/2)*
      CT[w1, w19, w24, w36] + (B2/4 + B3/4)*CT[w1, w19, w24, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w19, w24, w4] + 
     (B2/4 + B3/4)*CT[w1, w19, w24, w5] + (B2/2 + B3/2)*
      CT[w1, w19, w24, w6] + (-1/2*B1 + B3/2)*CT[w1, w19, w25, w1] + 
     (B1 - B3)*CT[w1, w19, w25, w13] + (-B1 - B2)*CT[w1, w19, w25, w17] + 
     (B2/4 + B3/4)*CT[w1, w19, w25, w2] + (B2/4 + B3/4)*
      CT[w1, w19, w25, w3] + (-1/4*B2 - B3/4)*CT[w1, w19, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w1, w19, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w25, w5] + (B1/2 - B3/2)*
      CT[w1, w19, w25, w6] + (B1/2 - B3/2)*CT[w1, w19, w3, w1] + 
     (-B1 + B3)*CT[w1, w19, w3, w12] + (-B1 + B3)*CT[w1, w19, w3, w13] + 
     (-2*B1 - B2 + B3)*CT[w1, w19, w3, w17] + 
     (-B1 + B3)*CT[w1, w19, w3, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w1, w19, w3, w2] + (B1/2 - B3/2)*CT[w1, w19, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w1, w19, w3, w3] + 
     (B1/2 - B3/2)*CT[w1, w19, w3, w36] + (B2/4 + B3/4)*
      CT[w1, w19, w3, w37] + (B1/2 - B3/2)*CT[w1, w19, w3, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w3, w4] + 
     (B2/4 + B3/4)*CT[w1, w19, w3, w5] + (B1 - B3)*CT[w1, w19, w3, w6] + 
     (B2/4 + B3/4)*CT[w1, w19, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w36, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w36, w4] + (-1/4*B2 - B3/4)*CT[w1, w19, w36, w5] + 
     (B2/4 + B3/4)*CT[w1, w19, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w39, w3] + (-1/2*B1 + B3/2)*CT[w1, w19, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w39, w4] + (-1/4*B2 - B3/4)*CT[w1, w19, w39, w5] + 
     (-1/4*B2 - B3/4)*CT[w1, w19, w41, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w19, w41, w3] + (B1/2 - B3/2)*CT[w1, w19, w41, w36] + 
     (B2/4 + B3/4)*CT[w1, w19, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w19, w41, w4] + (B2/4 + B3/4)*CT[w1, w19, w41, w5] + 
     (B1/2 - B3/2)*CT[w1, w19, w6, w1] + (-B1 + B3)*CT[w1, w19, w6, w12] + 
     (-B1 - B2)*CT[w1, w19, w6, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w1, w19, w6, w2] + (B2 + B3)*CT[w1, w19, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w1, w19, w6, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w1, w19, w6, w3] + (-1/4*B2 - B3/4)*CT[w1, w19, w6, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w1, w19, w6, w4] + 
     (B1/2 + B2/2)*CT[w1, w19, w6, w41] + (-1/4*B2 - B3/4)*
      CT[w1, w19, w6, w5] + (B1/2 - B3/2)*CT[w1, w19, w6, w6] - 
     B3*CT[w1, w23, w12, w21] - B3*CT[w1, w23, w12, w22] + 
     B3*CT[w1, w23, w12, w4] + B3*CT[w1, w23, w12, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w1, w23, w20, w1] + 
     (B1 + B2 - 2*B4)*CT[w1, w23, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w20, w24] + (B2/2 - B3/2)*CT[w1, w23, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w20, w3] + (B2/2 - B3/2)*
      CT[w1, w23, w20, w36] + (B2/2 - B3/2)*CT[w1, w23, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w20, w41] - B3*CT[w1, w23, w21, w12] + 
     (2*B2 - 2*B3)*CT[w1, w23, w21, w21] + (-B2 + 2*B3)*
      CT[w1, w23, w21, w3] + (-B1 - B2 + 2*B4)*CT[w1, w23, w21, w5] + 
     (B1 + B3 - 2*B4)*CT[w1, w23, w21, w6] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w22, w1] - B3*CT[w1, w23, w22, w12] + 
     (-B2 + B3)*CT[w1, w23, w22, w22] + (B2/2 - B3/2)*CT[w1, w23, w22, w24] + 
     B3*CT[w1, w23, w22, w3] + (B2/2 - B3/2)*CT[w1, w23, w22, w36] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w22, w37] + (B2/2 - B3/2)*
      CT[w1, w23, w22, w4] + (B2/2 - B3/2)*CT[w1, w23, w22, w41] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w22, w5] + (B2/2 - B3/2)*
      CT[w1, w23, w22, w6] + (2*B2 - 2*B3)*CT[w1, w23, w23, w21] + 
     (B2 - B3)*CT[w1, w23, w23, w22] + (B2/2 - B3/2)*CT[w1, w23, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w1, w23, w23, w4] + (-1/2*B2 + B3/2)*CT[w1, w23, w23, w40] + 
     (B2/2 - B3/2)*CT[w1, w23, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w1, w23, w23, w6] + (B1/2 + B2/2 - B4)*CT[w1, w23, w24, w1] + 
     (-B1 - B2 + 2*B4)*CT[w1, w23, w24, w18] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w1, w23, w24, w2] + (-1/4*B2 + B3/4)*CT[w1, w23, w24, w3] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w24, w36] + (B2/4 - B3/4)*
      CT[w1, w23, w24, w37] + (B2/4 - B3/4)*CT[w1, w23, w24, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w23, w24, w5] + 
     (B1/2 + B2/2 - B4)*CT[w1, w23, w24, w6] + (B1/2 + B3/2 - B4)*
      CT[w1, w23, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w26, w2] + (-B2 + B3)*CT[w1, w23, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w1, w23, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w26, w37] + (B2/4 - B3/4)*
      CT[w1, w23, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w23, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w26, w6] + B3*CT[w1, w23, w3, w21] + 
     B3*CT[w1, w23, w3, w22] - B3*CT[w1, w23, w3, w4] - 
     B3*CT[w1, w23, w3, w6] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w4, w1] + 
     B3*CT[w1, w23, w4, w12] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w1, w23, w4, w2] + (-B2 + B3)*CT[w1, w23, w4, w21] + 
     (B2/4 - (5*B3)/4)*CT[w1, w23, w4, w3] + (B2/4 - B3/4)*
      CT[w1, w23, w4, w37] + (-1/4*B2 + B3/4)*CT[w1, w23, w4, w4] + 
     (B1/2 + (3*B2)/4 - B3/4 - B4)*CT[w1, w23, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w4, w6] + 
     (B2/4 - B3/4)*CT[w1, w23, w40, w2] + (B2/4 - B3/4)*
      CT[w1, w23, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w23, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w1, w23, w40, w5] + (-1/4*B2 + B3/4)*CT[w1, w23, w41, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w23, w41, w3] + (B1/2 + B3/2 - B4)*
      CT[w1, w23, w41, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w41, w37] + (B2/4 - B3/4)*CT[w1, w23, w41, w4] + 
     (B2/4 - B3/4)*CT[w1, w23, w41, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w23, w6, w1] + B3*CT[w1, w23, w6, w12] + 
     (B1 + B2 - 2*B4)*CT[w1, w23, w6, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w23, w6, w2] + (-B2 + B3)*CT[w1, w23, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w1, w23, w6, w24] + (B2/4 - (5*B3)/4)*
      CT[w1, w23, w6, w3] + (B2/4 - B3/4)*CT[w1, w23, w6, w37] + 
     (B2/4 - B3/4)*CT[w1, w23, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w1, w23, w6, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w1, w23, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w1, w23, w6, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w1, w1] + (-B1 + B3)*CT[w1, w27, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w1, w2] + 
     (B1/2 - B3/2)*CT[w1, w27, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w1, w27, w1, w3] + (-1/4*B1 + B3/4)*CT[w1, w27, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w1, w37] + (B1/2 - B3/2)*
      CT[w1, w27, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w1, w27, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w1, w5] + 
     (B1/4 - B3/4)*CT[w1, w27, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w27, w12, w1] + (3*B1 - 3*B3)*CT[w1, w27, w12, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w27, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w1, w27, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w1, w27, w12, w36] + (B1/2 - B3/2)*
      CT[w1, w27, w12, w37] + (-1/2*B1 + B3/2)*CT[w1, w27, w12, w38] + 
     (B1 - B3)*CT[w1, w27, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w27, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w1, w27, w12, w6] + 
     (B1/4 - B3/4)*CT[w1, w27, w3, w1] + (-B1 + B3)*CT[w1, w27, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w27, w3, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w27, w3, w3] + 
     (B1/4 - B3/4)*CT[w1, w27, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w3, w37] + (B2/2 + B3/2 - B5)*CT[w1, w27, w3, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w3, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w27, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w36, w1] + (B1/4 - B3/4)*CT[w1, w27, w36, w2] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w36, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w1, w27, w36, w37] + (-1/4*B1 + B3/4)*CT[w1, w27, w36, w5] + 
     (B1/4 - B3/4)*CT[w1, w27, w36, w6] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w4, w1] + (B1 - B3)*CT[w1, w27, w4, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w4, w2] + 
     (B2/2 + B3/2 - B5)*CT[w1, w27, w4, w3] + (-1/4*B1 + B3/4)*
      CT[w1, w27, w4, w36] + (B1/4 - B3/4)*CT[w1, w27, w4, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w27, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w27, w4, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w27, w4, w6] + 
     (B1/4 - B3/4)*CT[w1, w27, w6, w1] + (-2*B1 + 2*B3)*
      CT[w1, w27, w6, w12] + (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w6, w2] + 
     (B1/2 - B3/2)*CT[w1, w27, w6, w27] + (B1/2 - B2/2 - B3 + B5)*
      CT[w1, w27, w6, w3] + (B1/4 - B3/4)*CT[w1, w27, w6, w36] + 
     (-1/4*B1 + B3/4)*CT[w1, w27, w6, w37] + (B1/2 - B3/2)*
      CT[w1, w27, w6, w38] + (-B1 - B2/2 + B3/2 + B5)*CT[w1, w27, w6, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w27, w6, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w27, w6, w6] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w27, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w27, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w27, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w27, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w27, w8, w6] + (-B1 + B3)*CT[w1, w3, w1, w12] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w1, w27] + (-B2 - B3)*CT[w1, w3, w1, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w1, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w1, w38] + (B1/2 - B3/2)*CT[w1, w3, w1, w4] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w1, w3, w1, w5] + 
     (-B1 + B3)*CT[w1, w3, w12, w1] + (2*B1 - 2*B3)*CT[w1, w3, w12, w12] + 
     (-B1 + B3)*CT[w1, w3, w12, w13] + (-B1 + B3)*CT[w1, w3, w12, w17] + 
     (B1 + B2 - 2*B5)*CT[w1, w3, w12, w3] + (B1 - B3)*CT[w1, w3, w12, w4] + 
     (-B1 - B2 + 2*B5)*CT[w1, w3, w12, w5] + (B1/2 + B2/2)*
      CT[w1, w3, w13, w1] + (-B1 + B3)*CT[w1, w3, w13, w12] + 
     (2*B1 - 2*B3)*CT[w1, w3, w13, w13] + (-1/2*B1 - B2/2)*
      CT[w1, w3, w13, w25] + (-1/2*B1 + B2/2 + B3)*CT[w1, w3, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w1, w3, w13, w37] + (B1/2 + B2/2)*
      CT[w1, w3, w13, w39] + (-1/2*B1 + B2/2 + B3)*CT[w1, w3, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w1, w3, w13, w5] + (B1 - B3)*CT[w1, w3, w13, w6] + 
     (-B1 + B3)*CT[w1, w3, w14, w1] + (B1 - B3)*CT[w1, w3, w14, w12] + 
     (B1 - B3)*CT[w1, w3, w14, w13] + (-B1 + B3)*CT[w1, w3, w14, w3] + 
     (-B1 + B3)*CT[w1, w3, w17, w12] + (-2*B1 - 2*B2)*CT[w1, w3, w17, w17] + 
     (B1/2 + B2 + B3/2)*CT[w1, w3, w17, w2] + (B1/2 - B3/2)*
      CT[w1, w3, w17, w25] + (B1/2 - B3/2)*CT[w1, w3, w17, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w17, w36] + (B1/2 - B3/2)*
      CT[w1, w3, w17, w39] + (B1/2 + B2 + B3/2)*CT[w1, w3, w17, w4] + 
     (B1/2 - B3/2)*CT[w1, w3, w17, w6] + (-B1 + B3)*CT[w1, w3, w19, w17] + 
     (-B1 + B3)*CT[w1, w3, w19, w18] + (B1 - B3)*CT[w1, w3, w19, w3] + 
     (B1 - B3)*CT[w1, w3, w19, w6] + B3*CT[w1, w3, w23, w21] + 
     B3*CT[w1, w3, w23, w22] - B3*CT[w1, w3, w23, w4] - 
     B3*CT[w1, w3, w23, w6] + (B1/2 - B3/2)*CT[w1, w3, w25, w1] + 
     (-B1 + B3)*CT[w1, w3, w25, w13] + (B1 + B2)*CT[w1, w3, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w1, w3, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w1, w3, w25, w3] + (B2/4 + B3/4)*CT[w1, w3, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w1, w3, w25, w4] + 
     (B2/4 + B3/4)*CT[w1, w3, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w25, w6] + (B1/4 - B3/4)*CT[w1, w3, w27, w1] + 
     (-B1 + B3)*CT[w1, w3, w27, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w3, w27, w2] + (-1/2*B2 - B3/2 + B5)*CT[w1, w3, w27, w3] + 
     (B1/4 - B3/4)*CT[w1, w3, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w27, w37] + (B2/2 + B3/2 - B5)*CT[w1, w3, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w3, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w1, w3, w27, w6] + 
     (-B2 - B3)*CT[w1, w3, w3, w1] + (-B1 + B3)*CT[w1, w3, w3, w13] + 
     (B1 - B2 - 2*B3)*CT[w1, w3, w3, w17] + (B2/2 + B3/2)*
      CT[w1, w3, w3, w25] + (-B1 - B2/2 + B3/2)*CT[w1, w3, w3, w36] + 
     (B1 + B2/2 - B3/2)*CT[w1, w3, w3, w37] + (-B1 - B2/2 + B3/2)*
      CT[w1, w3, w3, w39] + (B1 + B2/2 - B3/2)*CT[w1, w3, w3, w5] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w1, w3, w3, w6] + 
     (-1/4*B2 - B3/4)*CT[w1, w3, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w1, w3, w36, w3] + (B1/2 - B3/2)*CT[w1, w3, w36, w36] + 
     (B2/4 + B3/4)*CT[w1, w3, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w1, w3, w36, w4] + (B2/4 + B3/4)*CT[w1, w3, w36, w5] + 
     (B1/4 - B3/4)*CT[w1, w3, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w1, w3, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w1, w3, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w3, w37, w36] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w1, w3, w37, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w1, w3, w37, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w37, w6] + (-1/4*B1 + B3/4)*CT[w1, w3, w38, w1] + 
     (B1/4 - B3/4)*CT[w1, w3, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w1, w3, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w3, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w1, w3, w38, w5] + (B1/4 - B3/4)*
      CT[w1, w3, w38, w6] + (-1/4*B2 - B3/4)*CT[w1, w3, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w39, w3] + 
     (B1/2 - B3/2)*CT[w1, w3, w39, w36] + (B2/4 + B3/4)*
      CT[w1, w3, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w1, w3, w39, w4] + 
     (B2/4 + B3/4)*CT[w1, w3, w39, w5] + (B1/4 - B3/4)*CT[w1, w3, w4, w1] + 
     (B1 - B3)*CT[w1, w3, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w3, w4, w2] - B3*CT[w1, w3, w4, w21] + 
     (B2/2 + B3/2 - B5)*CT[w1, w3, w4, w3] + (B1/4 - B3/4)*
      CT[w1, w3, w4, w36] + (-1/4*B1 + B3/4)*CT[w1, w3, w4, w37] + 
     (B2/2 + B3/2 - B5)*CT[w1, w3, w4, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w1, w3, w4, w5] + (-1/4*B1 + (5*B3)/4)*CT[w1, w3, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w1, w3, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w1, w3, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w1, w3, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w1, w3, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w1, w3, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*CT[w1, w3, w5, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*CT[w1, w3, w5, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w1, w3, w5, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w6, w1] + (B1 - B3)*CT[w1, w3, w6, w12] + 
     (B1 - B3)*CT[w1, w3, w6, w13] + (B1 + B2)*CT[w1, w3, w6, w17] + 
     (B1 - B3)*CT[w1, w3, w6, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w1, w3, w6, w2] - B3*CT[w1, w3, w6, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w1, w3, w6, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w6, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w1, w3, w6, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w3, w6, w5] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w3, w8, w2] + 
     (B1/2 - B3/2)*CT[w1, w3, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w1, w3, w8, w36] + (B1/2 - B3/2)*CT[w1, w3, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w1, w3, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w3, w8, w6] + (B1/4 + B3/4 - B4/2)*
      CT[w1, w35, w28, w1] + (-1/2*B1 - B3/2 + B4)*CT[w1, w35, w28, w12] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w28, w2] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w35, w28, w3] + 
     (B1/4 - B3/4)*CT[w1, w35, w28, w36] + (B3*CT[w1, w35, w28, w37])/4 + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w28, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w1, w35, w28, w5] + (B1/4 + B3/4 - B4/2)*CT[w1, w35, w28, w6] + 
     (-1/4*B1 + B3/4 + B4/2)*CT[w1, w35, w31, w1] + 
     (B1/2 + B2/2 - B4)*CT[w1, w35, w31, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w31, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w35, w31, w22] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w31, w3] + (-1/4*B1 - B3/4)*CT[w1, w35, w31, w36] + 
     (B3*CT[w1, w35, w31, w37])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w35, w31, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w1, w35, w31, w5] + (-1/4*B1 + B3/4 + B4/2)*CT[w1, w35, w31, w6] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w32, w1] + (B1/2 + B3/2 - B4)*
      CT[w1, w35, w32, w12] + (B1/2 + B2/2 - B4)*CT[w1, w35, w32, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w32, w2] + 
     (B2/2 + B3/2)*CT[w1, w35, w32, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w1, w35, w32, w24] + (-1/4*B1 + B3/4)*CT[w1, w35, w32, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w32, w3] - (B3*CT[w1, w35, w32, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w1, w35, w32, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w32, w4] + (B1/4 + B3/4)*CT[w1, w35, w32, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w32, w5] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w32, w6] + (-1/2*B3 + B4/2)*
      CT[w1, w35, w35, w1] + (B1/2 + B3/2 - B4)*CT[w1, w35, w35, w12] + 
     (B1/2 + B2/2 - B4)*CT[w1, w35, w35, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w35, w2] + 
     (B2/2 + B3/2)*CT[w1, w35, w35, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w1, w35, w35, w24] + (-1/4*B1 + B3/4)*CT[w1, w35, w35, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w1, w35, w35, w3] - (B3*CT[w1, w35, w35, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w1, w35, w35, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w35, w35, w4] + (B1/4 + B3/4)*CT[w1, w35, w35, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w1, w35, w35, w5] + 
     (-1/2*B3 + B4/2)*CT[w1, w35, w35, w6] - (B3*CT[w1, w35, w43, w2])/4 - 
     (B1*CT[w1, w35, w43, w3])/4 + (-1/2*B3 + B4/2)*CT[w1, w35, w43, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w35, w43, w37] + 
     (B1*CT[w1, w35, w43, w4])/4 + (B3*CT[w1, w35, w43, w5])/4 + 
     (-B1 + B3)*CT[w1, w4, w1, w12] + (B1/2 + B2 + B3/2)*CT[w1, w4, w1, w2] + 
     (B1/2 - B3/2)*CT[w1, w4, w1, w27] + (B1/2 - B3/2)*CT[w1, w4, w1, w3] + 
     (B1/2 - B3/2)*CT[w1, w4, w1, w38] + (-B1 - B2)*CT[w1, w4, w1, w4] + 
     (-2*B1 + 2*B3)*CT[w1, w4, w12, w12] + B3*CT[w1, w4, w12, w21] + 
     (-B2 - B3 + 2*B5)*CT[w1, w4, w12, w3] + (B1 + B2 - 2*B5)*
      CT[w1, w4, w12, w5] + (B1 - 2*B3)*CT[w1, w4, w12, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w1, w4, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w1, w4, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w1, w4, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w1, w4, w2, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w1, w4, w2, w37] + (B1/2 + B2/4 + B3/4 + B5)*CT[w1, w4, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w1, w4, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w1, w4, w2, w6] + 
     B3*CT[w1, w4, w21, w12] + (-2*B2 + 2*B3)*CT[w1, w4, w21, w21] + 
     (B2 - 2*B3)*CT[w1, w4, w21, w3] + (B1 + B2 - 2*B4)*CT[w1, w4, w21, w5] + 
     (-B1 - B3 + 2*B4)*CT[w1, w4, w21, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w1, w4, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w1, w4, w26, w2] + 
     (B2 - B3)*CT[w1, w4, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w1, w4, w26, w3] + (B2/4 - B3/4)*CT[w1, w4, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w1, w4, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w4, w26, w5] + (B1/2 + B3/2 - B4)*CT[w1, w4, w26, w6] + 
     (-1/4*B1 + B3/4)*CT[w1, w4, w27, w1] + (B1 - B3)*CT[w1, w4, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w1, w4, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w1, w4, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w27, w36] + (B1/4 - B3/4)*CT[w1, w4, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w1, w4, w27, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w1, w4, w27, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w1, w4, w27, w6] + 
     (B1/4 - B3/4)*CT[w1, w4, w3, w1] + (B1 - B3)*CT[w1, w4, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w4, w3, w2] - 
     B3*CT[w1, w4, w3, w21] + (B2/2 + B3/2 - B5)*CT[w1, w4, w3, w3] + 
     (B1/4 - B3/4)*CT[w1, w4, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w3, w37] + (B2/2 + B3/2 - B5)*CT[w1, w4, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w1, w4, w3, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w1, w4, w3, w6] + 
     (B1/4 - B3/4)*CT[w1, w4, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w38, w2] + (B1/4 - B3/4)*CT[w1, w4, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w1, w4, w38, w37] + 
     (B1/4 - B3/4)*CT[w1, w4, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w4, w38, w6] + (-B1 - B2)*CT[w1, w4, w4, w1] + 
     (B1 + B2/2 + B3/2)*CT[w1, w4, w4, w2] + (-B2 + B3)*CT[w1, w4, w4, w21] + 
     (B2/2 - B3/2)*CT[w1, w4, w4, w26] + (B2/2 - B3/2)*CT[w1, w4, w4, w40] + 
     (B2/2 - B3/2)*CT[w1, w4, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w1, w4, w40, w2] + (-1/4*B2 + B3/4)*CT[w1, w4, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w1, w4, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w1, w4, w40, w37] + (B2/4 - B3/4)*CT[w1, w4, w40, w4] + 
     (B2/4 - B3/4)*CT[w1, w4, w40, w5] + (B1/2 + B3/2 - B4)*
      CT[w1, w4, w6, w1] - B3*CT[w1, w4, w6, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w4, w6, w2] + 
     (B2 - B3)*CT[w1, w4, w6, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w1, w4, w6, w3] + (-1/4*B2 + B3/4)*CT[w1, w4, w6, w37] + 
     (B2/4 - B3/4)*CT[w1, w4, w6, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w1, w4, w6, w5] + (B1/2 + B3/2 - B4)*CT[w1, w4, w6, w6] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w1, w4, w8, w2] + (-1/2*B1 + B3/2)*CT[w1, w4, w8, w27] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w1, w4, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w1, w4, w8, w4] + 
     (B1/2 - B3/2)*CT[w1, w4, w8, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w1, w4, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w1, w4, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w1, w4, w9, w26] + (B2/2 - B3/2)*
      CT[w1, w4, w9, w3] + (-1/2*B2 + B3/2)*CT[w1, w4, w9, w36] + 
     (B2/2 - B3/2)*CT[w1, w4, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w1, w4, w9, w40] + (B3/2 - B4/2)*CT[w1, w6, w1, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w6, w1, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w1, w6, w1, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w1, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w6, w1, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w1, w6, w1, w24] + (B1/4 - B3/4)*CT[w1, w6, w1, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w1, w3] + (B3*CT[w1, w6, w1, w37])/
      4 + (B1/4 - B3/4)*CT[w1, w6, w1, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w1, w4] + (-1/4*B1 - B3/4)*CT[w1, w6, w1, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w1, w5] + 
     (B3/2 - B4/2)*CT[w1, w6, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w1, w6, w12, w1] + (B1 - B3)*CT[w1, w6, w12, w12] + 
     (-B1 + B3)*CT[w1, w6, w12, w18] + B3*CT[w1, w6, w12, w22] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w12, w27] + (B1/2 - B3/2)*
      CT[w1, w6, w12, w3] + (-1/2*B1 + B3/2)*CT[w1, w6, w12, w36] + 
     (B1/2 - B3/2)*CT[w1, w6, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w1, w6, w12, w38] - B3*CT[w1, w6, w12, w4] + 
     (B1/2 - B3/2)*CT[w1, w6, w12, w5] + (B1/2 - B3/2)*CT[w1, w6, w12, w6] + 
     (B1 - B3)*CT[w1, w6, w14, w1] + (-B1 + B3)*CT[w1, w6, w14, w12] + 
     (-B1 + B3)*CT[w1, w6, w14, w13] + (B1 - B3)*CT[w1, w6, w14, w3] + 
     (B1/2 + B2/2)*CT[w1, w6, w18, w1] + (-B1 + B3)*CT[w1, w6, w18, w12] + 
     (B1 + B2)*CT[w1, w6, w18, w18] + (B1/2 + B2/2)*CT[w1, w6, w18, w2] + 
     (-1/2*B1 - B2/2)*CT[w1, w6, w18, w24] + (B1/2 - B2/2 - B3)*
      CT[w1, w6, w18, w3] + (-1/2*B1 - B2/2)*CT[w1, w6, w18, w36] + 
     (B1/2 + B2/2)*CT[w1, w6, w18, w41] + (-1/2*B1 - B2/2)*
      CT[w1, w6, w18, w6] + (-B1 - B2)*CT[w1, w6, w19, w17] + 
     (-B1 - B2)*CT[w1, w6, w19, w18] + (B1 + B2)*CT[w1, w6, w19, w3] + 
     (B1 + B2)*CT[w1, w6, w19, w6] + (B2/2 - B3/2)*CT[w1, w6, w22, w1] + 
     B3*CT[w1, w6, w22, w12] + (B2 - B3)*CT[w1, w6, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w24] - B3*CT[w1, w6, w22, w3] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w36] + (B2/2 - B3/2)*
      CT[w1, w6, w22, w37] + (-1/2*B2 + B3/2)*CT[w1, w6, w22, w4] + 
     (-1/2*B2 + B3/2)*CT[w1, w6, w22, w41] + (B2/2 - B3/2)*
      CT[w1, w6, w22, w5] + (-1/2*B2 + B3/2)*CT[w1, w6, w22, w6] + 
     (-B2 + B3)*CT[w1, w6, w23, w21] + (-B2 + B3)*CT[w1, w6, w23, w22] + 
     (B2 - B3)*CT[w1, w6, w23, w4] + (B2 - B3)*CT[w1, w6, w23, w6] + 
     (-1/4*B1 - B2/2 - B3/4 + B4/2)*CT[w1, w6, w24, w1] + 
     (B1/2 + B2/2 - B4)*CT[w1, w6, w24, w18] + (-1/4*B1 + B4/2)*
      CT[w1, w6, w24, w2] + (B2/2 + B3/2)*CT[w1, w6, w24, w22] - 
     (B1*CT[w1, w6, w24, w3])/4 + (B1/4 + B2/2 - B3/4)*CT[w1, w6, w24, w36] - 
     (B2*CT[w1, w6, w24, w37])/4 + (B1*CT[w1, w6, w24, w4])/4 + 
     (B1/4 - B4/2)*CT[w1, w6, w24, w5] + (-1/4*B1 - B2/2 - B3/4 + B4/2)*
      CT[w1, w6, w24, w6] + (-1/4*B1 - B3/4 + B4/2)*CT[w1, w6, w27, w1] + 
     (B1/2 + B3/2 - B4)*CT[w1, w6, w27, w12] + 
     (B1/4 - B4/2)*CT[w1, w6, w27, w2] - (B1*CT[w1, w6, w27, w3])/4 + 
     (B1/4 - B3/4)*CT[w1, w6, w27, w36] + (B2*CT[w1, w6, w27, w37])/4 + 
     (B1*CT[w1, w6, w27, w4])/4 + (-1/4*B1 + B4/2)*CT[w1, w6, w27, w5] + 
     (-1/4*B1 - B3/4 + B4/2)*CT[w1, w6, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w3, w1] + (B1 - B3)*CT[w1, w6, w3, w12] + 
     (B1 - B3)*CT[w1, w6, w3, w13] + (B1 + B2)*CT[w1, w6, w3, w17] + 
     (B1 - B3)*CT[w1, w6, w3, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w1, w6, w3, w2] - B3*CT[w1, w6, w3, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w1, w6, w3, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w6, w3, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w1, w6, w3, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w1, w6, w3, w5] + 
     (-1/2*B1 + B3/2)*CT[w1, w6, w3, w6] - (B3*CT[w1, w6, w36, w2])/4 - 
     (B1*CT[w1, w6, w36, w3])/4 + (-1/2*B3 + B4/2)*CT[w1, w6, w36, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w36, w37] + 
     (B1*CT[w1, w6, w36, w4])/4 + (B3*CT[w1, w6, w36, w5])/4 - 
     (B2*CT[w1, w6, w38, w2])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w38, w3] + (B1/2 - B4/2)*CT[w1, w6, w38, w36] + 
     (-1/4*B1 + B4/2)*CT[w1, w6, w38, w37] + (B1/4 + B2/4 - B3/4)*
      CT[w1, w6, w38, w4] + (B2*CT[w1, w6, w38, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w1, w6, w4, w1] - B3*CT[w1, w6, w4, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w1, w6, w4, w2] + 
     (B2 - B3)*CT[w1, w6, w4, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w1, w6, w4, w3] + (-1/4*B2 + B3/4)*CT[w1, w6, w4, w37] + 
     (B2/4 - B3/4)*CT[w1, w6, w4, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w1, w6, w4, w5] + (B1/2 + B3/2 - B4)*CT[w1, w6, w4, w6] + 
     (B2*CT[w1, w6, w41, w2])/4 + (B1/4 + B2/4 - B3/4)*CT[w1, w6, w41, w3] + 
     (-1/2*B1 + B4/2)*CT[w1, w6, w41, w36] + (B1/4 - B4/2)*
      CT[w1, w6, w41, w37] + (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w41, w4] - 
     (B2*CT[w1, w6, w41, w5])/4 + (B3/2 - B4/2)*CT[w1, w6, w6, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w1, w6, w6, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w1, w6, w6, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w6, w2] + 
     (-1/2*B2 - B3/2)*CT[w1, w6, w6, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w1, w6, w6, w24] + (B1/4 - B3/4)*CT[w1, w6, w6, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w1, w6, w6, w3] + (B3*CT[w1, w6, w6, w37])/
      4 + (B1/4 - B3/4)*CT[w1, w6, w6, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w1, w6, w6, w4] + (-1/4*B1 - B3/4)*CT[w1, w6, w6, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w1, w6, w6, w5] + 
     (B3/2 - B4/2)*CT[w1, w6, w6, w6] + (-1/4*B1 - (3*B3)/4 + B4)*
      CT[w1, w8, w1, w1] + (3*B1 - B3 - 2*B4)*CT[w1, w8, w1, w12] + 
     (-1/4*B1 - (5*B2)/4 - B3/2 - B4 + B5)*CT[w1, w8, w1, w2] + 
     (-B1 + B3)*CT[w1, w8, w1, w27] + (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*
      CT[w1, w8, w1, w3] + (B1/4 - B3/4)*CT[w1, w8, w1, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w1, w37] + 
     (-B1 + B3)*CT[w1, w8, w1, w38] + ((3*B1)/2 + (5*B2)/4 + B3/4 - B5)*
      CT[w1, w8, w1, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w1, w5] + ((-3*B1)/4 - B3/4 + B4)*CT[w1, w8, w1, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w1, w8, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w1, w8, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w1, w8, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w1, w8, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w1, w8, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*CT[w1, w8, w2, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w1, w8, w2, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w1, w8, w2, w6] + 
     ((5*B1)/4 - B3/4 - B4)*CT[w1, w8, w27, w1] + (-3*B1 + B3 + 2*B4)*
      CT[w1, w8, w27, w12] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w27, w2] + (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*
      CT[w1, w8, w27, w3] + ((3*B1)/4 - (3*B3)/4)*CT[w1, w8, w27, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w27, w37] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w1, w8, w27, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w1, w8, w27, w5] + 
     ((7*B1)/4 - (3*B3)/4 - B4)*CT[w1, w8, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w1, w8, w3, w2] + (B1/2 - B3/2)*CT[w1, w8, w3, w27] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w36] + (B1/2 - B3/2)*
      CT[w1, w8, w3, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w1, w8, w3, w4] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w3, w6] + (B1/4 - B3/4)*
      CT[w1, w8, w36, w1] + (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w36, w2] + 
     (-1/4*B2 + B3/4)*CT[w1, w8, w36, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w1, w8, w36, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w1, w8, w36, w37] + (B2/4 - B3/4)*CT[w1, w8, w36, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w1, w8, w36, w6] + (-1/4*B1 + B3/4)*CT[w1, w8, w38, w1] + 
     (B1/4 + B2/4 - B3/2)*CT[w1, w8, w38, w2] + 
     (B2/4 - B3/4)*CT[w1, w8, w38, w3] + ((-3*B1)/4 - B3/4 + B4)*
      CT[w1, w8, w38, w36] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w1, w8, w38, w37] + (-1/4*B2 + B3/4)*CT[w1, w8, w38, w4] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w38, w5] + 
     (B1/4 - B3/4)*CT[w1, w8, w38, w6] + ((3*B1)/4 + B2/2 - B3/4 + B4)*
      CT[w1, w8, w4, w1] + ((-5*B1)/4 - (7*B2)/4 - B3 - B4 + B5)*
      CT[w1, w8, w4, w2] + (-1/2*B1 + B3/2)*CT[w1, w8, w4, w27] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w1, w8, w4, w3] + 
     (B1/4 + B2/2 - (3*B3)/4)*CT[w1, w8, w4, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w1, w8, w4, w37] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w4, w38] + (B1 + (5*B2)/4 + (3*B3)/4 - B5)*
      CT[w1, w8, w4, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w1, w8, w4, w5] + (B1/4 - B2/2 - (3*B3)/4 + B4)*CT[w1, w8, w4, w6] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w1, w8, w6, w1] + (3*B1 - B3 - 2*B4)*
      CT[w1, w8, w6, w12] + (B1/4 - B2/4 - B4 + B5)*CT[w1, w8, w6, w2] + 
     (-1/2*B1 + B3/2)*CT[w1, w8, w6, w27] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w1, w8, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w1, w8, w6, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w1, w8, w6, w37] + (-1/2*B1 + B3/2)*CT[w1, w8, w6, w38] + 
     (B1 + B2/4 - B3/4 - B5)*CT[w1, w8, w6, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w1, w8, w6, w5] + 
     ((-5*B1)/4 + B3/4 + B4)*CT[w1, w8, w6, w6] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w1, w8, w8, w1] + ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*
      CT[w1, w8, w8, w2] + ((3*B1)/2 - (3*B3)/2)*CT[w1, w8, w8, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w1, w8, w8, w36] + ((3*B1)/2 - (3*B3)/2)*
      CT[w1, w8, w8, w38] + ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*
      CT[w1, w8, w8, w4] + ((-3*B1)/2 + (3*B3)/2)*CT[w1, w8, w8, w6] + 
     (B1 - B3)*CT[w10, w1, w1, w12] + (-1/2*B1 - B2 - B3/2)*
      CT[w10, w1, w1, w2] + (-1/2*B1 + B3/2)*CT[w10, w1, w1, w27] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w1, w3] + (-1/2*B1 + B3/2)*
      CT[w10, w1, w1, w38] + (B1 + B2)*CT[w10, w1, w1, w4] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w12, w1] + (3*B1 - 3*B3)*
      CT[w10, w1, w12, w12] + (-1/2*B1 + B3/2)*CT[w10, w1, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w10, w1, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w12, w36] + (B1/2 - B3/2)*
      CT[w10, w1, w12, w37] + (-1/2*B1 + B3/2)*CT[w10, w1, w12, w38] + 
     (B1 - B3)*CT[w10, w1, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w1, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w1, w12, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w10, w1, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w10, w1, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w1, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w10, w1, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w1, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*
      CT[w10, w1, w2, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w1, w2, w5] + (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w1, w2, w6] + 
     (B1/2 + B3/2 - B4)*CT[w10, w1, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w1, w26, w2] + (-B2 + B3)*CT[w10, w1, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w10, w1, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w26, w37] + (B2/4 - B3/4)*
      CT[w10, w1, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w1, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w1, w26, w6] + ((3*B1)/4 - (3*B3)/4)*
      CT[w10, w1, w27, w1] + (-2*B1 + 2*B3)*CT[w10, w1, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w1, w27, w2] + 
     (B1/2 - B2/2 - B3 + B5)*CT[w10, w1, w27, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w1, w27, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w27, w37] + (-1/2*B1 + B2/2 + B3 - B5)*
      CT[w10, w1, w27, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w27, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w10, w1, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w3, w1] + (-B1 + B3)*CT[w10, w1, w3, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w3, w2] + 
     (B1/2 - B3/2)*CT[w10, w1, w3, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w1, w3, w3] + (-1/4*B1 + B3/4)*CT[w10, w1, w3, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w3, w37] + (B1/2 - B3/2)*
      CT[w10, w1, w3, w38] + (-1/2*B1 - B2/2 + B5)*CT[w10, w1, w3, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w1, w3, w5] + 
     (B1/4 - B3/4)*CT[w10, w1, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w1, w38, w1] + (B1/4 - B3/4)*CT[w10, w1, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w10, w1, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w1, w38, w37] + (-1/4*B1 + B3/4)*CT[w10, w1, w38, w5] + 
     (B1/4 - B3/4)*CT[w10, w1, w38, w6] + (B1 + B2)*CT[w10, w1, w4, w1] + 
     (B1 - B3)*CT[w10, w1, w4, w12] + ((-3*B1)/2 - (3*B2)/2 - B3)*
      CT[w10, w1, w4, w2] + (B2 - B3)*CT[w10, w1, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w4, w26] + (-1/2*B1 + B3/2)*
      CT[w10, w1, w4, w27] + (-1/2*B1 + B3/2)*CT[w10, w1, w4, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w1, w4, w38] + (B1 + B2)*CT[w10, w1, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w4, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w1, w4, w6] + (B2/4 - B3/4)*CT[w10, w1, w40, w2] + 
     (B2/4 - B3/4)*CT[w10, w1, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w1, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w1, w40, w37] + (-1/4*B2 + B3/4)*CT[w10, w1, w40, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w40, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w1, w6, w1] + (B1 + B3 - 2*B4)*CT[w10, w1, w6, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w1, w6, w2] + 
     (B2/4 - B3/4)*CT[w10, w1, w6, w3] + (B2/4 - B3/4)*CT[w10, w1, w6, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w1, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w1, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w1, w6, w6] + 
     (-B1 - B3 + 2*B4)*CT[w10, w1, w7, w12] + 
     (B2 - B3)*CT[w10, w1, w7, w21] + (-B2 + B3)*CT[w10, w1, w7, w3] + 
     (B1 + B3 - 2*B4)*CT[w10, w1, w7, w6] + (-B1 + B3)*CT[w10, w1, w8, w1] + 
     (B1 + 2*B2 + B3 - 2*B5)*CT[w10, w1, w8, w2] + 
     (B1 - B3)*CT[w10, w1, w8, w27] + (-B1 + B3)*CT[w10, w1, w8, w36] + 
     (B1 - B3)*CT[w10, w1, w8, w38] + (-B1 - 2*B2 - B3 + 2*B5)*
      CT[w10, w1, w8, w4] + (-B1 + B3)*CT[w10, w1, w8, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w1, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w1, w9, w2] + 
     (B2/2 - B3/2)*CT[w10, w1, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w10, w1, w9, w3] + (B2/2 - B3/2)*CT[w10, w1, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w10, w1, w9, w4] + (B2/2 - B3/2)*
      CT[w10, w1, w9, w40] + ((-3*B1)/4 - B3/4 + B4)*CT[w10, w10, w1, w1] + 
     (2*B3 - 2*B4)*CT[w10, w10, w1, w12] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w10, w1, w2] + 
     (B1/2 - B3/2)*CT[w10, w10, w1, w27] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w10, w1, w36] + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w1, w37] + (B1/2 - B3/2)*
      CT[w10, w10, w1, w38] + (-1/2*B1 - (3*B2)/4 + B3/4 + B5)*
      CT[w10, w10, w1, w4] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w1, w5] + (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w1, w6] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w26, w1] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w26, w2] + 
     (-2*B3 + 2*B5)*CT[w10, w10, w26, w21] + (-1/4*B2 + (5*B3)/4 - B5)*
      CT[w10, w10, w26, w3] + (B1/4 - B3/4)*CT[w10, w10, w26, w36] + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w26, w37] + (B2/4 + (3*B3)/4 - B5)*
      CT[w10, w10, w26, w4] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w26, w5] + (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w26, w6] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w27, w1] + 
     (-2*B3 + 2*B4)*CT[w10, w10, w27, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w10, w27, w2] + (B2/4 + (3*B3)/4 - B5)*CT[w10, w10, w27, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w27, w36] + 
     (B1/4 - B2/4)*CT[w10, w10, w27, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w27, w4] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w27, w5] + 
     (-1/4*B1 + (5*B3)/4 - B4)*CT[w10, w10, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w36, w1] + (B1/4 - B2/4)*
      CT[w10, w10, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w10, w36, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w36, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w10, w36, w37] + 
     (B2/4 - B3/4)*CT[w10, w10, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w36, w5] + (B1/4 - B3/4)*CT[w10, w10, w36, w6] + 
     (B1/4 - B3/4)*CT[w10, w10, w38, w1] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w38, w2] + (B2/4 - B3/4)*CT[w10, w10, w38, w3] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w38, w36] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w38, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w10, w38, w4] + (B1/4 - B2/4)*
      CT[w10, w10, w38, w5] + (-1/4*B1 + B3/4)*CT[w10, w10, w38, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B4)*CT[w10, w10, w4, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w10, w4, w2] + 
     (2*B3 - 2*B5)*CT[w10, w10, w4, w21] + (B2/2 - B3/2)*
      CT[w10, w10, w4, w26] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w10, w4, w3] + (-1/4*B1 + B2/2 - B3/4)*CT[w10, w10, w4, w36] + 
     (B1/4 - B2/4)*CT[w10, w10, w4, w37] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w10, w10, w4, w4] + (B2/2 - B3/2)*CT[w10, w10, w4, w40] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w10, w4, w5] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w10, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w10, w40, w1] + (B1/4 - B2/4)*
      CT[w10, w10, w40, w2] + (-1/4*B2 + B3/4)*CT[w10, w10, w40, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w10, w40, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w10, w40, w37] + 
     (B2/4 - B3/4)*CT[w10, w10, w40, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w40, w5] + (B1/4 - B3/4)*CT[w10, w10, w40, w6] + 
     (2*B3 - 2*B4)*CT[w10, w10, w7, w12] + (2*B3 - 2*B5)*
      CT[w10, w10, w7, w21] + (-2*B3 + 2*B5)*CT[w10, w10, w7, w3] + 
     (-2*B3 + 2*B4)*CT[w10, w10, w7, w6] + (B1/2 - B3/2)*
      CT[w10, w10, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w10, w8, w2] + (-1/2*B1 + B3/2)*CT[w10, w10, w8, w27] + 
     (B1/2 - B3/2)*CT[w10, w10, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w10, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w10, w8, w4] + (B1/2 - B3/2)*CT[w10, w10, w8, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w10, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w10, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w10, w9, w26] + (B2/2 - B3/2)*
      CT[w10, w10, w9, w3] + (-1/2*B2 + B3/2)*CT[w10, w10, w9, w36] + 
     (B2/2 - B3/2)*CT[w10, w10, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w10, w9, w40] + (B1/2 + B3/2 - B4)*CT[w10, w26, w1, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w1, w2] + 
     (-B2 + B3)*CT[w10, w26, w1, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w10, w26, w1, w3] + (-1/4*B2 + B3/4)*CT[w10, w26, w1, w37] + 
     (B2/4 - B3/4)*CT[w10, w26, w1, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w26, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w1, w6] + 
     (-B2 + B3)*CT[w10, w26, w21, w1] + (-3*B2 + 3*B3)*
      CT[w10, w26, w21, w21] + (B2/2 - B3/2)*CT[w10, w26, w21, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w10, w26, w21, w3] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w21, w37] + 
     (B2/2 - B3/2)*CT[w10, w26, w21, w4] + (B2/2 - B3/2)*
      CT[w10, w26, w21, w40] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w10, w26, w21, w5] + (-B1 + B2/2 - (3*B3)/2 + 2*B4)*
      CT[w10, w26, w21, w6] + (B1/2 + B2 - B3/2 - B4)*CT[w10, w26, w3, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w3, w2] + 
     (2*B2 - 2*B3)*CT[w10, w26, w3, w21] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w3, w26] + ((-3*B2)/4 + (3*B3)/4)*CT[w10, w26, w3, w3] + 
     (B2/4 - B3/4)*CT[w10, w26, w3, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w3, w4] + (-1/2*B2 + B3/2)*CT[w10, w26, w3, w40] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w3, w5] + 
     (B1/2 - B2/2 + B3 - B4)*CT[w10, w26, w3, w6] + 
     (B2/4 - B3/4)*CT[w10, w26, w36, w2] + (B2/4 - B3/4)*
      CT[w10, w26, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w26, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w26, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w36, w5] + (B1/2 + B2/2 - B4)*CT[w10, w26, w4, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w26, w4, w2] + 
     (B2 - B3)*CT[w10, w26, w4, w21] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w4, w26] + (-1/4*B2 + B3/4)*CT[w10, w26, w4, w3] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w4, w36] + (B2/4 - B3/4)*
      CT[w10, w26, w4, w37] + (B2/4 - B3/4)*CT[w10, w26, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w26, w4, w5] + (B1/2 + B3/2 - B4)*CT[w10, w26, w4, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w26, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w26, w6, w2] + (B2 - B3)*CT[w10, w26, w6, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w10, w26, w6, w3] + 
     (B2/4 - B3/4)*CT[w10, w26, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w26, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w26, w6, w5] + (B1/2 + B3/2 - B4)*CT[w10, w26, w6, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w26, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w26, w9, w2] + 
     (B2/2 - B3/2)*CT[w10, w26, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w10, w26, w9, w3] + (B2/2 - B3/2)*CT[w10, w26, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w10, w26, w9, w4] + (B2/2 - B3/2)*
      CT[w10, w26, w9, w40] + (B1/4 - B3/4)*CT[w10, w27, w1, w1] + 
     (B1 - B3)*CT[w10, w27, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w1, w2] + (-1/2*B1 + B3/2)*CT[w10, w27, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w10, w27, w1, w3] + 
     (B1/4 - B3/4)*CT[w10, w27, w1, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w1, w37] + (-1/2*B1 + B3/2)*CT[w10, w27, w1, w38] + 
     (B1/2 + B2/2 - B5)*CT[w10, w27, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w1, w5] + (-1/4*B1 + B3/4)*CT[w10, w27, w1, w6] + 
     (B1/2 - B3/2)*CT[w10, w27, w12, w1] + (-3*B1 + 3*B3)*
      CT[w10, w27, w12, w12] + (B1/2 - B3/2)*CT[w10, w27, w12, w27] + 
     (B1/2 - B2 - (3*B3)/2 + 2*B5)*CT[w10, w27, w12, w3] + 
     (B1/2 - B3/2)*CT[w10, w27, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w27, w12, w37] + (B1/2 - B3/2)*CT[w10, w27, w12, w38] + 
     (-B1 + B3)*CT[w10, w27, w12, w4] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w27, w12, w5] + ((3*B1)/2 - (3*B3)/2)*CT[w10, w27, w12, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w3, w1] + 
     (B1 - B3)*CT[w10, w27, w3, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w27, w3, w2] + (B2/2 + B3/2 - B5)*CT[w10, w27, w3, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w3, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w3, w37] + (-1/2*B2 - B3/2 + B5)*CT[w10, w27, w3, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w3, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w27, w3, w6] + 
     (B1/4 - B3/4)*CT[w10, w27, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w36, w2] + (B1/4 - B3/4)*CT[w10, w27, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w36, w37] + 
     (B1/4 - B3/4)*CT[w10, w27, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w36, w6] + (B1/4 - B3/4)*CT[w10, w27, w4, w1] + 
     (-B1 + B3)*CT[w10, w27, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w4, w2] + (-1/2*B2 - B3/2 + B5)*CT[w10, w27, w4, w3] + 
     (B1/4 - B3/4)*CT[w10, w27, w4, w36] + (-1/4*B1 + B3/4)*
      CT[w10, w27, w4, w37] + (B2/2 + B3/2 - B5)*CT[w10, w27, w4, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w27, w4, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w27, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w6, w1] + (2*B1 - 2*B3)*
      CT[w10, w27, w6, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w27, w6, w2] + (-1/2*B1 + B3/2)*CT[w10, w27, w6, w27] + 
     (-1/2*B1 + B2/2 + B3 - B5)*CT[w10, w27, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w10, w27, w6, w36] + (B1/4 - B3/4)*
      CT[w10, w27, w6, w37] + (-1/2*B1 + B3/2)*CT[w10, w27, w6, w38] + 
     (B1 + B2/2 - B3/2 - B5)*CT[w10, w27, w6, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w27, w6, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w27, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w10, w27, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w10, w27, w8, w2] + (B1/2 - B3/2)*CT[w10, w27, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w10, w27, w8, w36] + (B1/2 - B3/2)*
      CT[w10, w27, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w27, w8, w4] + (-1/2*B1 + B3/2)*CT[w10, w27, w8, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w1, w1] + (-B1 + B3)*CT[w10, w3, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w1, w2] + 
     (B1/2 - B3/2)*CT[w10, w3, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w3, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w1, w37] + (B1/2 - B3/2)*
      CT[w10, w3, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w10, w3, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w1, w5] + 
     (B1/4 - B3/4)*CT[w10, w3, w1, w6] + (B1/4 - B3/4)*CT[w10, w3, w26, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w3, w26, w2] + 
     (-B2 - B3 + 2*B5)*CT[w10, w3, w26, w21] + (B2/2 + B3/2 - B5)*
      CT[w10, w3, w26, w3] + (B1/4 - B3/4)*CT[w10, w3, w26, w36] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w26, w37] + (B2/2 + B3/2 - B5)*
      CT[w10, w3, w26, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w26, w5] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w26, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w27, w1] + (B1 - B3)*CT[w10, w3, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w10, w3, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w27, w36] + (B1/4 - B3/4)*CT[w10, w3, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w3, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w3, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w3, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w36, w1] + (B1/4 - B3/4)*
      CT[w10, w3, w36, w2] + (-1/4*B1 + B3/4)*CT[w10, w3, w36, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w36, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w36, w5] + (B1/4 - B3/4)*
      CT[w10, w3, w36, w6] + (B1/4 - B3/4)*CT[w10, w3, w38, w1] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w38, w2] + (B1/4 - B3/4)*
      CT[w10, w3, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w3, w38, w37] + (B1/4 - B3/4)*CT[w10, w3, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w38, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w3, w4, w1] + (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w4, w2] + 
     (B2 + B3 - 2*B5)*CT[w10, w3, w4, w21] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w4, w3] + (-1/4*B1 + B3/4)*CT[w10, w3, w4, w36] + 
     (B1/4 - B3/4)*CT[w10, w3, w4, w37] + (-1/2*B2 - B3/2 + B5)*
      CT[w10, w3, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w3, w4, w5] + (B1/4 - B3/4)*CT[w10, w3, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w40, w1] + (B1/4 - B3/4)*
      CT[w10, w3, w40, w2] + (-1/4*B1 + B3/4)*CT[w10, w3, w40, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w3, w40, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w3, w40, w5] + (B1/4 - B3/4)*
      CT[w10, w3, w40, w6] + (-B1 + B3)*CT[w10, w3, w7, w12] + 
     (B2 + B3 - 2*B5)*CT[w10, w3, w7, w21] + (-B2 - B3 + 2*B5)*
      CT[w10, w3, w7, w3] + (B1 - B3)*CT[w10, w3, w7, w6] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w3, w8, w2] + (-1/2*B1 + B3/2)*CT[w10, w3, w8, w27] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w3, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w3, w8, w4] + 
     (B1/2 - B3/2)*CT[w10, w3, w8, w6] + (B1 + B2)*CT[w10, w4, w1, w1] + 
     (B1 - B3)*CT[w10, w4, w1, w12] + ((-3*B1)/2 - (3*B2)/2 - B3)*
      CT[w10, w4, w1, w2] + (B2 - B3)*CT[w10, w4, w1, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w1, w26] + (-1/2*B1 + B3/2)*
      CT[w10, w4, w1, w27] + (-1/2*B1 + B3/2)*CT[w10, w4, w1, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w4, w1, w38] + (B1 + B2)*CT[w10, w4, w1, w4] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w1, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w1, w6] + (-1/4*B1 - B2/2 - B3/4 - B4)*
      CT[w10, w4, w2, w1] + ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*
      CT[w10, w4, w2, w2] + (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w4, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w10, w4, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w4, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*
      CT[w10, w4, w2, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w4, w2, w5] + (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w4, w2, w6] + 
     (B2 - B3)*CT[w10, w4, w21, w1] + (3*B2 - 3*B3)*CT[w10, w4, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w4, w21, w3] + (B2/2 - B3/2)*CT[w10, w4, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w10, w4, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w10, w4, w21, w6] + (B1/2 - B2/2 + B3 - B4)*CT[w10, w4, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w10, w4, w26, w2] + 
     (-2*B2 + 2*B3)*CT[w10, w4, w26, w21] + ((5*B2)/4 - (5*B3)/4)*
      CT[w10, w4, w26, w3] + (-1/2*B2 + B3/2)*CT[w10, w4, w26, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w26, w37] + ((3*B2)/4 - (3*B3)/4)*
      CT[w10, w4, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w26, w5] + 
     (-1/2*B1 + B2/2 - B3 + B4)*CT[w10, w4, w26, w6] + 
     (B1/4 - B3/4)*CT[w10, w4, w27, w1] + (-B1 + B3)*CT[w10, w4, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w10, w4, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w27, w3] + 
     (B1/4 - B3/4)*CT[w10, w4, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w10, w4, w27, w37] + (B2/2 + B3/2 - B5)*CT[w10, w4, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w4, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w10, w4, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w3, w1] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w10, w4, w3, w2] + (B2 + B3 - 2*B5)*CT[w10, w4, w3, w21] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w3, w3] + (-1/4*B1 + B3/4)*
      CT[w10, w4, w3, w36] + (B1/4 - B3/4)*CT[w10, w4, w3, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w10, w4, w3, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w10, w4, w3, w5] + (B1/4 - B3/4)*CT[w10, w4, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w38, w1] + (B1/4 - B3/4)*
      CT[w10, w4, w38, w2] + (-1/4*B1 + B3/4)*CT[w10, w4, w38, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w10, w4, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w10, w4, w38, w5] + (B1/4 - B3/4)*
      CT[w10, w4, w38, w6] + (B1 + B2)*CT[w10, w4, w4, w1] + 
     (-B1 - B2/2 - B3/2)*CT[w10, w4, w4, w2] + 
     (B2 - B3)*CT[w10, w4, w4, w21] + (-1/2*B2 + B3/2)*CT[w10, w4, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w10, w4, w4, w40] + (-1/2*B2 + B3/2)*
      CT[w10, w4, w4, w6] + (B2/4 - B3/4)*CT[w10, w4, w40, w2] + 
     (B2/4 - B3/4)*CT[w10, w4, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w4, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w4, w40, w37] + (-1/4*B2 + B3/4)*CT[w10, w4, w40, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w40, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w10, w4, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w6, w2] + 
     (-B2 + B3)*CT[w10, w4, w6, w21] + (B2/2 - B3/2)*CT[w10, w4, w6, w26] + 
     (B2/4 - B3/4)*CT[w10, w4, w6, w3] + (B2/2 - B3/2)*CT[w10, w4, w6, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w4, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w4, w6, w4] + (B2/2 - B3/2)*CT[w10, w4, w6, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w4, w6, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w4, w6, w6] + 
     (B1 - B3)*CT[w10, w4, w7, w12] + (-B2 - B3 + 2*B5)*
      CT[w10, w4, w7, w21] + (B2 + B3 - 2*B5)*CT[w10, w4, w7, w3] + 
     (-B1 + B3)*CT[w10, w4, w7, w6] + (-1/2*B1 + B3/2)*CT[w10, w4, w8, w1] + 
     (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w4, w8, w2] + 
     (B1/2 - B3/2)*CT[w10, w4, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w10, w4, w8, w36] + (B1/2 - B3/2)*CT[w10, w4, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w10, w4, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w10, w4, w8, w6] + (-2*B1 - B2 - B3 + 2*B4)*
      CT[w10, w4, w9, w1] + (2*B1 + B2 + B3 - 2*B4)*CT[w10, w4, w9, w2] + 
     (B2 - B3)*CT[w10, w4, w9, w26] + (-B2 + B3)*CT[w10, w4, w9, w3] + 
     (B2 - B3)*CT[w10, w4, w9, w36] + (-B2 + B3)*CT[w10, w4, w9, w4] + 
     (B2 - B3)*CT[w10, w4, w9, w40] + (-1/2*B1 - B3/2 + B4)*
      CT[w10, w6, w1, w1] + (B1 + B3 - 2*B4)*CT[w10, w6, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w1, w2] + 
     (B2/4 - B3/4)*CT[w10, w6, w1, w3] + (B2/4 - B3/4)*CT[w10, w6, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w1, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w6, w26, w2] + (B2 - B3)*CT[w10, w6, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w10, w6, w26, w3] + 
     (B2/4 - B3/4)*CT[w10, w6, w26, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w26, w5] + (B1/2 + B3/2 - B4)*CT[w10, w6, w26, w6] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w27, w1] + (-B1 - B3 + 2*B4)*
      CT[w10, w6, w27, w12] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w27, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w27, w3] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w27, w37] + (B2/4 - B3/4)*
      CT[w10, w6, w27, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w27, w5] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w27, w6] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w36, w3] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w36, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w36, w37] + (B2/4 - B3/4)*CT[w10, w6, w36, w4] + 
     (B2/4 - B3/4)*CT[w10, w6, w36, w5] + (B2/4 - B3/4)*
      CT[w10, w6, w38, w2] + (B2/4 - B3/4)*CT[w10, w6, w38, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w38, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w10, w6, w38, w37] + (-1/4*B2 + B3/4)*CT[w10, w6, w38, w4] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w38, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w10, w6, w4, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w4, w2] + 
     (-B2 + B3)*CT[w10, w6, w4, w21] + (B2/2 - B3/2)*CT[w10, w6, w4, w26] + 
     (B2/4 - B3/4)*CT[w10, w6, w4, w3] + (B2/2 - B3/2)*CT[w10, w6, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w10, w6, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w4, w4] + (B2/2 - B3/2)*CT[w10, w6, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w10, w6, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w10, w6, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w10, w6, w40, w2] + (-1/4*B2 + B3/4)*CT[w10, w6, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w10, w6, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w10, w6, w40, w37] + (B2/4 - B3/4)*CT[w10, w6, w40, w4] + 
     (B2/4 - B3/4)*CT[w10, w6, w40, w5] + (B1 + B3 - 2*B4)*
      CT[w10, w6, w7, w12] + (-B2 + B3)*CT[w10, w6, w7, w21] + 
     (B2 - B3)*CT[w10, w6, w7, w3] + (-B1 - B3 + 2*B4)*CT[w10, w6, w7, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w6, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w6, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w6, w9, w26] + (B2/2 - B3/2)*
      CT[w10, w6, w9, w3] + (-1/2*B2 + B3/2)*CT[w10, w6, w9, w36] + 
     (B2/2 - B3/2)*CT[w10, w6, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w6, w9, w40] + (-B1 - B3 + 2*B4)*CT[w10, w7, w1, w12] + 
     (B2 - B3)*CT[w10, w7, w1, w21] + (-B2 + B3)*CT[w10, w7, w1, w3] + 
     (B1 + B3 - 2*B4)*CT[w10, w7, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w10, w7, w12, w1] + (3*B1 - 3*B3)*CT[w10, w7, w12, w12] + 
     (-1/2*B1 + B3/2)*CT[w10, w7, w12, w27] + 
     (-1/2*B1 + B2 + (3*B3)/2 - 2*B5)*CT[w10, w7, w12, w3] + 
     (-1/2*B1 + B3/2)*CT[w10, w7, w12, w36] + (B1/2 - B3/2)*
      CT[w10, w7, w12, w37] + (-1/2*B1 + B3/2)*CT[w10, w7, w12, w38] + 
     (B1 - B3)*CT[w10, w7, w12, w4] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w7, w12, w5] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w7, w12, w6] + 
     (B2 - B3)*CT[w10, w7, w21, w1] + (3*B2 - 3*B3)*CT[w10, w7, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w10, w7, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w7, w21, w3] + (B2/2 - B3/2)*CT[w10, w7, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w10, w7, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w7, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w10, w7, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w10, w7, w21, w6] + (B1/4 + (3*B3)/4 - B4)*CT[w10, w7, w26, w1] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w26, w2] + 
     (2*B3 - 2*B5)*CT[w10, w7, w26, w21] + (B2/4 - (5*B3)/4 + B5)*
      CT[w10, w7, w26, w3] + (-1/4*B1 + B3/4)*CT[w10, w7, w26, w36] + 
     (B1/4 - B2/4)*CT[w10, w7, w26, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w10, w7, w26, w4] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w26, w5] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w7, w26, w6] + 
     (-1/4*B1 - (3*B3)/4 + B4)*CT[w10, w7, w27, w1] + 
     (2*B3 - 2*B4)*CT[w10, w7, w27, w12] + (B1/4 - B2/4 - B4 + B5)*
      CT[w10, w7, w27, w2] + (-1/4*B2 - (3*B3)/4 + B5)*CT[w10, w7, w27, w3] + 
     (B1/4 - B3/4)*CT[w10, w7, w27, w36] + (-1/4*B1 + B2/4)*
      CT[w10, w7, w27, w37] + (B2/4 + (3*B3)/4 - B5)*CT[w10, w7, w27, w4] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w27, w5] + 
     (B1/4 - (5*B3)/4 + B4)*CT[w10, w7, w27, w6] + (-1/4*B1 - B2 + B3/4 + B4)*
      CT[w10, w7, w3, w1] + (-B1 + B3)*CT[w10, w7, w3, w12] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w3, w2] + 
     (-2*B2 + 2*B3)*CT[w10, w7, w3, w21] + (B2/2 - B3/2)*
      CT[w10, w7, w3, w26] + (B2/4 - (5*B3)/4 + B5)*CT[w10, w7, w3, w3] + 
     (B1/4 - B3/4)*CT[w10, w7, w3, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w7, w3, w37] + ((3*B2)/4 + B3/4 - B5)*CT[w10, w7, w3, w4] + 
     (B2/2 - B3/2)*CT[w10, w7, w3, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w7, w3, w5] + 
     (B1/4 + B2/2 - (7*B3)/4 + B4)*CT[w10, w7, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w10, w7, w38, w1] + (B1/4 - B2/4)*
      CT[w10, w7, w38, w2] + (-1/4*B2 + B3/4)*CT[w10, w7, w38, w3] + 
     (B1/4 + (3*B3)/4 - B4)*CT[w10, w7, w38, w36] + 
     (-1/4*B1 + B2/4 + B4 - B5)*CT[w10, w7, w38, w37] + 
     (B2/4 - B3/4)*CT[w10, w7, w38, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w7, w38, w5] + (B1/4 - B3/4)*CT[w10, w7, w38, w6] + 
     (B1 - B3)*CT[w10, w7, w4, w12] + (-B2 - B3 + 2*B5)*
      CT[w10, w7, w4, w21] + (B2 + B3 - 2*B5)*CT[w10, w7, w4, w3] + 
     (-B1 + B3)*CT[w10, w7, w4, w6] + (B1/4 - B3/4)*CT[w10, w7, w40, w1] + 
     (-1/4*B1 + B2/4)*CT[w10, w7, w40, w2] + (B2/4 - B3/4)*
      CT[w10, w7, w40, w3] + (-1/4*B1 - (3*B3)/4 + B4)*
      CT[w10, w7, w40, w36] + (B1/4 - B2/4 - B4 + B5)*CT[w10, w7, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w10, w7, w40, w4] + (B1/4 - B2/4)*
      CT[w10, w7, w40, w5] + (-1/4*B1 + B3/4)*CT[w10, w7, w40, w6] + 
     ((3*B1)/4 + B3/4 - B4)*CT[w10, w7, w6, w1] + 
     (-2*B1 + 2*B3)*CT[w10, w7, w6, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w7, w6, w2] + (-B2 + B3)*CT[w10, w7, w6, w21] + 
     (B1/2 - B3/2)*CT[w10, w7, w6, w27] + (B1/2 + B2/4 - (7*B3)/4 + B5)*
      CT[w10, w7, w6, w3] + (B1/4 - B3/4)*CT[w10, w7, w6, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w7, w6, w37] + 
     (B1/2 - B3/2)*CT[w10, w7, w6, w38] + (-B1 - B2/4 + B3/4 + B5)*
      CT[w10, w7, w6, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w7, w6, w5] + (B1/4 - (5*B3)/4 + B4)*CT[w10, w7, w6, w6] + 
     (-2*B3 + 2*B4)*CT[w10, w7, w7, w12] + (-2*B3 + 2*B5)*
      CT[w10, w7, w7, w21] + (2*B3 - 2*B5)*CT[w10, w7, w7, w3] + 
     (2*B3 - 2*B4)*CT[w10, w7, w7, w6] + (B1/4 + (3*B3)/4 - B4)*
      CT[w10, w8, w1, w1] + (-3*B1 + B3 + 2*B4)*CT[w10, w8, w1, w12] + 
     (B1/4 + (5*B2)/4 + B3/2 + B4 - B5)*CT[w10, w8, w1, w2] + 
     (B1 - B3)*CT[w10, w8, w1, w27] + (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*
      CT[w10, w8, w1, w3] + (-1/4*B1 + B3/4)*CT[w10, w8, w1, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w1, w37] + 
     (B1 - B3)*CT[w10, w8, w1, w38] + ((-3*B1)/2 - (5*B2)/4 - B3/4 + B5)*
      CT[w10, w8, w1, w4] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w8, w1, w5] + ((3*B1)/4 + B3/4 - B4)*CT[w10, w8, w1, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w10, w8, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w10, w8, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w10, w8, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w10, w8, w2, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w2, w37] + 
     (B1/2 + B2/4 + B3/4 + B5)*CT[w10, w8, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w10, w8, w2, w6] + 
     ((-5*B1)/4 + B3/4 + B4)*CT[w10, w8, w27, w1] + 
     (3*B1 - B3 - 2*B4)*CT[w10, w8, w27, w12] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w27, w2] + 
     (-1/2*B1 + (3*B2)/4 + (3*B3)/4 - B5)*CT[w10, w8, w27, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w10, w8, w27, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w27, w37] + 
     (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*CT[w10, w8, w27, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w8, w27, w5] + 
     ((-7*B1)/4 + (3*B3)/4 + B4)*CT[w10, w8, w27, w6] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w10, w8, w3, w2] + (-1/2*B1 + B3/2)*CT[w10, w8, w3, w27] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w36] + (-1/2*B1 + B3/2)*
      CT[w10, w8, w3, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w10, w8, w3, w4] + 
     (B1/2 - B3/2)*CT[w10, w8, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w10, w8, w36, w1] + (B1/4 + B2/4 - B3/2)*CT[w10, w8, w36, w2] + 
     (B2/4 - B3/4)*CT[w10, w8, w36, w3] + ((-3*B1)/4 - B3/4 + B4)*
      CT[w10, w8, w36, w36] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w8, w36, w37] + (-1/4*B2 + B3/4)*CT[w10, w8, w36, w4] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w36, w5] + 
     (B1/4 - B3/4)*CT[w10, w8, w36, w6] + (B1/4 - B3/4)*
      CT[w10, w8, w38, w1] + (-1/4*B1 - B2/4 + B3/2)*CT[w10, w8, w38, w2] + 
     (-1/4*B2 + B3/4)*CT[w10, w8, w38, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w10, w8, w38, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w8, w38, w37] + (B2/4 - B3/4)*CT[w10, w8, w38, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w8, w38, w6] + ((-3*B1)/4 - B2/2 + B3/4 - B4)*
      CT[w10, w8, w4, w1] + ((5*B1)/4 + (7*B2)/4 + B3 + B4 - B5)*
      CT[w10, w8, w4, w2] + (B1/2 - B3/2)*CT[w10, w8, w4, w27] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w10, w8, w4, w3] + 
     (-1/4*B1 - B2/2 + (3*B3)/4)*CT[w10, w8, w4, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w8, w4, w37] + 
     (B1/2 - B3/2)*CT[w10, w8, w4, w38] + (-B1 - (5*B2)/4 - (3*B3)/4 + B5)*
      CT[w10, w8, w4, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w8, w4, w5] + (-1/4*B1 + B2/2 + (3*B3)/4 - B4)*
      CT[w10, w8, w4, w6] + ((3*B1)/4 + B3/4 - B4)*CT[w10, w8, w6, w1] + 
     (-3*B1 + B3 + 2*B4)*CT[w10, w8, w6, w12] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w10, w8, w6, w2] + (B1/2 - B3/2)*CT[w10, w8, w6, w27] + 
     (B1/2 - (3*B2)/4 - (3*B3)/4 + B5)*CT[w10, w8, w6, w3] + 
     (B1/4 - B3/4)*CT[w10, w8, w6, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w8, w6, w37] + (B1/2 - B3/2)*CT[w10, w8, w6, w38] + 
     (-B1 - B2/4 + B3/4 + B5)*CT[w10, w8, w6, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w8, w6, w5] + 
     ((5*B1)/4 - B3/4 - B4)*CT[w10, w8, w6, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w10, w8, w8, w1] + ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*
      CT[w10, w8, w8, w2] + ((-3*B1)/2 + (3*B3)/2)*CT[w10, w8, w8, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w10, w8, w8, w36] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w10, w8, w8, w38] + ((3*B1)/2 + 3*B2 + (3*B3)/2 - 4*B5)*
      CT[w10, w8, w8, w4] + ((3*B1)/2 - (3*B3)/2)*CT[w10, w8, w8, w6] + 
     ((-5*B1)/4 - B2 - (3*B3)/4 + B4)*CT[w10, w9, w1, w1] + 
     ((7*B1)/4 + (5*B2)/4 + B3 - B4 + B5)*CT[w10, w9, w1, w2] + 
     (B2/2 - B3/2)*CT[w10, w9, w1, w26] + (B1/2 - B2/4 + (3*B3)/4 - B5)*
      CT[w10, w9, w1, w3] + (B1/4 - B3/4)*CT[w10, w9, w1, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w1, w37] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 - B5)*CT[w10, w9, w1, w4] + 
     (B2/2 - B3/2)*CT[w10, w9, w1, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w9, w1, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w10, w9, w1, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w10, w9, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w10, w9, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w10, w9, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w10, w9, w2, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w2, w37] + 
     (B1/2 + B2/4 + B3/4 + B5)*CT[w10, w9, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w10, w9, w2, w6] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w10, w9, w26, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w26, w2] + 
     (3*B2 - B3 - 2*B5)*CT[w10, w9, w26, w21] + ((-7*B2)/4 + (3*B3)/4 + B5)*
      CT[w10, w9, w26, w3] + (-1/4*B1 + B2/2 - B3/4)*CT[w10, w9, w26, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w26, w37] + ((-5*B2)/4 + B3/4 + B5)*
      CT[w10, w9, w26, w4] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w9, w26, w5] + ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w10, w9, w26, w6] + (-1/4*B1 - B2 + B3/4 + B4)*CT[w10, w9, w3, w1] + 
     (B1/4 - B2/4 - B4 + B5)*CT[w10, w9, w3, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w10, w9, w3, w21] + 
     (B2/2 - B3/2)*CT[w10, w9, w3, w26] + ((5*B2)/4 - B3/4 - B5)*
      CT[w10, w9, w3, w3] + (B1/4 - B3/4)*CT[w10, w9, w3, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w3, w37] + 
     ((3*B2)/4 + B3/4 - B5)*CT[w10, w9, w3, w4] + 
     (B2/2 - B3/2)*CT[w10, w9, w3, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w10, w9, w3, w5] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w10, w9, w3, w6] + 
     (B1/4 - B3/4)*CT[w10, w9, w36, w1] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w10, w9, w36, w2] + (-1/4*B2 + B3/4)*CT[w10, w9, w36, w3] + 
     ((3*B1)/4 + B3/4 - B4)*CT[w10, w9, w36, w36] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w10, w9, w36, w37] + 
     (B2/4 - B3/4)*CT[w10, w9, w36, w4] + (B1/4 + B2/4 - B3/2)*
      CT[w10, w9, w36, w5] + (-1/4*B1 + B3/4)*CT[w10, w9, w36, w6] + 
     ((-5*B1)/4 - (3*B2)/2 - B3/4 + B4)*CT[w10, w9, w4, w1] + 
     ((5*B1)/4 + B2/4 + B3/2 - B4 + B5)*CT[w10, w9, w4, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w10, w9, w4, w21] + 
     (B2 - B3)*CT[w10, w9, w4, w26] + ((3*B2)/4 + B3/4 - B5)*
      CT[w10, w9, w4, w3] + (B1/4 + B2/2 - (3*B3)/4)*CT[w10, w9, w4, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w4, w37] + 
     (B2/4 + (3*B3)/4 - B5)*CT[w10, w9, w4, w4] + 
     (B2 - B3)*CT[w10, w9, w4, w40] + ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*
      CT[w10, w9, w4, w5] + ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*
      CT[w10, w9, w4, w6] + (B1/4 - B3/4)*CT[w10, w9, w40, w1] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w10, w9, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w10, w9, w40, w3] + ((3*B1)/4 + B3/4 - B4)*
      CT[w10, w9, w40, w36] + ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*
      CT[w10, w9, w40, w37] + (B2/4 - B3/4)*CT[w10, w9, w40, w4] + 
     (B1/4 + B2/4 - B3/2)*CT[w10, w9, w40, w5] + (-1/4*B1 + B3/4)*
      CT[w10, w9, w40, w6] + (B1 + B2/2 + B3/2 - 2*B4)*CT[w10, w9, w6, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w10, w9, w6, w2] + 
     (-1/2*B2 + B3/2)*CT[w10, w9, w6, w26] + (B2/2 - B3/2)*
      CT[w10, w9, w6, w3] + (-1/2*B2 + B3/2)*CT[w10, w9, w6, w36] + 
     (B2/2 - B3/2)*CT[w10, w9, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w10, w9, w6, w40] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w10, w9, w9, w1] + (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*
      CT[w10, w9, w9, w2] + ((-3*B2)/2 + (3*B3)/2)*CT[w10, w9, w9, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w10, w9, w9, w3] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w10, w9, w9, w36] + ((3*B2)/2 - (3*B3)/2)*CT[w10, w9, w9, w4] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w10, w9, w9, w40] + 
     (B1 - B3)*CT[w14, w1, w1, w12] + (B1/2 - B3/2)*CT[w14, w1, w1, w27] + 
     (B2 + B3)*CT[w14, w1, w1, w3] + (-1/2*B1 + B3/2)*CT[w14, w1, w1, w37] + 
     (B1/2 - B3/2)*CT[w14, w1, w1, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w1, w4] + ((-3*B1)/2 - B2 + B3/2)*CT[w14, w1, w1, w5] + 
     (B1 + B2)*CT[w14, w1, w11, w17] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w11, w25] + (B1/2 - B3/2)*CT[w14, w1, w11, w27] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w11, w36] + (B1/2 - B3/2)*
      CT[w14, w1, w11, w38] + (-1/2*B1 + B3/2)*CT[w14, w1, w11, w39] + 
     (-1/2*B1 - B2 - B3/2)*CT[w14, w1, w11, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w11, w6] + ((3*B1)/2 - (3*B3)/2)*
      CT[w14, w1, w12, w1] + (-4*B1 + 4*B3)*CT[w14, w1, w12, w12] + 
     (B1 - B3)*CT[w14, w1, w12, w13] + (B1/2 - B3/2)*CT[w14, w1, w12, w27] + 
     (-1/2*B1 - 2*B2 - (3*B3)/2 + 2*B5)*CT[w14, w1, w12, w3] + 
     (B1/2 - B3/2)*CT[w14, w1, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w12, w37] + (B1/2 - B3/2)*CT[w14, w1, w12, w38] + 
     (-B1 + B3)*CT[w14, w1, w12, w4] + ((3*B1)/2 + 2*B2 + B3/2 - 2*B5)*
      CT[w14, w1, w12, w5] + (B1/2 - B3/2)*CT[w14, w1, w12, w6] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w13, w1] + 
     (B1 - B3)*CT[w14, w1, w13, w12] + (-2*B1 + 2*B3)*CT[w14, w1, w13, w13] + 
     (B1/2 + B2/2)*CT[w14, w1, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w13, w3] + (B1/2 + B2/2)*CT[w14, w1, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w13, w39] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w13, w4] + (B1/2 + B2/2)*CT[w14, w1, w13, w5] + 
     (-B1 + B3)*CT[w14, w1, w13, w6] + (B1/2 - B3/2)*CT[w14, w1, w14, w1] + 
     (-B1 + B3)*CT[w14, w1, w14, w13] + (B1/2 - B3/2)*CT[w14, w1, w14, w25] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w14, w27] + (B1/2 - B3/2)*
      CT[w14, w1, w14, w3] + (-1/2*B1 + B3/2)*CT[w14, w1, w14, w38] + 
     (B1/2 - B3/2)*CT[w14, w1, w14, w39] + (B1 - B3)*CT[w14, w1, w19, w17] + 
     (B1 - B3)*CT[w14, w1, w19, w18] + (-B1 + B3)*CT[w14, w1, w19, w3] + 
     (-B1 + B3)*CT[w14, w1, w19, w6] - B3*CT[w14, w1, w23, w21] - 
     B3*CT[w14, w1, w23, w22] + B3*CT[w14, w1, w23, w4] + 
     B3*CT[w14, w1, w23, w6] + (-1/2*B1 + B3/2)*CT[w14, w1, w25, w1] + 
     (B1 - B3)*CT[w14, w1, w25, w13] + (-B1 - B2)*CT[w14, w1, w25, w17] + 
     (B2/4 + B3/4)*CT[w14, w1, w25, w2] + (B2/4 + B3/4)*
      CT[w14, w1, w25, w3] + (-1/4*B2 - B3/4)*CT[w14, w1, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w14, w1, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w25, w5] + (B1/2 - B3/2)*
      CT[w14, w1, w25, w6] + (-1/4*B1 + B3/4)*CT[w14, w1, w27, w1] + 
     (B1 - B3)*CT[w14, w1, w27, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w1, w27, w2] + (B2/2 + B3/2 - B5)*CT[w14, w1, w27, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w27, w36] + (B1/4 - B3/4)*
      CT[w14, w1, w27, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w1, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w1, w27, w6] + 
     (B2 + B3)*CT[w14, w1, w3, w1] + (B1 - B3)*CT[w14, w1, w3, w12] + 
     (B1 - B3)*CT[w14, w1, w3, w13] + (B2 + B3)*CT[w14, w1, w3, w17] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w3, w25] + (B2 + B3)*CT[w14, w1, w3, w3] + 
     (B1/2 + B2/2)*CT[w14, w1, w3, w36] + (-1/2*B1 - B2/2)*
      CT[w14, w1, w3, w37] + (B1/2 + B2/2)*CT[w14, w1, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w14, w1, w3, w5] + (B1/2 - B2/2 - B3)*
      CT[w14, w1, w3, w6] + (B2/4 + B3/4)*CT[w14, w1, w36, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w1, w36, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w1, w36, w36] + (-1/4*B2 - B3/4)*CT[w14, w1, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w36, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w1, w37, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w1, w37, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w37, w3] + 
     (B1/4 - B3/4)*CT[w14, w1, w37, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w1, w37, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w1, w37, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w1, w37, w5] + 
     (B1/4 - B3/4)*CT[w14, w1, w37, w6] + (B1/4 - B3/4)*
      CT[w14, w1, w38, w1] + (-1/4*B1 + B3/4)*CT[w14, w1, w38, w2] + 
     (B1/4 - B3/4)*CT[w14, w1, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w1, w38, w37] + (B1/4 - B3/4)*CT[w14, w1, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w38, w6] + (B2/4 + B3/4)*
      CT[w14, w1, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w1, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w1, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w1, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w1, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w1, w4, w1] + (-B1 + B3)*CT[w14, w1, w4, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w1, w4, w2] + 
     B3*CT[w14, w1, w4, w21] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w4, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w1, w4, w36] + (B1/4 - B3/4)*
      CT[w14, w1, w4, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w1, w4, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w1, w4, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w1, w4, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w1, w5, w1] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w1, w5, w2] + (-1/2*B1 - B2/4 + B3/4 - B5)*
      CT[w14, w1, w5, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w1, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w1, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w14, w1, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w14, w1, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w1, w5, w6] + 
     (B1/2 - B3/2)*CT[w14, w1, w6, w1] + (-B1 + B3)*CT[w14, w1, w6, w13] + 
     (-B1 + B3)*CT[w14, w1, w6, w18] + (-1/4*B2 - B3/4)*CT[w14, w1, w6, w2] + 
     B3*CT[w14, w1, w6, w22] + (-1/2*B1 + B3/2)*CT[w14, w1, w6, w27] + 
     (B1 - B2/4 - (5*B3)/4)*CT[w14, w1, w6, w3] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w1, w6, w37] + (-1/2*B1 + B3/2)*CT[w14, w1, w6, w38] + 
     (B1/2 + B2/4 - (5*B3)/4)*CT[w14, w1, w6, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w1, w6, w5] + 
     (B1/2 - B3/2)*CT[w14, w1, w6, w6] + (B1/2 - B3/2)*CT[w14, w1, w8, w1] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w14, w1, w8, w2] + 
     (-1/2*B1 + B3/2)*CT[w14, w1, w8, w27] + (B1/2 - B3/2)*
      CT[w14, w1, w8, w36] + (-1/2*B1 + B3/2)*CT[w14, w1, w8, w38] + 
     (B1/2 + B2 + B3/2 - 2*B5)*CT[w14, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w14, w1, w8, w6] + (B1 + B2)*CT[w14, w11, w1, w17] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w1, w25] + (B1/2 - B3/2)*
      CT[w14, w11, w1, w27] + (-1/2*B1 + B3/2)*CT[w14, w11, w1, w36] + 
     (B1/2 - B3/2)*CT[w14, w11, w1, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w1, w39] + (-1/2*B1 - B2 - B3/2)*CT[w14, w11, w1, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w1, w6] + 2*B5*CT[w14, w11, w11, w17] - 
     2*B5*CT[w14, w11, w11, w4] + (2*B1 - 2*B3)*CT[w14, w11, w14, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w11, w14, w12] + (-2*B1 + 2*B3)*
      CT[w14, w11, w14, w13] + (2*B1 - 2*B3)*CT[w14, w11, w14, w3] + 
     (B1 + B2)*CT[w14, w11, w17, w1] + (3*B1 + 3*B2)*CT[w14, w11, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w14, w11, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w14, w11, w17, w25] + (-1/2*B2 - B3/2)*CT[w14, w11, w17, w3] + 
     (B2/2 + B3/2)*CT[w14, w11, w17, w36] + (B2/2 + B3/2)*
      CT[w14, w11, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*
      CT[w14, w11, w17, w4] + (-B1 - B2/2 + B3/2)*CT[w14, w11, w17, w6] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w11, w25, w1] + 
     (2*B1 - 2*B3)*CT[w14, w11, w25, w13] - 2*B5*CT[w14, w11, w25, w17] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w25, w2] + 
     (-B1 - B2/4 + (3*B3)/4 + B5)*CT[w14, w11, w25, w3] + 
     (B1/4 - B3/4)*CT[w14, w11, w25, w36] + (-1/4*B1 - B2/4)*
      CT[w14, w11, w25, w37] + (-B1 + B2/4 + (5*B3)/4 + B5)*
      CT[w14, w11, w25, w4] + (B1/4 + B2/4 - B5)*CT[w14, w11, w25, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w11, w25, w6] + ((-3*B1)/4 + (3*B3)/4)*
      CT[w14, w11, w27, w1] + (2*B1 - 2*B3)*CT[w14, w11, w27, w12] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w27, w2] + (-B1 + B2/4 + (5*B3)/4 - B5)*
      CT[w14, w11, w27, w3] + (-1/4*B1 + B3/4)*CT[w14, w11, w27, w36] + 
     (B1/4 + B2/4)*CT[w14, w11, w27, w37] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w27, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w27, w5] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w11, w27, w6] + 
     (-B1 - B2 + 2*B5)*CT[w14, w11, w3, w17] + 
     (B1/2 - B3/2)*CT[w14, w11, w3, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w3, w27] + (B1/2 - B3/2)*CT[w14, w11, w3, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w11, w3, w38] + (B1/2 - B3/2)*
      CT[w14, w11, w3, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w11, w3, w4] + (B1/2 - B3/2)*CT[w14, w11, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w11, w36, w1] + (B1/4 + B2/4)*
      CT[w14, w11, w36, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w11, w36, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w11, w36, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w11, w36, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w36, w5] + 
     (B1/4 - B3/4)*CT[w14, w11, w36, w6] + (B1/4 - B3/4)*
      CT[w14, w11, w38, w1] + (-1/4*B1 - B2/4)*CT[w14, w11, w38, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w11, w38, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w11, w38, w36] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w38, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w11, w38, w4] + 
     (B1/4 + B2/4)*CT[w14, w11, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w11, w38, w6] + (-1/4*B1 + B3/4)*CT[w14, w11, w39, w1] + 
     (B1/4 + B2/4)*CT[w14, w11, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w11, w39, w3] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w11, w39, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w11, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w11, w39, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w39, w5] + 
     (B1/4 - B3/4)*CT[w14, w11, w39, w6] + (B1/4 - B2 - (5*B3)/4)*
      CT[w14, w11, w4, w1] + (-2*B1 + 2*B3)*CT[w14, w11, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w14, w11, w4, w17] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w11, w4, w2] + (B1/2 + B2/2)*CT[w14, w11, w4, w25] + 
     (B1/2 - B3/2)*CT[w14, w11, w4, w27] + (B1 + (3*B2)/4 - B3/4 - B5)*
      CT[w14, w11, w4, w3] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w11, w4, w36] + (B1/4 + B2/4)*CT[w14, w11, w4, w37] + 
     (B1/2 - B3/2)*CT[w14, w11, w4, w38] + (-1/2*B1 - B2/2)*
      CT[w14, w11, w4, w39] + ((3*B1)/2 + B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w4, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w11, w4, w5] + 
     ((-3*B1)/4 + B2/2 + (5*B3)/4)*CT[w14, w11, w4, w6] + 
     (B1/4 - B3/4)*CT[w14, w11, w6, w1] + (-2*B1 + 2*B3)*
      CT[w14, w11, w6, w12] + (-B1 - B2)*CT[w14, w11, w6, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w11, w6, w2] + 
     (B1/2 - B3/2)*CT[w14, w11, w6, w25] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w11, w6, w3] + (B1/4 - B3/4)*CT[w14, w11, w6, w36] + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w6, w37] + (B1/2 - B3/2)*
      CT[w14, w11, w6, w39] + (-B1 + B2/4 + (5*B3)/4 + B5)*
      CT[w14, w11, w6, w4] + (B1/4 + B2/4 - B5)*CT[w14, w11, w6, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w11, w6, w6] + 
     (B1/2 - B3/2)*CT[w14, w11, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w11, w8, w2] + (-1/2*B1 + B3/2)*CT[w14, w11, w8, w27] + 
     (B1/2 - B3/2)*CT[w14, w11, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w11, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w11, w8, w4] + (B1/2 - B3/2)*CT[w14, w11, w8, w6] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w12, w1, w1] + 
     (-4*B1 + 4*B3)*CT[w14, w12, w1, w12] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w1, w2] + (B1/2 - B3/2)*CT[w14, w12, w1, w27] + 
     ((-5*B2)/4 - (5*B3)/4 + B5)*CT[w14, w12, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w1, w36] + (-1/4*B1 - B2/4)*
      CT[w14, w12, w1, w37] + (B1/2 - B3/2)*CT[w14, w12, w1, w38] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*CT[w14, w12, w1, w4] + 
     ((5*B1)/4 + (5*B2)/4 - B5)*CT[w14, w12, w1, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w1, w6] + ((-9*B1)/2 + (9*B3)/2)*
      CT[w14, w12, w12, w1] + (10*B1 - 10*B3)*CT[w14, w12, w12, w12] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w27] + 
     (-1/2*B1 + 3*B2 + (7*B3)/2 - 4*B5)*CT[w14, w12, w12, w3] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w36] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w14, w12, w12, w37] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w12, w12, w38] + 
     (2*B1 - 2*B3)*CT[w14, w12, w12, w4] + 
     ((-3*B1)/2 - 3*B2 - (3*B3)/2 + 4*B5)*CT[w14, w12, w12, w5] + 
     ((-5*B1)/2 + (5*B3)/2)*CT[w14, w12, w12, w6] + 
     (B1 - B3)*CT[w14, w12, w14, w1] + (-B1 + B3)*CT[w14, w12, w14, w12] + 
     (-B1 + B3)*CT[w14, w12, w14, w13] + (B1 - B3)*CT[w14, w12, w14, w3] + 
     (-B1 + B3)*CT[w14, w12, w19, w17] + (-B1 + B3)*CT[w14, w12, w19, w18] + 
     (B1 - B3)*CT[w14, w12, w19, w3] + (B1 - B3)*CT[w14, w12, w19, w6] + 
     B3*CT[w14, w12, w23, w21] + B3*CT[w14, w12, w23, w22] - 
     B3*CT[w14, w12, w23, w4] - B3*CT[w14, w12, w23, w6] + 
     (B1/4 - B3/4)*CT[w14, w12, w27, w1] + 
     (-B1 + B3)*CT[w14, w12, w27, w12] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w12, w27, w2] + (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*
      CT[w14, w12, w27, w3] + ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w27, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w27, w37] + 
     (B1/2 + (3*B2)/4 + B3/4 - B5)*CT[w14, w12, w27, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w27, w6] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w14, w12, w3, w1] + (-2*B1 + 2*B3)*CT[w14, w12, w3, w12] + 
     (B1 - B3)*CT[w14, w12, w3, w13] + (B1 - B3)*CT[w14, w12, w3, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w12, w3, w2] + 
     ((-3*B1)/2 - (5*B2)/4 + B3/4 + B5)*CT[w14, w12, w3, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w12, w3, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w3, w37] + 
     (-1/2*B1 + B2/4 + (3*B3)/4 - B5)*CT[w14, w12, w3, w4] + 
     ((5*B1)/4 + (7*B2)/4 + B3/2 - B5)*CT[w14, w12, w3, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w12, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w36, w1] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w12, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w36, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w36, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w12, w36, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w36, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w36, w6] + (B1/4 - B3/4)*
      CT[w14, w12, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w37, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w12, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w37, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w12, w37, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w14, w12, w37, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w12, w37, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w12, w38, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w12, w38, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w12, w38, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w38, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w12, w38, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w12, w38, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w12, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w38, w6] + (2*B1 - 2*B3)*
      CT[w14, w12, w4, w12] - B3*CT[w14, w12, w4, w21] + 
     (B2 + B3 - 2*B5)*CT[w14, w12, w4, w3] + (-B1 - B2 + 2*B5)*
      CT[w14, w12, w4, w5] + (-B1 + 2*B3)*CT[w14, w12, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w12, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w14, w12, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w12, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w12, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*
      CT[w14, w12, w5, w4] + (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*
      CT[w14, w12, w5, w5] + ((-3*B1)/4 - B2/2 + B3/4)*CT[w14, w12, w5, w6] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w12, w6, w1] + 
     (-3*B1 + 3*B3)*CT[w14, w12, w6, w12] + (B1 - B3)*CT[w14, w12, w6, w18] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w12, w6, w2] - 
     B3*CT[w14, w12, w6, w22] + (B1 - B3)*CT[w14, w12, w6, w27] + 
     (B1/2 - B2/4 - (3*B3)/4 + B5)*CT[w14, w12, w6, w3] + 
     (B1/4 - B3/4)*CT[w14, w12, w6, w36] + ((-3*B1)/4 - B2/4 + B3/2)*
      CT[w14, w12, w6, w37] + (B1 - B3)*CT[w14, w12, w6, w38] + 
     ((-3*B1)/2 - (3*B2)/4 + (7*B3)/4 + B5)*CT[w14, w12, w6, w4] + 
     (-1/4*B1 + B2/4 + B3/2 - B5)*CT[w14, w12, w6, w5] + 
     (B1/4 - B3/4)*CT[w14, w12, w6, w6] + ((-5*B1)/4 - B2 + B3/4)*
      CT[w14, w13, w1, w1] + (B1 - B3)*CT[w14, w13, w1, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w13, w1, w13] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w13, w1, w2] + (B1/2 + B2/2)*CT[w14, w13, w1, w25] + 
     ((-3*B2)/4 - (3*B3)/4 - B5)*CT[w14, w13, w1, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w1, w36] + 
     (B1/4 + (3*B2)/4 + B3/2)*CT[w14, w13, w1, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w1, w39] + (B1 - B2/4 - (5*B3)/4 - B5)*
      CT[w14, w13, w1, w4] + ((3*B1)/4 + (5*B2)/4 + B3/2 + B5)*
      CT[w14, w13, w1, w5] + (-1/4*B1 + B2/2 + (3*B3)/4)*
      CT[w14, w13, w1, w6] + (-2*B1 + (3*B2)/2 + (7*B3)/2)*
      CT[w14, w13, w13, w1] + (10*B1 - 10*B3)*CT[w14, w13, w13, w13] + 
     (-3*B1 - (3*B2)/2 + (3*B3)/2)*CT[w14, w13, w13, w25] + 
     (-3*B1 + (3*B2)/2 + (9*B3)/2)*CT[w14, w13, w13, w3] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w14, w13, w13, w37] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w14, w13, w13, w39] + 
     (-B1 + (3*B2)/2 + (5*B3)/2)*CT[w14, w13, w13, w4] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w14, w13, w13, w5] + 
     (2*B1 - 2*B3)*CT[w14, w13, w13, w6] + (B1 - B3)*CT[w14, w13, w14, w1] + 
     (-B1 + B3)*CT[w14, w13, w14, w12] + (-B1 + B3)*CT[w14, w13, w14, w13] + 
     (B1 - B3)*CT[w14, w13, w14, w3] + (-B1 + B3)*CT[w14, w13, w19, w17] + 
     (-B1 + B3)*CT[w14, w13, w19, w18] + (B1 - B3)*CT[w14, w13, w19, w3] + 
     (B1 - B3)*CT[w14, w13, w19, w6] + B3*CT[w14, w13, w23, w21] + 
     B3*CT[w14, w13, w23, w22] - B3*CT[w14, w13, w23, w4] - 
     B3*CT[w14, w13, w23, w6] + ((3*B1)/4 + B2/2 - B3/4)*
      CT[w14, w13, w25, w1] + (-B1 + B3)*CT[w14, w13, w25, w13] + 
     (3*B1 + 3*B2 - 2*B5)*CT[w14, w13, w25, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w13, w25, w2] + 
     (-B1 - (5*B2)/4 - B3/4 + B5)*CT[w14, w13, w25, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w13, w25, w36] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w14, w13, w25, w37] + (-B1 - (7*B2)/4 - (3*B3)/4 + B5)*
      CT[w14, w13, w25, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w13, w25, w5] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w13, w25, w6] + (-1/4*B1 - (3*B2)/2 - (5*B3)/4)*
      CT[w14, w13, w3, w1] + (-4*B1 + 4*B3)*CT[w14, w13, w3, w13] + 
     (-2*B1 - 3*B2 - B3 + 2*B5)*CT[w14, w13, w3, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w3, w2] + 
     ((3*B1)/2 + B2 - B3/2)*CT[w14, w13, w3, w25] + 
     ((3*B1)/2 + B2/4 - (5*B3)/4 - B5)*CT[w14, w13, w3, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w3, w36] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w14, w13, w3, w37] + (-1/2*B1 - B2 - B3/2)*
      CT[w14, w13, w3, w39] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4 - B5)*
      CT[w14, w13, w3, w4] + (B1/4 + B2/4 + B5)*CT[w14, w13, w3, w5] + 
     (-1/4*B1 + B2/2 + (3*B3)/4)*CT[w14, w13, w3, w6] + 
     (B1/4 - B3/4)*CT[w14, w13, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w14, w13, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w13, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w13, w37, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w14, w13, w37, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w13, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w14, w13, w37, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w13, w37, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w13, w39, w1] + (B1/4 - B2/4 - B3/2)*CT[w14, w13, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w13, w39, w3] + 
     (B1/4 - B3/4)*CT[w14, w13, w39, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w13, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w13, w39, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w13, w39, w5] + 
     (B1/4 - B3/4)*CT[w14, w13, w39, w6] + ((3*B1)/4 - B2 - (7*B3)/4)*
      CT[w14, w13, w4, w1] + (-3*B1 + 3*B3)*CT[w14, w13, w4, w13] + 
     (-3*B1 - 3*B2 + 2*B5)*CT[w14, w13, w4, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w4, w2] - 
     B3*CT[w14, w13, w4, w21] + ((3*B1)/2 + B2/2 - B3)*
      CT[w14, w13, w4, w25] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4 - B5)*
      CT[w14, w13, w4, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w13, w4, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w13, w4, w37] + 
     (B1/2 - B2/2 - B3)*CT[w14, w13, w4, w39] + 
     ((3*B1)/2 + (5*B2)/4 - B3/4 - B5)*CT[w14, w13, w4, w4] + 
     ((-3*B1)/4 - B2/4 + B3/2 + B5)*CT[w14, w13, w4, w5] + 
     (-1/4*B1 + B2/2 + (7*B3)/4)*CT[w14, w13, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w13, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w14, w13, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w14, w13, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w14, w13, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w13, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*
      CT[w14, w13, w5, w4] + (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*
      CT[w14, w13, w5, w5] + ((-3*B1)/4 - B2/2 + B3/4)*CT[w14, w13, w5, w6] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w13, w6, w1] + 
     (2*B1 - 2*B3)*CT[w14, w13, w6, w13] + (B1 - B3)*CT[w14, w13, w6, w18] - 
     B3*CT[w14, w13, w6, w22] + (-1/2*B1 - B2/2)*CT[w14, w13, w6, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w13, w6, w3] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w6, w37] + (B1/2 + B2/2)*
      CT[w14, w13, w6, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w14, w13, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w6, w5] + (B1/4 - B3/4)*
      CT[w14, w14, w1, w1] + (B1/4 + B2/4 - B5)*CT[w14, w14, w1, w2] + 
     (B1/2 - B3/2)*CT[w14, w14, w1, w25] + ((-3*B2)/4 - (3*B3)/4 + B5)*
      CT[w14, w14, w1, w3] + (B1/4 - B3/4)*CT[w14, w14, w1, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w14, w1, w37] + 
     (B1/2 - B3/2)*CT[w14, w14, w1, w39] + (-B1 - B2/4 + (3*B3)/4 + B5)*
      CT[w14, w14, w1, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w14, w1, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w1, w6] - 
     2*B5*CT[w14, w14, w11, w17] + 2*B5*CT[w14, w14, w11, w4] + 
     (B1/2 - B3/2)*CT[w14, w14, w12, w1] + (B1 - B3)*CT[w14, w14, w12, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w12, w13] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w12, w27] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w14, w12, w3] + (-1/2*B1 + B3/2)*CT[w14, w14, w12, w36] + 
     (B1/2 - B3/2)*CT[w14, w14, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w12, w38] + (2*B1 - 2*B3)*CT[w14, w14, w12, w4] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w14, w14, w12, w5] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w12, w6] + (B2/2 + B3/2)*
      CT[w14, w14, w13, w1] + (-2*B1 + 2*B3)*CT[w14, w14, w13, w12] + 
     (B1 - B3)*CT[w14, w14, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w14, w14, w13, w25] + (B1 + B2/2 - B3/2)*CT[w14, w14, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w14, w14, w13, w37] + 
     (B2/2 + B3/2)*CT[w14, w14, w13, w39] + (B2/2 + B3/2)*
      CT[w14, w14, w13, w4] + (-1/2*B2 - B3/2)*CT[w14, w14, w13, w5] + 
     (2*B1 - 2*B3)*CT[w14, w14, w13, w6] + (-2*B1 + 2*B3)*
      CT[w14, w14, w14, w1] + (2*B1 - 2*B3)*CT[w14, w14, w14, w12] + 
     (2*B1 - 2*B3)*CT[w14, w14, w14, w13] + (-2*B1 + 2*B3)*
      CT[w14, w14, w14, w3] + ((5*B1)/4 - (5*B3)/4)*CT[w14, w14, w25, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w25, w13] + 2*B5*CT[w14, w14, w25, w17] + 
     (B1/4 + B2/4 - B5)*CT[w14, w14, w25, w2] + (B1 + B2/4 - (3*B3)/4 - B5)*
      CT[w14, w14, w25, w3] + (-1/4*B1 + B3/4)*CT[w14, w14, w25, w36] + 
     (B1/4 + B2/4)*CT[w14, w14, w25, w37] + (B1 - B2/4 - (5*B3)/4 - B5)*
      CT[w14, w14, w25, w4] + (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w25, w5] + 
     ((-5*B1)/4 + (5*B3)/4)*CT[w14, w14, w25, w6] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w14, w27, w1] + 
     (-2*B1 + 2*B3)*CT[w14, w14, w27, w12] + (-1/4*B1 - B2/4 + B5)*
      CT[w14, w14, w27, w2] + (B1 - B2/4 - (5*B3)/4 + B5)*
      CT[w14, w14, w27, w3] + (B1/4 - B3/4)*CT[w14, w14, w27, w36] + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w27, w37] + (-B1 + B2/4 + (5*B3)/4 - B5)*
      CT[w14, w14, w27, w4] + (B1/4 + B2/4 - B5)*CT[w14, w14, w27, w5] + 
     ((5*B1)/4 - (5*B3)/4)*CT[w14, w14, w27, w6] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w14, w14, w3, w1] - 2*B5*CT[w14, w14, w3, w17] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w3, w2] + 
     (B1/2 + B2/2)*CT[w14, w14, w3, w25] + (B1/2 - B3/2)*
      CT[w14, w14, w3, w27] + (-1/2*B1 - (3*B2)/4 - B3/4 + B5)*
      CT[w14, w14, w3, w3] + (B1/4 - B3/4)*CT[w14, w14, w3, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w14, w3, w37] + 
     (B1/2 - B3/2)*CT[w14, w14, w3, w38] + (-1/2*B1 - B2/2)*
      CT[w14, w14, w3, w39] + (-B1 - B2/4 + (3*B3)/4 + B5)*
      CT[w14, w14, w3, w4] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w14, w3, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w14, w38, w1] + (B1/4 + B2/4)*
      CT[w14, w14, w38, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w14, w38, w3] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w14, w38, w36] + 
     (B1/4 + B2/4 - B5)*CT[w14, w14, w38, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w14, w38, w4] + (-1/4*B1 - B2/4)*CT[w14, w14, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w14, w38, w6] + (B1/4 - B3/4)*
      CT[w14, w14, w39, w1] + (-1/4*B1 - B2/4)*CT[w14, w14, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w14, w39, w3] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w14, w39, w36] + 
     (-1/4*B1 - B2/4 + B5)*CT[w14, w14, w39, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w14, w39, w4] + 
     (B1/4 + B2/4)*CT[w14, w14, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w14, w39, w6] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w4, w1] + 
     (2*B1 - 2*B3)*CT[w14, w14, w4, w12] + (B1 - B3)*CT[w14, w14, w4, w13] + 
     (B1/2 - B3/2)*CT[w14, w14, w4, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w4, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w4, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w4, w38] + (B1/2 - B3/2)*
      CT[w14, w14, w4, w39] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w6, w1] + 
     (B1 - B3)*CT[w14, w14, w6, w12] + (2*B1 - 2*B3)*CT[w14, w14, w6, w13] + 
     (-1/2*B1 + B3/2)*CT[w14, w14, w6, w25] + (B1/2 - B3/2)*
      CT[w14, w14, w6, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w14, w6, w3] + 
     (B1/2 - B3/2)*CT[w14, w14, w6, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w14, w6, w39] + (B1 - B3)*CT[w14, w19, w1, w17] + 
     (B1 - B3)*CT[w14, w19, w1, w18] + (-B1 + B3)*CT[w14, w19, w1, w3] + 
     (-B1 + B3)*CT[w14, w19, w1, w6] + (-B1 + B3)*CT[w14, w19, w12, w17] + 
     (-B1 + B3)*CT[w14, w19, w12, w18] + (B1 - B3)*CT[w14, w19, w12, w3] + 
     (B1 - B3)*CT[w14, w19, w12, w6] + (-B1 + B3)*CT[w14, w19, w13, w17] + 
     (-B1 + B3)*CT[w14, w19, w13, w18] + (B1 - B3)*CT[w14, w19, w13, w3] + 
     (B1 - B3)*CT[w14, w19, w13, w6] + (B1 - B3)*CT[w14, w19, w17, w1] + 
     (-B1 + B3)*CT[w14, w19, w17, w12] + (-B1 + B3)*CT[w14, w19, w17, w13] + 
     (B1 - B3)*CT[w14, w19, w17, w3] + (B1 - B3)*CT[w14, w19, w18, w1] + 
     (-B1 + B3)*CT[w14, w19, w18, w12] + (-B1 + B3)*CT[w14, w19, w18, w13] + 
     (B1 - B3)*CT[w14, w19, w18, w3] + (-B1 + B3)*CT[w14, w19, w3, w1] + 
     (B1 - B3)*CT[w14, w19, w3, w12] + (B1 - B3)*CT[w14, w19, w3, w13] + 
     (B1 - B3)*CT[w14, w19, w3, w17] + (B1 - B3)*CT[w14, w19, w3, w18] + 
     (-2*B1 + 2*B3)*CT[w14, w19, w3, w3] + (-B1 + B3)*CT[w14, w19, w3, w6] + 
     (-B1 + B3)*CT[w14, w19, w6, w1] + (B1 - B3)*CT[w14, w19, w6, w12] + 
     (B1 - B3)*CT[w14, w19, w6, w13] + (-B1 + B3)*CT[w14, w19, w6, w3] - 
     B3*CT[w14, w23, w1, w21] - B3*CT[w14, w23, w1, w22] + 
     B3*CT[w14, w23, w1, w4] + B3*CT[w14, w23, w1, w6] + 
     B3*CT[w14, w23, w12, w21] + B3*CT[w14, w23, w12, w22] - 
     B3*CT[w14, w23, w12, w4] - B3*CT[w14, w23, w12, w6] + 
     B3*CT[w14, w23, w13, w21] + B3*CT[w14, w23, w13, w22] - 
     B3*CT[w14, w23, w13, w4] - B3*CT[w14, w23, w13, w6] - 
     B3*CT[w14, w23, w21, w1] + B3*CT[w14, w23, w21, w12] + 
     B3*CT[w14, w23, w21, w13] - B3*CT[w14, w23, w21, w3] - 
     B3*CT[w14, w23, w22, w1] + B3*CT[w14, w23, w22, w12] + 
     B3*CT[w14, w23, w22, w13] - B3*CT[w14, w23, w22, w3] - 
     B3*CT[w14, w23, w3, w21] - B3*CT[w14, w23, w3, w22] + 
     B3*CT[w14, w23, w3, w4] + B3*CT[w14, w23, w3, w6] + 
     B3*CT[w14, w23, w4, w1] - B3*CT[w14, w23, w4, w12] - 
     B3*CT[w14, w23, w4, w13] + B3*CT[w14, w23, w4, w3] + 
     B3*CT[w14, w23, w6, w1] - B3*CT[w14, w23, w6, w12] - 
     B3*CT[w14, w23, w6, w13] + B3*CT[w14, w23, w6, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w25, w1, w1] + 
     (B1 - B3)*CT[w14, w25, w1, w13] + (-B1 - B2)*CT[w14, w25, w1, w17] + 
     (B2/4 + B3/4)*CT[w14, w25, w1, w2] + (B2/4 + B3/4)*
      CT[w14, w25, w1, w3] + (-1/4*B2 - B3/4)*CT[w14, w25, w1, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w14, w25, w1, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w1, w5] + (B1/2 - B3/2)*
      CT[w14, w25, w1, w6] + (B1 - B2/2 - (3*B3)/2)*CT[w14, w25, w13, w1] + 
     (-3*B1 + 3*B3)*CT[w14, w25, w13, w13] + (B1 + B2/2 - B3/2)*
      CT[w14, w25, w13, w25] + (-1/2*B2 - B3/2)*CT[w14, w25, w13, w3] + 
     (B2/2 + B3/2)*CT[w14, w25, w13, w37] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w13, w39] + (B1 - B2/2 - (3*B3)/2)*CT[w14, w25, w13, w4] + 
     (B2/2 + B3/2)*CT[w14, w25, w13, w5] + (-B1 + B3)*CT[w14, w25, w13, w6] + 
     (-B1 - B2)*CT[w14, w25, w17, w1] + (-3*B1 - 3*B2)*
      CT[w14, w25, w17, w17] + (B2/2 + B3/2)*CT[w14, w25, w17, w2] + 
     (B1 + B2/2 - B3/2)*CT[w14, w25, w17, w25] + 
     (B2/2 + B3/2)*CT[w14, w25, w17, w3] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w17, w36] + (-1/2*B2 - B3/2)*CT[w14, w25, w17, w39] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w14, w25, w17, w4] + 
     (B1 + B2/2 - B3/2)*CT[w14, w25, w17, w6] + 
     (B2/2 + B3/2)*CT[w14, w25, w3, w1] + (B1 - B3)*CT[w14, w25, w3, w13] + 
     (B1 + B2)*CT[w14, w25, w3, w17] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w3, w2] + (-B1 - B2/2 + B3/2)*CT[w14, w25, w3, w25] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w25, w3, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w25, w3, w36] + (-1/4*B2 - B3/4)*CT[w14, w25, w3, w37] + 
     (B2/2 + B3/2)*CT[w14, w25, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w25, w3, w4] + (-1/4*B2 - B3/4)*CT[w14, w25, w3, w5] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w25, w36, w3] + (B1/2 - B3/2)*CT[w14, w25, w36, w36] + 
     (B2/4 + B3/4)*CT[w14, w25, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w25, w36, w4] + (B2/4 + B3/4)*CT[w14, w25, w36, w5] + 
     (B2 + B3)*CT[w14, w25, w4, w1] + (2*B1 - 2*B3)*CT[w14, w25, w4, w13] + 
     (2*B1 + 2*B2)*CT[w14, w25, w4, w17] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w4, w2] + (-B1 - B2/2 + B3/2)*CT[w14, w25, w4, w25] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w25, w4, w3] + 
     (B1/2 + B2/2)*CT[w14, w25, w4, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w4, w37] + (B2/2 + B3/2)*CT[w14, w25, w4, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4)*CT[w14, w25, w4, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w4, w5] + (-1/2*B2 - B3/2)*
      CT[w14, w25, w4, w6] + (B1/2 - B3/2)*CT[w14, w25, w6, w1] + 
     (-B1 + B3)*CT[w14, w25, w6, w13] + (B1 + B2)*CT[w14, w25, w6, w17] + 
     (-1/4*B2 - B3/4)*CT[w14, w25, w6, w2] + (-1/4*B2 - B3/4)*
      CT[w14, w25, w6, w3] + (B2/4 + B3/4)*CT[w14, w25, w6, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w14, w25, w6, w4] + 
     (B2/4 + B3/4)*CT[w14, w25, w6, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w25, w6, w6] + (B1/4 - B3/4)*CT[w14, w27, w1, w1] + 
     (B1 - B3)*CT[w14, w27, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w1, w2] + (-1/2*B1 + B3/2)*CT[w14, w27, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w14, w27, w1, w3] + 
     (B1/4 - B3/4)*CT[w14, w27, w1, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w1, w37] + (-1/2*B1 + B3/2)*CT[w14, w27, w1, w38] + 
     (B1/2 + B2/2 - B5)*CT[w14, w27, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w1, w5] + (-1/4*B1 + B3/4)*CT[w14, w27, w1, w6] + 
     (B1/2 - B3/2)*CT[w14, w27, w12, w1] + (-3*B1 + 3*B3)*
      CT[w14, w27, w12, w12] + (B1/2 - B3/2)*CT[w14, w27, w12, w27] + 
     (B1/2 - B2 - (3*B3)/2 + 2*B5)*CT[w14, w27, w12, w3] + 
     (B1/2 - B3/2)*CT[w14, w27, w12, w36] + (-1/2*B1 + B3/2)*
      CT[w14, w27, w12, w37] + (B1/2 - B3/2)*CT[w14, w27, w12, w38] + 
     (-B1 + B3)*CT[w14, w27, w12, w4] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w27, w12, w5] + ((3*B1)/2 - (3*B3)/2)*CT[w14, w27, w12, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w3, w1] + 
     (B1 - B3)*CT[w14, w27, w3, w12] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w27, w3, w2] + (B2/2 + B3/2 - B5)*CT[w14, w27, w3, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w3, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w3, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w27, w3, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w3, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w27, w3, w6] + 
     (B1/4 - B3/4)*CT[w14, w27, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w36, w2] + (B1/4 - B3/4)*CT[w14, w27, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w36, w37] + 
     (B1/4 - B3/4)*CT[w14, w27, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w36, w6] + (B1/4 - B3/4)*CT[w14, w27, w4, w1] + 
     (-B1 + B3)*CT[w14, w27, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w4, w2] + (-1/2*B2 - B3/2 + B5)*CT[w14, w27, w4, w3] + 
     (B1/4 - B3/4)*CT[w14, w27, w4, w36] + (-1/4*B1 + B3/4)*
      CT[w14, w27, w4, w37] + (B2/2 + B3/2 - B5)*CT[w14, w27, w4, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w27, w4, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w27, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w6, w1] + (2*B1 - 2*B3)*
      CT[w14, w27, w6, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w27, w6, w2] + (-1/2*B1 + B3/2)*CT[w14, w27, w6, w27] + 
     (-1/2*B1 + B2/2 + B3 - B5)*CT[w14, w27, w6, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w27, w6, w36] + (B1/4 - B3/4)*
      CT[w14, w27, w6, w37] + (-1/2*B1 + B3/2)*CT[w14, w27, w6, w38] + 
     (B1 + B2/2 - B3/2 - B5)*CT[w14, w27, w6, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w27, w6, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w27, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w14, w27, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w27, w8, w2] + (B1/2 - B3/2)*CT[w14, w27, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w14, w27, w8, w36] + (B1/2 - B3/2)*
      CT[w14, w27, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w27, w8, w4] + (-1/2*B1 + B3/2)*CT[w14, w27, w8, w6] + 
     (B2 + B3)*CT[w14, w3, w1, w1] + (B1 - B3)*CT[w14, w3, w1, w12] + 
     (B1 - B3)*CT[w14, w3, w1, w13] + (B2 + B3)*CT[w14, w3, w1, w17] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w1, w25] + (B2 + B3)*CT[w14, w3, w1, w3] + 
     (B1/2 + B2/2)*CT[w14, w3, w1, w36] + (-1/2*B1 - B2/2)*
      CT[w14, w3, w1, w37] + (B1/2 + B2/2)*CT[w14, w3, w1, w39] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w14, w3, w1, w5] + (B1/2 - B2/2 - B3)*
      CT[w14, w3, w1, w6] + (-B1 - B2 + 2*B5)*CT[w14, w3, w11, w17] + 
     (B1/2 - B3/2)*CT[w14, w3, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w11, w27] + (B1/2 - B3/2)*CT[w14, w3, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w11, w38] + (B1/2 - B3/2)*
      CT[w14, w3, w11, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w14, w3, w11, w4] + (B1/2 - B3/2)*CT[w14, w3, w11, w6] + 
     (B1 - B3)*CT[w14, w3, w12, w1] + (-2*B1 + 2*B3)*CT[w14, w3, w12, w12] + 
     (B1 - B3)*CT[w14, w3, w12, w13] + (B1 - B3)*CT[w14, w3, w12, w17] + 
     (-B1 - B2 + 2*B5)*CT[w14, w3, w12, w3] + 
     (-B1 + B3)*CT[w14, w3, w12, w4] + (B1 + B2 - 2*B5)*
      CT[w14, w3, w12, w5] + (B1/2 - B2 - (3*B3)/2)*CT[w14, w3, w13, w1] + 
     (B1 - B3)*CT[w14, w3, w13, w12] + (-4*B1 + 4*B3)*CT[w14, w3, w13, w13] + 
     (B1 - B3)*CT[w14, w3, w13, w17] + ((3*B1)/2 + B2 - B3/2)*
      CT[w14, w3, w13, w25] + (B1/2 - B2 - (3*B3)/2)*CT[w14, w3, w13, w3] + 
     (B1/2 + B2 + B3/2)*CT[w14, w3, w13, w37] + (-1/2*B1 - B2 - B3/2)*
      CT[w14, w3, w13, w39] + (-1/2*B1 - B2 - B3/2)*CT[w14, w3, w13, w4] + 
     (B1/2 + B2 + B3/2)*CT[w14, w3, w13, w5] + (-2*B1 + 2*B3)*
      CT[w14, w3, w13, w6] + (B1/2 - B3/2)*CT[w14, w3, w14, w1] + 
     (-B1 + B3)*CT[w14, w3, w14, w12] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w14, w25] + (B1/2 - B3/2)*CT[w14, w3, w14, w27] + 
     (B1/2 - B3/2)*CT[w14, w3, w14, w3] + (B1/2 - B3/2)*
      CT[w14, w3, w14, w38] + (-1/2*B1 + B3/2)*CT[w14, w3, w14, w39] + 
     (B2 + B3)*CT[w14, w3, w17, w1] + (B1 - B3)*CT[w14, w3, w17, w12] + 
     (B1 - B3)*CT[w14, w3, w17, w13] + (3*B1 + 3*B2)*CT[w14, w3, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w14, w3, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w14, w3, w17, w25] + (-B1 - B2/2 + B3/2)*CT[w14, w3, w17, w3] + 
     (B2/2 + B3/2)*CT[w14, w3, w17, w36] + (B2/2 + B3/2)*
      CT[w14, w3, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*CT[w14, w3, w17, w4] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w17, w6] + 
     (B1 - B3)*CT[w14, w3, w19, w17] + (B1 - B3)*CT[w14, w3, w19, w18] + 
     (-B1 + B3)*CT[w14, w3, w19, w3] + (-B1 + B3)*CT[w14, w3, w19, w6] - 
     B3*CT[w14, w3, w23, w21] - B3*CT[w14, w3, w23, w22] + 
     B3*CT[w14, w3, w23, w4] + B3*CT[w14, w3, w23, w6] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w25, w1] + 
     (B1 - B3)*CT[w14, w3, w25, w13] + (-2*B1 - 2*B2)*CT[w14, w3, w25, w17] + 
     (B2/4 + B3/4)*CT[w14, w3, w25, w2] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w14, w3, w25, w3] + (-1/2*B1 - B2/2)*CT[w14, w3, w25, w36] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w25, w37] + (B1/2 + (5*B2)/4 + (3*B3)/4)*
      CT[w14, w3, w25, w4] + (-1/4*B2 - B3/4)*CT[w14, w3, w25, w5] + 
     (B1 + B2/2 - B3/2)*CT[w14, w3, w25, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w3, w27, w1] + (B1 - B3)*CT[w14, w3, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w3, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w14, w3, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w14, w3, w27, w36] + (B1/4 - B3/4)*CT[w14, w3, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w14, w3, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w3, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w14, w3, w27, w6] + 
     (B2 + B3)*CT[w14, w3, w3, w1] + (B1 - B3)*CT[w14, w3, w3, w13] + 
     (-B1 + B2 + 2*B3)*CT[w14, w3, w3, w17] + (-1/2*B2 - B3/2)*
      CT[w14, w3, w3, w25] + (B1 + B2/2 - B3/2)*CT[w14, w3, w3, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w14, w3, w3, w37] + (B1 + B2/2 - B3/2)*
      CT[w14, w3, w3, w39] + (-B1 - B2/2 + B3/2)*CT[w14, w3, w3, w5] + 
     (B1 - B2/2 - (3*B3)/2)*CT[w14, w3, w3, w6] + 
     (B2/4 + B3/4)*CT[w14, w3, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w14, w3, w36, w3] + (-1/2*B1 + B3/2)*CT[w14, w3, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w14, w3, w36, w4] + (-1/4*B2 - B3/4)*CT[w14, w3, w36, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w3, w37, w1] + (B1/4 - B2/4 - B3/2)*
      CT[w14, w3, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w3, w37, w3] + 
     (B1/4 - B3/4)*CT[w14, w3, w37, w36] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w14, w3, w37, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w37, w4] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w3, w37, w5] + 
     (B1/4 - B3/4)*CT[w14, w3, w37, w6] + (B1/4 - B3/4)*
      CT[w14, w3, w38, w1] + (-1/4*B1 + B3/4)*CT[w14, w3, w38, w2] + 
     (B1/4 - B3/4)*CT[w14, w3, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w3, w38, w37] + (B1/4 - B3/4)*CT[w14, w3, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w3, w38, w6] + (B2/4 + B3/4)*
      CT[w14, w3, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w14, w3, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w3, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w3, w39, w5] + (B1/4 - B3/4)*
      CT[w14, w3, w4, w1] + (-B1 + B3)*CT[w14, w3, w4, w12] + 
     (B1 + B2 - 2*B5)*CT[w14, w3, w4, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w3, w4, w2] + B3*CT[w14, w3, w4, w21] + 
     (-1/2*B1 + B3/2)*CT[w14, w3, w4, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w14, w3, w4, w3] + (-1/4*B1 + B3/4)*CT[w14, w3, w4, w36] + 
     (B1/4 - B3/4)*CT[w14, w3, w4, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w3, w4, w39] + (-1/2*B2 - B3/2 + B5)*CT[w14, w3, w4, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w3, w4, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w3, w4, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w14, w3, w5, w1] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w14, w3, w5, w2] + (-1/2*B1 - B2/4 + B3/4 - B5)*
      CT[w14, w3, w5, w3] + (-1/4*B1 - B2/2 - B3/4)*CT[w14, w3, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w14, w3, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w14, w3, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w14, w3, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w14, w3, w5, w6] + 
     (B1 - B2/2 - (3*B3)/2)*CT[w14, w3, w6, w1] + 
     (-B1 + B3)*CT[w14, w3, w6, w12] + (-2*B1 + 2*B3)*CT[w14, w3, w6, w13] + 
     (-B1 - B2)*CT[w14, w3, w6, w17] + (-B1 + B3)*CT[w14, w3, w6, w18] + 
     (B2/4 + B3/4)*CT[w14, w3, w6, w2] + B3*CT[w14, w3, w6, w22] + 
     (B1/2 + B2/2)*CT[w14, w3, w6, w25] + ((3*B1)/2 - B2/4 - (7*B3)/4)*
      CT[w14, w3, w6, w3] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w6, w37] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w6, w39] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w14, w3, w6, w4] + (B1/2 + B2/4 - B3/4)*CT[w14, w3, w6, w5] + 
     (B1/2 - B3/2)*CT[w14, w3, w6, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w1, w1] + (-B1 + B3)*CT[w14, w4, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w4, w1, w2] + 
     B3*CT[w14, w4, w1, w21] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w1, w36] + (B1/4 - B3/4)*
      CT[w14, w4, w1, w37] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w1, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w4, w1, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w4, w1, w6] + (B1 + B2 - 2*B5)*
      CT[w14, w4, w11, w17] + (-1/2*B1 + B3/2)*CT[w14, w4, w11, w25] + 
     (B1/2 - B3/2)*CT[w14, w4, w11, w27] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w11, w36] + (B1/2 - B3/2)*CT[w14, w4, w11, w38] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w11, w39] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w14, w4, w11, w4] + (-1/2*B1 + B3/2)*CT[w14, w4, w11, w6] + 
     (2*B1 - 2*B3)*CT[w14, w4, w12, w12] - B3*CT[w14, w4, w12, w21] + 
     (B2 + B3 - 2*B5)*CT[w14, w4, w12, w3] + (-B1 - B2 + 2*B5)*
      CT[w14, w4, w12, w5] + (-B1 + 2*B3)*CT[w14, w4, w12, w6] + 
     (B1/2 - B3/2)*CT[w14, w4, w13, w1] + (-B1 + B3)*CT[w14, w4, w13, w13] - 
     B3*CT[w14, w4, w13, w21] + (B1/2 - B3/2)*CT[w14, w4, w13, w25] + 
     (B1/2 - B3/2)*CT[w14, w4, w13, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w13, w37] + (B1/2 - B3/2)*CT[w14, w4, w13, w39] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w13, w4] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w13, w5] + B3*CT[w14, w4, w13, w6] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w4, w14, w1] + 
     (2*B1 - 2*B3)*CT[w14, w4, w14, w12] + (B1 - B3)*CT[w14, w4, w14, w13] + 
     (B1/2 - B3/2)*CT[w14, w4, w14, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w14, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w14, w4, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w14, w38] + (B1/2 - B3/2)*
      CT[w14, w4, w14, w39] + B3*CT[w14, w4, w21, w1] - 
     B3*CT[w14, w4, w21, w12] - B3*CT[w14, w4, w21, w13] + 
     B3*CT[w14, w4, w21, w3] + (B1/4 - B3/4)*CT[w14, w4, w25, w1] + 
     (-B1 - B2 + 2*B5)*CT[w14, w4, w25, w17] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w4, w25, w2] + (B1/2 + B2/2 - B5)*CT[w14, w4, w25, w3] + 
     (B1/4 - B3/4)*CT[w14, w4, w25, w36] + (B1/4 - B3/4)*
      CT[w14, w4, w25, w37] + (B1/2 + B2/2 - B5)*CT[w14, w4, w25, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w4, w25, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w25, w6] + (B1/4 - B3/4)*
      CT[w14, w4, w27, w1] + (-B1 + B3)*CT[w14, w4, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w14, w4, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w27, w3] + 
     (B1/4 - B3/4)*CT[w14, w4, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w27, w37] + (B2/2 + B3/2 - B5)*CT[w14, w4, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w14, w4, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w14, w4, w27, w6] + 
     (B1/4 - B3/4)*CT[w14, w4, w3, w1] + (-B1 + B3)*CT[w14, w4, w3, w12] + 
     (B1 + B2 - 2*B5)*CT[w14, w4, w3, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w4, w3, w2] + B3*CT[w14, w4, w3, w21] + 
     (-1/2*B1 + B3/2)*CT[w14, w4, w3, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w14, w4, w3, w3] + (-1/4*B1 + B3/4)*CT[w14, w4, w3, w36] + 
     (B1/4 - B3/4)*CT[w14, w4, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w14, w4, w3, w39] + (-1/2*B2 - B3/2 + B5)*CT[w14, w4, w3, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w14, w4, w3, w5] + 
     (B1/4 - (5*B3)/4)*CT[w14, w4, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w14, w4, w38, w1] + (B1/4 - B3/4)*CT[w14, w4, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w14, w4, w38, w37] + (-1/4*B1 + B3/4)*CT[w14, w4, w38, w5] + 
     (B1/4 - B3/4)*CT[w14, w4, w38, w6] + (B1/4 - B3/4)*
      CT[w14, w4, w39, w1] + (-1/4*B1 + B3/4)*CT[w14, w4, w39, w2] + 
     (B1/4 - B3/4)*CT[w14, w4, w39, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w14, w4, w39, w37] + (B1/4 - B3/4)*CT[w14, w4, w39, w5] + 
     (-1/4*B1 + B3/4)*CT[w14, w4, w39, w6] - B3*CT[w14, w4, w6, w1] + 
     B3*CT[w14, w4, w6, w12] + B3*CT[w14, w4, w6, w13] - 
     B3*CT[w14, w4, w6, w3] + (B1/2 - B3/2)*CT[w14, w6, w1, w1] + 
     (-B1 + B3)*CT[w14, w6, w1, w13] + (-B1 + B3)*CT[w14, w6, w1, w18] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w1, w2] + B3*CT[w14, w6, w1, w22] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w1, w27] + (B1 - B2/4 - (5*B3)/4)*
      CT[w14, w6, w1, w3] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w1, w38] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w14, w6, w1, w4] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w1, w5] + 
     (B1/2 - B3/2)*CT[w14, w6, w1, w6] + (-B1 - B2)*CT[w14, w6, w11, w17] + 
     (B1/2 - B3/2)*CT[w14, w6, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w11, w27] + (B1/2 - B3/2)*CT[w14, w6, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w11, w38] + (B1/2 - B3/2)*
      CT[w14, w6, w11, w39] + (B1/2 + B2 + B3/2)*CT[w14, w6, w11, w4] + 
     (B1/2 - B3/2)*CT[w14, w6, w11, w6] + (B1/2 - B3/2)*
      CT[w14, w6, w12, w1] + (-B1 + B3)*CT[w14, w6, w12, w12] + 
     (B1 - B3)*CT[w14, w6, w12, w18] - B3*CT[w14, w6, w12, w22] + 
     (B1/2 - B3/2)*CT[w14, w6, w12, w27] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w12, w3] + (B1/2 - B3/2)*CT[w14, w6, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w12, w37] + (B1/2 - B3/2)*
      CT[w14, w6, w12, w38] + B3*CT[w14, w6, w12, w4] + 
     (-1/2*B1 + B3/2)*CT[w14, w6, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w12, w6] + (-1/2*B1 + B2/2 + B3)*CT[w14, w6, w13, w1] + 
     (2*B1 - 2*B3)*CT[w14, w6, w13, w13] + (B1 - B3)*CT[w14, w6, w13, w18] - 
     B3*CT[w14, w6, w13, w22] + (-1/2*B1 - B2/2)*CT[w14, w6, w13, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w14, w6, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w14, w6, w13, w37] + (B1/2 + B2/2)*
      CT[w14, w6, w13, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w14, w6, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w14, w6, w13, w5] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w14, w6, w14, w1] + (B1 - B3)*CT[w14, w6, w14, w12] + 
     (2*B1 - 2*B3)*CT[w14, w6, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w14, w25] + (B1/2 - B3/2)*CT[w14, w6, w14, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w14, w6, w14, w3] + 
     (B1/2 - B3/2)*CT[w14, w6, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w14, w39] + (-B1 + B3)*CT[w14, w6, w18, w1] + 
     (B1 - B3)*CT[w14, w6, w18, w12] + (B1 - B3)*CT[w14, w6, w18, w13] + 
     (-B1 + B3)*CT[w14, w6, w18, w3] + B3*CT[w14, w6, w22, w1] - 
     B3*CT[w14, w6, w22, w12] - B3*CT[w14, w6, w22, w13] + 
     B3*CT[w14, w6, w22, w3] + (B1/2 - B3/2)*CT[w14, w6, w25, w1] + 
     (-B1 + B3)*CT[w14, w6, w25, w13] + (B1 + B2)*CT[w14, w6, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w14, w6, w25, w3] + (B2/4 + B3/4)*CT[w14, w6, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w14, w6, w25, w4] + 
     (B2/4 + B3/4)*CT[w14, w6, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w25, w6] + (B2/4 + B3/4)*CT[w14, w6, w27, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w27, w36] + (-1/4*B2 - B3/4)*CT[w14, w6, w27, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w27, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w27, w5] + (B1 - B2/2 - (3*B3)/2)*
      CT[w14, w6, w3, w1] + (-B1 + B3)*CT[w14, w6, w3, w12] + 
     (-2*B1 + 2*B3)*CT[w14, w6, w3, w13] + (-B1 - B2)*CT[w14, w6, w3, w17] + 
     (-B1 + B3)*CT[w14, w6, w3, w18] + (B2/4 + B3/4)*CT[w14, w6, w3, w2] + 
     B3*CT[w14, w6, w3, w22] + (B1/2 + B2/2)*CT[w14, w6, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w14, w6, w3, w3] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w14, w6, w3, w39] + (B1/2 + B2/4 - (5*B3)/4)*CT[w14, w6, w3, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w3, w5] + 
     (B1/2 - B3/2)*CT[w14, w6, w3, w6] + (B2/4 + B3/4)*CT[w14, w6, w38, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w14, w6, w38, w3] + (-1/2*B1 + B3/2)*
      CT[w14, w6, w38, w36] + (-1/4*B2 - B3/4)*CT[w14, w6, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w38, w4] + 
     (-1/4*B2 - B3/4)*CT[w14, w6, w38, w5] + (-1/4*B2 - B3/4)*
      CT[w14, w6, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w14, w6, w39, w3] + 
     (B1/2 - B3/2)*CT[w14, w6, w39, w36] + (B2/4 + B3/4)*
      CT[w14, w6, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w14, w6, w39, w4] + 
     (B2/4 + B3/4)*CT[w14, w6, w39, w5] - B3*CT[w14, w6, w4, w1] + 
     B3*CT[w14, w6, w4, w12] + B3*CT[w14, w6, w4, w13] - 
     B3*CT[w14, w6, w4, w3] + (B1 - B3)*CT[w19, w1, w12, w17] + 
     (B1 - B3)*CT[w19, w1, w12, w18] + (-B1 + B3)*CT[w19, w1, w12, w3] + 
     (-B1 + B3)*CT[w19, w1, w12, w6] + (B1/2 - B2/2 - B3)*
      CT[w19, w1, w15, w1] + (-B1 + B3)*CT[w19, w1, w15, w13] + 
     (B2 + B3)*CT[w19, w1, w15, w22] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w15, w24] + (B1/2 + B2/2)*CT[w19, w1, w15, w25] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w15, w39] + (B1/2 - B2/2 - B3)*
      CT[w19, w1, w15, w4] + (B1/2 + B2/2)*CT[w19, w1, w15, w41] + 
     (B1 - B3)*CT[w19, w1, w17, w12] + (2*B1 + 2*B2)*CT[w19, w1, w17, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w1, w17, w2] + 
     (-1/2*B1 + B3/2)*CT[w19, w1, w17, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w1, w17, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w17, w36] + 
     (-1/2*B1 + B3/2)*CT[w19, w1, w17, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w19, w1, w17, w4] + (-1/2*B1 + B3/2)*CT[w19, w1, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w18, w1] + 
     (B1 - B3)*CT[w19, w1, w18, w12] + (-B1 - B2)*CT[w19, w1, w18, w18] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w18, w2] + (B1/2 + B2/2)*
      CT[w19, w1, w18, w24] + (-1/2*B1 + B2/2 + B3)*CT[w19, w1, w18, w3] + 
     (B1/2 + B2/2)*CT[w19, w1, w18, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w18, w41] + (B1/2 + B2/2)*CT[w19, w1, w18, w6] + 
     (2*B1 + 2*B2)*CT[w19, w1, w19, w17] + (B1 + B2)*CT[w19, w1, w19, w18] + 
     (B1/2 + B2/2)*CT[w19, w1, w19, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w19, w25] + ((-3*B1)/2 - (3*B2)/2)*CT[w19, w1, w19, w3] + 
     (B1/2 + B2/2)*CT[w19, w1, w19, w36] + (B1/2 + B2/2)*
      CT[w19, w1, w19, w39] + (-1/2*B1 - B2/2)*CT[w19, w1, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w1, w19, w6] + 
     (B2/2 + B3/2)*CT[w19, w1, w24, w1] + (-1/4*B2 - B3/4)*
      CT[w19, w1, w24, w2] + (-B2 - B3)*CT[w19, w1, w24, w22] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w24, w3] + (-1/2*B1 - B2/2)*
      CT[w19, w1, w24, w36] + (B2/4 + B3/4)*CT[w19, w1, w24, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w1, w24, w4] + 
     (B2/4 + B3/4)*CT[w19, w1, w24, w5] + (B2/2 + B3/2)*
      CT[w19, w1, w24, w6] + (-1/2*B1 + B3/2)*CT[w19, w1, w25, w1] + 
     (B1 - B3)*CT[w19, w1, w25, w13] + (-B1 - B2)*CT[w19, w1, w25, w17] + 
     (B2/4 + B3/4)*CT[w19, w1, w25, w2] + (B2/4 + B3/4)*
      CT[w19, w1, w25, w3] + (-1/4*B2 - B3/4)*CT[w19, w1, w25, w37] + 
     ((3*B2)/4 + (3*B3)/4)*CT[w19, w1, w25, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w25, w5] + (B1/2 - B3/2)*
      CT[w19, w1, w25, w6] + (B1/2 - B3/2)*CT[w19, w1, w3, w1] + 
     (-B1 + B3)*CT[w19, w1, w3, w12] + (-B1 + B3)*CT[w19, w1, w3, w13] + 
     (-2*B1 - B2 + B3)*CT[w19, w1, w3, w17] + 
     (-B1 + B3)*CT[w19, w1, w3, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w1, w3, w2] + (B1/2 - B3/2)*CT[w19, w1, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w19, w1, w3, w3] + 
     (B1/2 - B3/2)*CT[w19, w1, w3, w36] + (B2/4 + B3/4)*
      CT[w19, w1, w3, w37] + (B1/2 - B3/2)*CT[w19, w1, w3, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w3, w4] + 
     (B2/4 + B3/4)*CT[w19, w1, w3, w5] + (B1 - B3)*CT[w19, w1, w3, w6] + 
     (B2/4 + B3/4)*CT[w19, w1, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w36, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w36, w36] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w36, w4] + (-1/4*B2 - B3/4)*CT[w19, w1, w36, w5] + 
     (B2/4 + B3/4)*CT[w19, w1, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w39, w3] + (-1/2*B1 + B3/2)*CT[w19, w1, w39, w36] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w39, w4] + (-1/4*B2 - B3/4)*CT[w19, w1, w39, w5] + 
     (-1/4*B2 - B3/4)*CT[w19, w1, w41, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w1, w41, w3] + (B1/2 - B3/2)*CT[w19, w1, w41, w36] + 
     (B2/4 + B3/4)*CT[w19, w1, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w1, w41, w4] + (B2/4 + B3/4)*CT[w19, w1, w41, w5] + 
     (B1/2 - B3/2)*CT[w19, w1, w6, w1] + (-B1 + B3)*CT[w19, w1, w6, w12] + 
     (-B1 - B2)*CT[w19, w1, w6, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w1, w6, w2] + (B2 + B3)*CT[w19, w1, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w1, w6, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w19, w1, w6, w3] + (-1/4*B2 - B3/4)*CT[w19, w1, w6, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w1, w6, w4] + 
     (B1/2 + B2/2)*CT[w19, w1, w6, w41] + (-1/4*B2 - B3/4)*
      CT[w19, w1, w6, w5] + (B1/2 - B3/2)*CT[w19, w1, w6, w6] + 
     (B1 - B3)*CT[w19, w14, w1, w17] + (B1 - B3)*CT[w19, w14, w1, w18] + 
     (-B1 + B3)*CT[w19, w14, w1, w3] + (-B1 + B3)*CT[w19, w14, w1, w6] + 
     (-B1 + B3)*CT[w19, w14, w12, w17] + (-B1 + B3)*CT[w19, w14, w12, w18] + 
     (B1 - B3)*CT[w19, w14, w12, w3] + (B1 - B3)*CT[w19, w14, w12, w6] + 
     (-B1 + B3)*CT[w19, w14, w13, w17] + (-B1 + B3)*CT[w19, w14, w13, w18] + 
     (B1 - B3)*CT[w19, w14, w13, w3] + (B1 - B3)*CT[w19, w14, w13, w6] + 
     (B1 - B3)*CT[w19, w14, w17, w1] + (-B1 + B3)*CT[w19, w14, w17, w12] + 
     (-B1 + B3)*CT[w19, w14, w17, w13] + (B1 - B3)*CT[w19, w14, w17, w3] + 
     (B1 - B3)*CT[w19, w14, w18, w1] + (-B1 + B3)*CT[w19, w14, w18, w12] + 
     (-B1 + B3)*CT[w19, w14, w18, w13] + (B1 - B3)*CT[w19, w14, w18, w3] + 
     (-B1 + B3)*CT[w19, w14, w3, w1] + (B1 - B3)*CT[w19, w14, w3, w12] + 
     (B1 - B3)*CT[w19, w14, w3, w13] + (B1 - B3)*CT[w19, w14, w3, w17] + 
     (B1 - B3)*CT[w19, w14, w3, w18] + (-2*B1 + 2*B3)*CT[w19, w14, w3, w3] + 
     (-B1 + B3)*CT[w19, w14, w3, w6] + (-B1 + B3)*CT[w19, w14, w6, w1] + 
     (B1 - B3)*CT[w19, w14, w6, w12] + (B1 - B3)*CT[w19, w14, w6, w13] + 
     (-B1 + B3)*CT[w19, w14, w6, w3] + ((5*B1)/4 + (3*B2)/2 - (5*B3)/4)*
      CT[w19, w15, w1, w1] + (-B1 + B3)*CT[w19, w15, w1, w13] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w1, w18] + (B1/4 - B2/4)*
      CT[w19, w15, w1, w2] + (-2*B2 + 2*B3)*CT[w19, w15, w1, w22] + 
     (B2/2 - B3/2)*CT[w19, w15, w1, w24] + (B1/2 + B2/2)*
      CT[w19, w15, w1, w25] + (B1 + B2/4 + B3/4)*CT[w19, w15, w1, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w1, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w1, w37] + (-1/2*B1 - B2/2)*CT[w19, w15, w1, w39] + 
     (-B1 - (3*B2)/4 - (7*B3)/4)*CT[w19, w15, w1, w4] + 
     (B2/2 - B3/2)*CT[w19, w15, w1, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w1, w5] + (B1/4 + B2 + B3/4)*CT[w19, w15, w1, w6] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w19, w15, w13, w1] + 
     (3*B1 - 3*B3)*CT[w19, w15, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w19, w15, w13, w25] + (B2/2 + B3/2)*CT[w19, w15, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w19, w15, w13, w37] + 
     (B2/2 + B3/2)*CT[w19, w15, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*
      CT[w19, w15, w13, w4] + (-1/2*B2 - B3/2)*CT[w19, w15, w13, w5] + 
     (B1 - B3)*CT[w19, w15, w13, w6] + 2*B3*CT[w19, w15, w15, w1] - 
     2*B3*CT[w19, w15, w15, w13] - 2*B3*CT[w19, w15, w15, w22] + 
     2*B3*CT[w19, w15, w15, w4] + (-2*B1 - 2*B2)*CT[w19, w15, w19, w17] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w19, w18] + (2*B1 + 2*B2)*
      CT[w19, w15, w19, w3] + (2*B1 + 2*B2)*CT[w19, w15, w19, w6] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w19, w15, w22, w1] + 
     (3*B2 - 3*B3)*CT[w19, w15, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w19, w15, w22, w24] + (B2 - B3)*CT[w19, w15, w22, w3] + 
     (B1/2 + B3/2)*CT[w19, w15, w22, w36] + (-1/2*B1 - B3/2)*
      CT[w19, w15, w22, w37] + (B1/2 - B2 + (3*B3)/2)*CT[w19, w15, w22, w4] + 
     (B1/2 + B3/2)*CT[w19, w15, w22, w41] + (-1/2*B1 - B3/2)*
      CT[w19, w15, w22, w5] + (B1/2 + B3/2)*CT[w19, w15, w22, w6] + 
     ((-5*B1)/4 - B2 - (5*B3)/4)*CT[w19, w15, w24, w1] + 
     (2*B1 + 2*B2)*CT[w19, w15, w24, w18] + (-1/4*B1 + B2/4)*
      CT[w19, w15, w24, w2] + 2*B3*CT[w19, w15, w24, w22] + 
     (-B1 - (5*B2)/4 + (3*B3)/4)*CT[w19, w15, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w24, w36] + 
     (B1/4 - B2/4)*CT[w19, w15, w24, w37] + (B1 + (5*B2)/4 - (3*B3)/4)*
      CT[w19, w15, w24, w4] + (B1/4 - B2/4)*CT[w19, w15, w24, w5] + 
     ((-3*B1)/4 - B2 - (3*B3)/4)*CT[w19, w15, w24, w6] + 
     ((5*B1)/4 + B2 - (3*B3)/4)*CT[w19, w15, w25, w1] + 
     2*B3*CT[w19, w15, w25, w13] + (2*B1 + 2*B2)*CT[w19, w15, w25, w17] + 
     (B1/4 - B2/4)*CT[w19, w15, w25, w2] + (-B1 - (3*B2)/4 - (3*B3)/4)*
      CT[w19, w15, w25, w3] + (B1/4 + B3/4)*CT[w19, w15, w25, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w25, w37] + (-B1 - (5*B2)/4 - (5*B3)/4)*
      CT[w19, w15, w25, w4] + (-1/4*B1 + B2/4)*CT[w19, w15, w25, w5] + 
     ((-5*B1)/4 - B2 + (3*B3)/4)*CT[w19, w15, w25, w6] + 
     (B1/2 - B2/2 + B3)*CT[w19, w15, w3, w1] + 
     (-B1 - B3)*CT[w19, w15, w3, w13] + (B2 - B3)*CT[w19, w15, w3, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w3, w24] + (B1/2 + B2/2)*
      CT[w19, w15, w3, w25] + (-1/2*B1 - B2/2)*CT[w19, w15, w3, w39] + 
     (B1/2 - B2/2 + B3)*CT[w19, w15, w3, w4] + 
     (B1/2 + B2/2)*CT[w19, w15, w3, w41] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w15, w39, w1] + (B1/4 - B2/4)*CT[w19, w15, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w15, w39, w3] + 
     ((3*B1)/4 + B2/2 - (3*B3)/4)*CT[w19, w15, w39, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w39, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w15, w39, w4] + (-1/4*B1 + B2/4)*CT[w19, w15, w39, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w15, w39, w6] + ((-3*B1)/4 - B2 - (7*B3)/4)*
      CT[w19, w15, w4, w1] + (-2*B1 + 2*B3)*CT[w19, w15, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w19, w15, w4, w17] + (-1/4*B1 + B2/4)*
      CT[w19, w15, w4, w2] + (-B2 + B3)*CT[w19, w15, w4, w22] + 
     (B1/2 + B2/2)*CT[w19, w15, w4, w24] + (B1/2 - B3/2)*
      CT[w19, w15, w4, w25] + (B1 + B2/4 + B3/4)*CT[w19, w15, w4, w3] + 
     (-1/4*B1 - B3/4)*CT[w19, w15, w4, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w4, w37] + (B1/2 - B3/2)*CT[w19, w15, w4, w39] + 
     ((3*B1)/2 + (5*B2)/4 - (5*B3)/4)*CT[w19, w15, w4, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w4, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w15, w4, w5] + (B1/4 + B2 + B3/4)*CT[w19, w15, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w15, w41, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w15, w41, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w15, w41, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w15, w41, w36] + (B1/4 - B2/4)*CT[w19, w15, w41, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w15, w41, w4] + 
     (B1/4 - B2/4)*CT[w19, w15, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w15, w41, w6] + (-1/2*B1 + B2/2 + B3)*CT[w19, w15, w6, w1] + 
     (B1 - B3)*CT[w19, w15, w6, w13] + (-B2 - B3)*CT[w19, w15, w6, w22] + 
     (B1/2 + B2/2)*CT[w19, w15, w6, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w15, w6, w25] + (B1/2 + B2/2)*CT[w19, w15, w6, w39] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w15, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w15, w6, w41] + 
     (B1 - B3)*CT[w19, w17, w1, w12] + (2*B1 + 2*B2)*CT[w19, w17, w1, w17] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w17, w1, w2] + 
     (-1/2*B1 + B3/2)*CT[w19, w17, w1, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w17, w1, w3] + (-1/2*B1 + B3/2)*CT[w19, w17, w1, w36] + 
     (-1/2*B1 + B3/2)*CT[w19, w17, w1, w39] + (-1/2*B1 - B2 - B3/2)*
      CT[w19, w17, w1, w4] + (-1/2*B1 + B3/2)*CT[w19, w17, w1, w6] + 
     (B1 - B3)*CT[w19, w17, w14, w1] + (-B1 + B3)*CT[w19, w17, w14, w12] + 
     (-B1 + B3)*CT[w19, w17, w14, w13] + (B1 - B3)*CT[w19, w17, w14, w3] + 
     (2*B1 + 2*B2)*CT[w19, w17, w17, w1] + (10*B1 + 10*B2 - 4*B5)*
      CT[w19, w17, w17, w17] + ((-3*B2)/2 - (3*B3)/2 + 4*B5)*
      CT[w19, w17, w17, w2] + (-3*B1 - (3*B2)/2 + (3*B3)/2)*
      CT[w19, w17, w17, w25] + (-3*B1 - (9*B2)/2 - (3*B3)/2)*
      CT[w19, w17, w17, w3] + ((3*B2)/2 + (3*B3)/2)*CT[w19, w17, w17, w36] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w19, w17, w17, w39] + 
     (-B1 - (5*B2)/2 - (3*B3)/2)*CT[w19, w17, w17, w4] + 
     (-2*B1 - B2/2 + (3*B3)/2)*CT[w19, w17, w17, w6] + 
     (4*B4 + 4*B5)*CT[w19, w17, w19, w16] + (-B1 - B2 + 4*B5)*
      CT[w19, w17, w19, w17] + (-B1 - B2 + 4*B4)*CT[w19, w17, w19, w18] + 
     (-4*B4 - 4*B5)*CT[w19, w17, w19, w2] + (B1 + B2 - 4*B5)*
      CT[w19, w17, w19, w3] + (B1 + B2 - 4*B4)*CT[w19, w17, w19, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w19, w17, w2, w1] + 
     (-4*B4 - 4*B5)*CT[w19, w17, w2, w16] + 4*B5*CT[w19, w17, w2, w17] + 
     4*B4*CT[w19, w17, w2, w18] + (-1/4*B1 - B2/4 - B3/2 - 4*B4 - 4*B5)*
      CT[w19, w17, w2, w2] + (B1/2 + (3*B2)/4 + B3/4 + 4*B5)*
      CT[w19, w17, w2, w3] + (B1/4 - B2/2 - B3/4)*CT[w19, w17, w2, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w17, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4 + 4*B4)*CT[w19, w17, w2, w6] + 
     (-B2 + B3)*CT[w19, w17, w23, w21] + (-B2 + B3)*CT[w19, w17, w23, w22] + 
     (B2 - B3)*CT[w19, w17, w23, w4] + (B2 - B3)*CT[w19, w17, w23, w6] + 
     ((-3*B1)/4 + B2/2 + (3*B3)/4)*CT[w19, w17, w25, w1] + 
     (3*B1 - B3)*CT[w19, w17, w25, w13] + (-B1 - B2)*CT[w19, w17, w25, w17] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w25, w2] + (-B1 + B2/4 + B3/4)*
      CT[w19, w17, w25, w3] + (B1/4 - B2/2 - B3/4)*CT[w19, w17, w25, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w25, w37] + 
     (-B1 + (3*B2)/4 + (3*B3)/4)*CT[w19, w17, w25, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w25, w5] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w19, w17, w25, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w3, w1] - 
     2*B1*CT[w19, w17, w3, w13] + (-4*B4 - 4*B5)*CT[w19, w17, w3, w16] + 
     (-4*B1 - 4*B2 - 4*B5)*CT[w19, w17, w3, w17] - 
     4*B4*CT[w19, w17, w3, w18] + (B1/4 + (5*B2)/4 + B3/2 + 4*B4 + 4*B5)*
      CT[w19, w17, w3, w2] + ((3*B1)/2 + B2/2 - B3)*CT[w19, w17, w3, w25] + 
     ((3*B1)/2 + (5*B2)/4 + (3*B3)/4 + 4*B5)*CT[w19, w17, w3, w3] + 
     (B1/4 - (3*B3)/4)*CT[w19, w17, w3, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w17, w3, w37] + (B1/2 - B2/2 - B3)*CT[w19, w17, w3, w39] + 
     ((3*B1)/2 + (3*B2)/4 + B3/4)*CT[w19, w17, w3, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w3, w5] + (-1/4*B1 - B3/4 + 4*B4)*
      CT[w19, w17, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w36, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w17, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w17, w36, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w17, w36, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w17, w36, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w17, w36, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w17, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w17, w39, w1] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w39, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w17, w39, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w17, w39, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w17, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w17, w39, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w39, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w17, w39, w6] + 
     (-1/4*B1 - (3*B2)/2 - (3*B3)/4)*CT[w19, w17, w4, w1] + 
     (-3*B1 + B3)*CT[w19, w17, w4, w13] + (-3*B1 - 3*B2)*
      CT[w19, w17, w4, w17] + ((-3*B1)/4 - B2/4)*CT[w19, w17, w4, w2] + 
     (B2 - B3)*CT[w19, w17, w4, w21] + ((3*B1)/2 + B2 - B3/2)*
      CT[w19, w17, w4, w25] + ((3*B1)/2 + (3*B2)/4 + B3/4)*
      CT[w19, w17, w4, w3] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w17, w4, w36] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w4, w37] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w17, w4, w39] + ((3*B1)/2 + B2/4 - B3/4)*
      CT[w19, w17, w4, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w17, w4, w5] + 
     ((3*B1)/4 + B2/2 + (5*B3)/4)*CT[w19, w17, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w17, w6, w1] + 
     (4*B4 + 4*B5)*CT[w19, w17, w6, w16] + (-2*B1 - 2*B2)*
      CT[w19, w17, w6, w17] + (B1 + B2 - 4*B4)*CT[w19, w17, w6, w18] + 
     ((3*B1)/4 + (5*B2)/4 + B3 + 4*B4)*CT[w19, w17, w6, w2] + 
     (B2 - B3)*CT[w19, w17, w6, w22] + (B1/2 - B3/2)*CT[w19, w17, w6, w25] + 
     (B2/4 + B3/4 - 4*B5)*CT[w19, w17, w6, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w17, w6, w36] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w6, w37] + 
     (B1/2 - B3/2)*CT[w19, w17, w6, w39] + (B1 + (3*B2)/4 + (7*B3)/4)*
      CT[w19, w17, w6, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w17, w6, w5] + 
     ((-5*B1)/4 - (3*B2)/2 - (3*B3)/4 - 4*B4)*CT[w19, w17, w6, w6] + 
     (B1/4 + (3*B2)/2 - B3/4)*CT[w19, w18, w1, w1] + 
     (B1 - B3)*CT[w19, w18, w1, w12] + (-3*B1 - 3*B2)*CT[w19, w18, w1, w18] + 
     (-1/4*B1 - (3*B2)/4)*CT[w19, w18, w1, w2] + 
     (-3*B2 + B3)*CT[w19, w18, w1, w22] + (B1 + (3*B2)/2 - B3/2)*
      CT[w19, w18, w1, w24] + (B1/2 + (3*B2)/4 + (5*B3)/4)*
      CT[w19, w18, w1, w3] + (B1/4 + B2/2 - B3/4)*CT[w19, w18, w1, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w1, w37] + 
     ((-3*B1)/2 - B2/4 - (3*B3)/4)*CT[w19, w18, w1, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w19, w18, w1, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w1, w5] + ((3*B1)/4 + (3*B2)/2 + B3/4)*
      CT[w19, w18, w1, w6] + (B1 - B3)*CT[w19, w18, w14, w1] + 
     (-B1 + B3)*CT[w19, w18, w14, w12] + (-B1 + B3)*CT[w19, w18, w14, w13] + 
     (B1 - B3)*CT[w19, w18, w14, w3] + ((-5*B1)/2 - B2 - (3*B3)/2)*
      CT[w19, w18, w18, w1] + (10*B1 + 10*B2 - 4*B4)*CT[w19, w18, w18, w18] + 
     ((-3*B1)/2 - (3*B3)/2 + 4*B4)*CT[w19, w18, w18, w2] + 
     ((-3*B1)/2 - 3*B2 + (3*B3)/2)*CT[w19, w18, w18, w24] + 
     (-1/2*B1 - 2*B2 + (3*B3)/2)*CT[w19, w18, w18, w3] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w19, w18, w18, w36] + 
     (2*B1 + 2*B2)*CT[w19, w18, w18, w4] + ((3*B1)/2 + (3*B3)/2)*
      CT[w19, w18, w18, w41] + ((-9*B1)/2 - 3*B2 - (3*B3)/2)*
      CT[w19, w18, w18, w6] + (4*B4 + 4*B5)*CT[w19, w18, w19, w16] + 
     (-B1 - B2 + 4*B5)*CT[w19, w18, w19, w17] + (-B1 - B2 + 4*B4)*
      CT[w19, w18, w19, w18] + (-4*B4 - 4*B5)*CT[w19, w18, w19, w2] + 
     (B1 + B2 - 4*B5)*CT[w19, w18, w19, w3] + (B1 + B2 - 4*B4)*
      CT[w19, w18, w19, w6] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w19, w18, w2, w1] + (-4*B4 - 4*B5)*CT[w19, w18, w2, w16] + 
     4*B5*CT[w19, w18, w2, w17] + 4*B4*CT[w19, w18, w2, w18] + 
     (-1/4*B1 - B2/4 - B3/2 - 4*B4 - 4*B5)*CT[w19, w18, w2, w2] + 
     (B1/2 + (3*B2)/4 + B3/4 + 4*B5)*CT[w19, w18, w2, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w19, w18, w2, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w19, w18, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w19, w18, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4 + 4*B4)*CT[w19, w18, w2, w6] + 
     (-B2 + B3)*CT[w19, w18, w23, w21] + (-B2 + B3)*CT[w19, w18, w23, w22] + 
     (B2 - B3)*CT[w19, w18, w23, w4] + (B2 - B3)*CT[w19, w18, w23, w6] + 
     ((3*B1)/4 - B2 + (3*B3)/4)*CT[w19, w18, w24, w1] + 
     (-B1 - B2)*CT[w19, w18, w24, w18] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w24, w2] + (3*B2 - B3)*CT[w19, w18, w24, w22] + 
     (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*CT[w19, w18, w24, w3] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w19, w18, w24, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w24, w37] + 
     (B1/2 - (3*B2)/4 + (3*B3)/4)*CT[w19, w18, w24, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w24, w5] + 
     (B1/4 - B2 + B3/4)*CT[w19, w18, w24, w6] + ((3*B1)/4 + B2 + (7*B3)/4)*
      CT[w19, w18, w3, w1] + (B1 - B3)*CT[w19, w18, w3, w13] + 
     (4*B4 + 4*B5)*CT[w19, w18, w3, w16] + (B1 + B2 - 4*B5)*
      CT[w19, w18, w3, w17] + (-2*B1 - 2*B2)*CT[w19, w18, w3, w18] + 
     ((5*B1)/4 + (3*B2)/4 + B3 + 4*B5)*CT[w19, w18, w3, w2] + 
     (B2/2 - B3/2)*CT[w19, w18, w3, w24] + 
     ((-3*B1)/2 - (5*B2)/4 - (3*B3)/4 - 4*B5)*CT[w19, w18, w3, w3] + 
     (-1/4*B1 + (3*B3)/4)*CT[w19, w18, w3, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w3, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w18, w3, w4] + 
     (B2/2 - B3/2)*CT[w19, w18, w3, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w3, w5] + (B1/4 + B3/4 - 4*B4)*CT[w19, w18, w3, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w18, w36, w1] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w18, w36, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w19, w18, w36, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w19, w18, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w18, w36, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w18, w36, w6] + (-B1 - B2/2 - B3/2)*CT[w19, w18, w4, w1] + 
     (2*B1 + 2*B2)*CT[w19, w18, w4, w18] + (-B1 - B2/2 - B3/2)*
      CT[w19, w18, w4, w2] + (B2 - B3)*CT[w19, w18, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w19, w18, w4, w24] + (-1/2*B2 + B3/2)*
      CT[w19, w18, w4, w3] + (B2/2 - B3/2)*CT[w19, w18, w4, w36] + 
     (-1/2*B2 + B3/2)*CT[w19, w18, w4, w41] + (-1/2*B2 + B3/2)*
      CT[w19, w18, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w18, w41, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w41, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w18, w41, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w19, w18, w41, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w19, w18, w41, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w18, w41, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w19, w18, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w18, w41, w6] + 
     ((3*B1)/4 + (3*B2)/2 + B3/4)*CT[w19, w18, w6, w1] + 
     (-4*B4 - 4*B5)*CT[w19, w18, w6, w16] - 4*B5*CT[w19, w18, w6, w17] + 
     (-4*B1 - 4*B2 - 4*B4)*CT[w19, w18, w6, w18] + 
     ((5*B1)/4 + B2/4 + B3/2 + 4*B4 + 4*B5)*CT[w19, w18, w6, w2] - 
     2*B2*CT[w19, w18, w6, w22] + (B1/2 + (3*B2)/2 - B3)*
      CT[w19, w18, w6, w24] + (-1/4*B2 - B3/4 + 4*B5)*CT[w19, w18, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w18, w6, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w6, w37] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w18, w6, w4] + (-1/2*B1 + B2/2 - B3)*CT[w19, w18, w6, w41] + 
     (B1/4 + B2/4 + B3/2)*CT[w19, w18, w6, w5] + 
     ((5*B1)/4 + (3*B2)/2 + (3*B3)/4 + 4*B4)*CT[w19, w18, w6, w6] + 
     (2*B1 + 2*B2)*CT[w19, w19, w1, w17] + (B1 + B2)*CT[w19, w19, w1, w18] + 
     (B1/2 + B2/2)*CT[w19, w19, w1, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w1, w25] + ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w1, w3] + 
     (B1/2 + B2/2)*CT[w19, w19, w1, w36] + (B1/2 + B2/2)*
      CT[w19, w19, w1, w39] + (-1/2*B1 - B2/2)*CT[w19, w19, w1, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w1, w6] - 
     2*B3*CT[w19, w19, w15, w1] + 2*B3*CT[w19, w19, w15, w13] + 
     2*B3*CT[w19, w19, w15, w22] - 2*B3*CT[w19, w19, w15, w4] + 
     (2*B1 + 2*B2)*CT[w19, w19, w17, w1] + (B1 + B2)*CT[w19, w19, w17, w17] + 
     (-2*B1 - 2*B2)*CT[w19, w19, w17, w18] + (-1/2*B2 - B3/2)*
      CT[w19, w19, w17, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w19, w17, w25] + 
     (B1 + B2/2 - B3/2)*CT[w19, w19, w17, w3] + 
     (B2/2 + B3/2)*CT[w19, w19, w17, w36] + (B2/2 + B3/2)*
      CT[w19, w19, w17, w39] + (-1/2*B2 - B3/2)*CT[w19, w19, w17, w4] + 
     (B2/2 + B3/2)*CT[w19, w19, w17, w6] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w1] + (-2*B1 - 2*B2)*CT[w19, w19, w18, w17] + 
     (B1 + B2)*CT[w19, w19, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w19, w19, w18, w24] + 
     (B1/2 + B3/2)*CT[w19, w19, w18, w3] + (-1/2*B1 - B3/2)*
      CT[w19, w19, w18, w36] + (2*B1 + 2*B2)*CT[w19, w19, w18, w4] + 
     (B1/2 + B3/2)*CT[w19, w19, w18, w41] + (B1/2 + B2 - B3/2)*
      CT[w19, w19, w18, w6] + (2*B1 + 2*B2)*CT[w19, w19, w19, w17] + 
     (2*B1 + 2*B2)*CT[w19, w19, w19, w18] + (-2*B1 - 2*B2)*
      CT[w19, w19, w19, w3] + (-2*B1 - 2*B2)*CT[w19, w19, w19, w6] + 
     ((5*B1)/4 + B2 + (5*B3)/4)*CT[w19, w19, w24, w1] + 
     (-2*B1 - 2*B2)*CT[w19, w19, w24, w18] + (B1/4 - B2/4)*
      CT[w19, w19, w24, w2] - 2*B3*CT[w19, w19, w24, w22] + 
     (B1 + (5*B2)/4 - (3*B3)/4)*CT[w19, w19, w24, w3] + 
     (B1/4 + B3/4)*CT[w19, w19, w24, w36] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w24, w37] + (-B1 - (5*B2)/4 + (3*B3)/4)*
      CT[w19, w19, w24, w4] + (-1/4*B1 + B2/4)*CT[w19, w19, w24, w5] + 
     ((3*B1)/4 + B2 + (3*B3)/4)*CT[w19, w19, w24, w6] + 
     ((-5*B1)/4 - B2 + (3*B3)/4)*CT[w19, w19, w25, w1] - 
     2*B3*CT[w19, w19, w25, w13] + (-2*B1 - 2*B2)*CT[w19, w19, w25, w17] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w25, w2] + (B1 + (3*B2)/4 + (3*B3)/4)*
      CT[w19, w19, w25, w3] + (-1/4*B1 - B3/4)*CT[w19, w19, w25, w36] + 
     (B1/4 - B2/4)*CT[w19, w19, w25, w37] + (B1 + (5*B2)/4 + (5*B3)/4)*
      CT[w19, w19, w25, w4] + (B1/4 - B2/4)*CT[w19, w19, w25, w5] + 
     ((5*B1)/4 + B2 - (3*B3)/4)*CT[w19, w19, w25, w6] + 
     ((-3*B1)/4 - B2 - (3*B3)/4)*CT[w19, w19, w3, w1] + 
     2*B3*CT[w19, w19, w3, w13] + (B1/4 + B2/4 + B3/2)*CT[w19, w19, w3, w2] + 
     (B1/2 + B2/2)*CT[w19, w19, w3, w24] + (B1/2 - B3/2)*
      CT[w19, w19, w3, w25] + (-1/2*B1 + B2/4 - B3/4)*CT[w19, w19, w3, w3] + 
     ((3*B1)/4 - B3/4)*CT[w19, w19, w3, w36] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w3, w37] + (B1/2 - B3/2)*CT[w19, w19, w3, w39] + 
     (-B1 - (3*B2)/4 - (3*B3)/4)*CT[w19, w19, w3, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w19, w3, w41] + (-1/4*B1 + B2/4)*
      CT[w19, w19, w3, w5] + (B1/4 + B3/4)*CT[w19, w19, w3, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w19, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w36, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w19, w36, w36] + (B1/4 - B2/4)*CT[w19, w19, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w36, w4] + 
     (B1/4 - B2/4)*CT[w19, w19, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w19, w39, w1] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w39, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w39, w3] + ((-3*B1)/4 - B2/2 + (3*B3)/4)*
      CT[w19, w19, w39, w36] + (B1/4 - B2/4)*CT[w19, w19, w39, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w39, w4] + 
     (B1/4 - B2/4)*CT[w19, w19, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w39, w6] + (B1 + B2)*CT[w19, w19, w4, w17] + 
     (2*B1 + 2*B2)*CT[w19, w19, w4, w18] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w4, w24] + (B1/2 + B2/2)*CT[w19, w19, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w4, w3] + 
     (-1/2*B1 - B2/2)*CT[w19, w19, w4, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w4, w39] + (B1/2 + B2/2)*CT[w19, w19, w4, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w19, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w19, w41, w1] + (B1/4 - B2/4)*CT[w19, w19, w41, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w19, w41, w3] + 
     ((3*B1)/4 + B2/2 - (3*B3)/4)*CT[w19, w19, w41, w36] + 
     (-1/4*B1 + B2/4)*CT[w19, w19, w41, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w19, w41, w4] + (-1/4*B1 + B2/4)*CT[w19, w19, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w19, w41, w6] + ((-3*B1)/4 - B2 - (3*B3)/4)*
      CT[w19, w19, w6, w1] + (B1/4 + B2/4 + B3/2)*CT[w19, w19, w6, w2] + 
     2*B3*CT[w19, w19, w6, w22] + (B2/2 - B3/2)*CT[w19, w19, w6, w24] + 
     (B1/2 + B2/2)*CT[w19, w19, w6, w25] + (B2/4 + B3/4)*
      CT[w19, w19, w6, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w19, w6, w36] + 
     (B1/4 - B2/4)*CT[w19, w19, w6, w37] + (-1/2*B1 - B2/2)*
      CT[w19, w19, w6, w39] + (-B1 - (3*B2)/4 - (3*B3)/4)*
      CT[w19, w19, w6, w4] + (B2/2 - B3/2)*CT[w19, w19, w6, w41] + 
     (B1/4 - B2/4)*CT[w19, w19, w6, w5] + (B1/4 - B2/2 - B3/4)*
      CT[w19, w19, w6, w6] + (-B2 + B3)*CT[w19, w23, w17, w21] + 
     (-B2 + B3)*CT[w19, w23, w17, w22] + (B2 - B3)*CT[w19, w23, w17, w4] + 
     (B2 - B3)*CT[w19, w23, w17, w6] + (-B2 + B3)*CT[w19, w23, w18, w21] + 
     (-B2 + B3)*CT[w19, w23, w18, w22] + (B2 - B3)*CT[w19, w23, w18, w4] + 
     (B2 - B3)*CT[w19, w23, w18, w6] + (-B2 + B3)*CT[w19, w23, w21, w17] + 
     (-B2 + B3)*CT[w19, w23, w21, w18] + (B2 - B3)*CT[w19, w23, w21, w3] + 
     (B2 - B3)*CT[w19, w23, w21, w6] + (-B2 + B3)*CT[w19, w23, w22, w17] + 
     (-B2 + B3)*CT[w19, w23, w22, w18] + (B2 - B3)*CT[w19, w23, w22, w3] + 
     (B2 - B3)*CT[w19, w23, w22, w6] + (B2 - B3)*CT[w19, w23, w3, w21] + 
     (B2 - B3)*CT[w19, w23, w3, w22] + (-B2 + B3)*CT[w19, w23, w3, w4] + 
     (-B2 + B3)*CT[w19, w23, w3, w6] + (B2 - B3)*CT[w19, w23, w4, w17] + 
     (B2 - B3)*CT[w19, w23, w4, w18] + (-B2 + B3)*CT[w19, w23, w4, w3] + 
     (-B2 + B3)*CT[w19, w23, w4, w6] + (B2 - B3)*CT[w19, w23, w6, w17] + 
     (B2 - B3)*CT[w19, w23, w6, w18] + (B2 - B3)*CT[w19, w23, w6, w21] + 
     (B2 - B3)*CT[w19, w23, w6, w22] + (-B2 + B3)*CT[w19, w23, w6, w3] + 
     (-B2 + B3)*CT[w19, w23, w6, w4] + (-2*B2 + 2*B3)*CT[w19, w23, w6, w6] + 
     ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4)*CT[w19, w24, w1, w1] + 
     (2*B1 + 2*B2)*CT[w19, w24, w1, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w1, w2] + (2*B2 - 2*B3)*CT[w19, w24, w1, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w24, w1, w24] + 
     (-1/2*B1 - B3/2)*CT[w19, w24, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w24, w1, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w1, w37] + 
     (B1 + B3)*CT[w19, w24, w1, w4] + (B1/2 + B3/2)*CT[w19, w24, w1, w41] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w1, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w24, w1, w6] + ((3*B1)/2 + B2 + B3/2)*CT[w19, w24, w18, w1] + 
     (-3*B1 - 3*B2)*CT[w19, w24, w18, w18] + (B1/2 + B3/2)*
      CT[w19, w24, w18, w2] + (B1/2 + B2 - B3/2)*CT[w19, w24, w18, w24] + 
     (B1/2 + B2 - B3/2)*CT[w19, w24, w18, w3] + 
     (B1/2 + B3/2)*CT[w19, w24, w18, w36] + 
     (-B1 - B2)*CT[w19, w24, w18, w4] + (-1/2*B1 - B3/2)*
      CT[w19, w24, w18, w41] + (B1/2 + B3/2)*CT[w19, w24, w18, w6] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w19, w24, w22, w1] + 
     (-3*B2 + 3*B3)*CT[w19, w24, w22, w22] + (B1/2 + B2 - B3/2)*
      CT[w19, w24, w22, w24] + (-B2 + B3)*CT[w19, w24, w22, w3] + 
     (-1/2*B1 - B3/2)*CT[w19, w24, w22, w36] + 
     (B1/2 + B3/2)*CT[w19, w24, w22, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w19, w24, w22, w4] + (-1/2*B1 - B3/2)*CT[w19, w24, w22, w41] + 
     (B1/2 + B3/2)*CT[w19, w24, w22, w5] + (-1/2*B1 - B3/2)*
      CT[w19, w24, w22, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w19, w24, w3, w1] + 
     (B1 + B2)*CT[w19, w24, w3, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w3, w2] + (-B2 + B3)*CT[w19, w24, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w19, w24, w3, w3] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w3, w36] + (B1/4 + B3/4)*CT[w19, w24, w3, w37] + 
     (B2/2 - B3/2)*CT[w19, w24, w3, w4] + (B1/4 + B3/4)*
      CT[w19, w24, w3, w5] + (-1/4*B1 - B3/4)*CT[w19, w24, w3, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w24, w36, w1] + 
     (B1/4 + B3/4)*CT[w19, w24, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w36, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w36, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w19, w24, w4, w1] + 
     (-B1 - B2)*CT[w19, w24, w4, w18] + (B1/4 + B3/4)*CT[w19, w24, w4, w2] + 
     (B2 - B3)*CT[w19, w24, w4, w22] + (B2/2 - B3/2)*CT[w19, w24, w4, w3] + 
     (B1/4 + B3/4)*CT[w19, w24, w4, w36] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w4, w37] + (-1/2*B2 + B3/2)*CT[w19, w24, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w24, w4, w5] + (B1/4 + B3/4)*
      CT[w19, w24, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w24, w6, w1] + 
     (B1 + B2)*CT[w19, w24, w6, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w24, w6, w2] + (B2 - B3)*CT[w19, w24, w6, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w24, w6, w24] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w24, w6, w36] + (-1/4*B1 - B3/4)*CT[w19, w24, w6, w37] + 
     (B1/2 + B3/2)*CT[w19, w24, w6, w4] + (B1/2 + B3/2)*
      CT[w19, w24, w6, w41] + (-1/4*B1 - B3/4)*CT[w19, w24, w6, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w24, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w1, w1] + (B1 - B3)*CT[w19, w25, w1, w13] + 
     (-B1 - B2)*CT[w19, w25, w1, w17] + (B2/4 + B3/4)*CT[w19, w25, w1, w2] + 
     (B2/4 + B3/4)*CT[w19, w25, w1, w3] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w1, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w19, w25, w1, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w1, w5] + (B1/2 - B3/2)*
      CT[w19, w25, w1, w6] + (B1 - B2/2 - (3*B3)/2)*CT[w19, w25, w13, w1] + 
     (-3*B1 + 3*B3)*CT[w19, w25, w13, w13] + (B1 + B2/2 - B3/2)*
      CT[w19, w25, w13, w25] + (-1/2*B2 - B3/2)*CT[w19, w25, w13, w3] + 
     (B2/2 + B3/2)*CT[w19, w25, w13, w37] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w13, w39] + (B1 - B2/2 - (3*B3)/2)*CT[w19, w25, w13, w4] + 
     (B2/2 + B3/2)*CT[w19, w25, w13, w5] + (-B1 + B3)*CT[w19, w25, w13, w6] + 
     (-B1 - B2)*CT[w19, w25, w17, w1] + (-3*B1 - 3*B2)*
      CT[w19, w25, w17, w17] + (B2/2 + B3/2)*CT[w19, w25, w17, w2] + 
     (B1 + B2/2 - B3/2)*CT[w19, w25, w17, w25] + 
     (B2/2 + B3/2)*CT[w19, w25, w17, w3] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w17, w36] + (-1/2*B2 - B3/2)*CT[w19, w25, w17, w39] + 
     (B1 + (3*B2)/2 + B3/2)*CT[w19, w25, w17, w4] + 
     (B1 + B2/2 - B3/2)*CT[w19, w25, w17, w6] + 
     (B2/2 + B3/2)*CT[w19, w25, w3, w1] + (B1 - B3)*CT[w19, w25, w3, w13] + 
     (B1 + B2)*CT[w19, w25, w3, w17] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w3, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w25, w3, w25] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w25, w3, w3] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w3, w36] + (-1/4*B2 - B3/4)*CT[w19, w25, w3, w37] + 
     (B2/2 + B3/2)*CT[w19, w25, w3, w39] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w25, w3, w4] + (-1/4*B2 - B3/4)*CT[w19, w25, w3, w5] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w19, w25, w36, w3] + (B1/2 - B3/2)*CT[w19, w25, w36, w36] + 
     (B2/4 + B3/4)*CT[w19, w25, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w19, w25, w36, w4] + (B2/4 + B3/4)*CT[w19, w25, w36, w5] + 
     (B2 + B3)*CT[w19, w25, w4, w1] + (2*B1 - 2*B3)*CT[w19, w25, w4, w13] + 
     (2*B1 + 2*B2)*CT[w19, w25, w4, w17] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w4, w2] + (-B1 - B2/2 + B3/2)*CT[w19, w25, w4, w25] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w19, w25, w4, w3] + 
     (B1/2 + B2/2)*CT[w19, w25, w4, w36] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w4, w37] + (B2/2 + B3/2)*CT[w19, w25, w4, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4)*CT[w19, w25, w4, w4] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w4, w5] + (-1/2*B2 - B3/2)*
      CT[w19, w25, w4, w6] + (B1/2 - B3/2)*CT[w19, w25, w6, w1] + 
     (-B1 + B3)*CT[w19, w25, w6, w13] + (B1 + B2)*CT[w19, w25, w6, w17] + 
     (-1/4*B2 - B3/4)*CT[w19, w25, w6, w2] + (-1/4*B2 - B3/4)*
      CT[w19, w25, w6, w3] + (B2/4 + B3/4)*CT[w19, w25, w6, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w19, w25, w6, w4] + 
     (B2/4 + B3/4)*CT[w19, w25, w6, w5] + (-1/2*B1 + B3/2)*
      CT[w19, w25, w6, w6] + (B1/2 - B3/2)*CT[w19, w3, w1, w1] + 
     (-B1 + B3)*CT[w19, w3, w1, w12] + (-B1 + B3)*CT[w19, w3, w1, w13] + 
     (-2*B1 - B2 + B3)*CT[w19, w3, w1, w17] + 
     (-B1 + B3)*CT[w19, w3, w1, w18] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w3, w1, w2] + (B1/2 - B3/2)*CT[w19, w3, w1, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w19, w3, w1, w3] + 
     (B1/2 - B3/2)*CT[w19, w3, w1, w36] + (B2/4 + B3/4)*
      CT[w19, w3, w1, w37] + (B1/2 - B3/2)*CT[w19, w3, w1, w39] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w3, w1, w4] + 
     (B2/4 + B3/4)*CT[w19, w3, w1, w5] + (B1 - B3)*CT[w19, w3, w1, w6] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w1] + 
     (3*B1 - 3*B3)*CT[w19, w3, w13, w13] + (B1 - B3)*CT[w19, w3, w13, w17] + 
     (B1 - B3)*CT[w19, w3, w13, w18] + (-B1 - B2/2 + B3/2)*
      CT[w19, w3, w13, w25] + (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w19, w3, w13, w37] + (B2/2 + B3/2)*
      CT[w19, w3, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*CT[w19, w3, w13, w4] + 
     (-1/2*B2 - B3/2)*CT[w19, w3, w13, w5] + 
     (-B1 + B3)*CT[w19, w3, w14, w1] + (B1 - B3)*CT[w19, w3, w14, w12] + 
     (B1 - B3)*CT[w19, w3, w14, w13] + (-B1 + B3)*CT[w19, w3, w14, w3] + 
     (B1/2 - B2/2 + B3)*CT[w19, w3, w15, w1] + 
     (-B1 - B3)*CT[w19, w3, w15, w13] + (B2 - B3)*CT[w19, w3, w15, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w3, w15, w24] + (B1/2 + B2/2)*
      CT[w19, w3, w15, w25] + (-1/2*B1 - B2/2)*CT[w19, w3, w15, w39] + 
     (B1/2 - B2/2 + B3)*CT[w19, w3, w15, w4] + 
     (B1/2 + B2/2)*CT[w19, w3, w15, w41] + (-2*B1 - B2 + B3)*
      CT[w19, w3, w17, w1] + (B1 - B3)*CT[w19, w3, w17, w13] + 
     (-4*B1 - 4*B2)*CT[w19, w3, w17, w17] + (B1 + B2)*CT[w19, w3, w17, w18] + 
     (B1/2 + (3*B2)/2 + B3)*CT[w19, w3, w17, w2] + ((3*B1)/2 + B2/2 - B3)*
      CT[w19, w3, w17, w25] + (B1/2 + (3*B2)/2 + B3)*CT[w19, w3, w17, w3] + 
     (B1/2 - B2/2 - B3)*CT[w19, w3, w17, w36] + (B1/2 - B2/2 - B3)*
      CT[w19, w3, w17, w39] + (-1/2*B1 + B2/2 + B3)*CT[w19, w3, w17, w4] + 
     (B1/2 - B2/2 - B3)*CT[w19, w3, w17, w6] + (B2/2 + (3*B3)/2)*
      CT[w19, w3, w18, w1] + (B1 - B3)*CT[w19, w3, w18, w13] + 
     (B1 + B2)*CT[w19, w3, w18, w17] + (-2*B1 - 2*B2 + 4*B4)*
      CT[w19, w3, w18, w18] + (B1 + B2/2 + B3/2 - 4*B4)*
      CT[w19, w3, w18, w2] + (B2/2 - B3/2)*CT[w19, w3, w18, w24] + 
     (-B1 - B2/2 - B3/2)*CT[w19, w3, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w19, w3, w18, w36] + (-B1 - B2)*CT[w19, w3, w18, w4] + 
     (B2/2 - B3/2)*CT[w19, w3, w18, w41] + (B1 + B2/2 + B3/2)*
      CT[w19, w3, w18, w6] + (-4*B4 - 4*B5)*CT[w19, w3, w19, w16] - 
     4*B5*CT[w19, w3, w19, w17] + (-B1 - B2 - 4*B4)*CT[w19, w3, w19, w18] + 
     (4*B4 + 4*B5)*CT[w19, w3, w19, w2] + (B1/2 + B2/2)*
      CT[w19, w3, w19, w24] + (-1/2*B1 - B2/2)*CT[w19, w3, w19, w25] + 
     (B1/2 + B2/2 + 4*B5)*CT[w19, w3, w19, w3] + 
     (B1/2 + B2/2)*CT[w19, w3, w19, w36] + (B1/2 + B2/2)*
      CT[w19, w3, w19, w39] + (-1/2*B1 - B2/2)*CT[w19, w3, w19, w41] + 
     (B1/2 + B2/2 + 4*B4)*CT[w19, w3, w19, w6] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w3, w2, w1] + (4*B4 + 4*B5)*CT[w19, w3, w2, w16] - 
     4*B5*CT[w19, w3, w2, w17] - 4*B4*CT[w19, w3, w2, w18] + 
     (B1/4 + B2/4 + B3/2 + 4*B4 + 4*B5)*CT[w19, w3, w2, w2] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 - 4*B5)*CT[w19, w3, w2, w3] + 
     (-1/4*B1 + B2/2 + B3/4)*CT[w19, w3, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w3, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w3, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w3, w2, w5] + 
     ((-3*B1)/4 - B2/2 - B3/4 - 4*B4)*CT[w19, w3, w2, w6] + 
     (B2 - B3)*CT[w19, w3, w23, w21] + (B2 - B3)*CT[w19, w3, w23, w22] + 
     (-B2 + B3)*CT[w19, w3, w23, w4] + (-B2 + B3)*CT[w19, w3, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w19, w3, w24, w1] + 
     (B1 + B2)*CT[w19, w3, w24, w18] + (-1/4*B1 - B3/4)*
      CT[w19, w3, w24, w2] + (-B2 + B3)*CT[w19, w3, w24, w22] + 
     (-1/2*B2 + B3/2)*CT[w19, w3, w24, w3] + (-1/4*B1 - B3/4)*
      CT[w19, w3, w24, w36] + (B1/4 + B3/4)*CT[w19, w3, w24, w37] + 
     (B2/2 - B3/2)*CT[w19, w3, w24, w4] + (B1/4 + B3/4)*
      CT[w19, w3, w24, w5] + (-1/4*B1 - B3/4)*CT[w19, w3, w24, w6] + 
     (B1 - B3)*CT[w19, w3, w25, w1] + (-2*B1 + 2*B3)*CT[w19, w3, w25, w13] + 
     (B1 + B2)*CT[w19, w3, w25, w17] + (-1/4*B2 - B3/4)*
      CT[w19, w3, w25, w2] + (B1/2 - B2/4 - (3*B3)/4)*CT[w19, w3, w25, w3] + 
     (-1/2*B1 + B3/2)*CT[w19, w3, w25, w36] + (B2/4 + B3/4)*
      CT[w19, w3, w25, w37] + (B1/2 - (3*B2)/4 - (5*B3)/4)*
      CT[w19, w3, w25, w4] + (B2/4 + B3/4)*CT[w19, w3, w25, w5] + 
     (-B1 + B3)*CT[w19, w3, w25, w6] + (B1 - B2/2 - (3*B3)/2)*
      CT[w19, w3, w3, w1] + (-B1 + B3)*CT[w19, w3, w3, w13] + 
     (B1 + B2 + 4*B5)*CT[w19, w3, w3, w17] + (-B1 - (3*B2)/2 - B3/2 - 4*B5)*
      CT[w19, w3, w3, w2] + (B2/2 + B3/2)*CT[w19, w3, w3, w25] + 
     (-B1 - B2/2 + B3/2)*CT[w19, w3, w3, w39] + (-1/4*B2 - B3/4)*
      CT[w19, w3, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w3, w39, w3] + 
     (B1/2 - B3/2)*CT[w19, w3, w39, w36] + (B2/4 + B3/4)*
      CT[w19, w3, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w3, w39, w4] + 
     (B2/4 + B3/4)*CT[w19, w3, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w3, w4, w1] + (B1 + B3)*CT[w19, w3, w4, w13] + 
     (-B1 - B2)*CT[w19, w3, w4, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w3, w4, w2] + (-B2 + B3)*CT[w19, w3, w4, w21] + 
     (-1/2*B1 - B2/2)*CT[w19, w3, w4, w25] + (B2/2 - B3/2)*
      CT[w19, w3, w4, w3] + (B1/4 + B3/4)*CT[w19, w3, w4, w36] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w4, w37] + (B1/2 + B2/2)*
      CT[w19, w3, w4, w39] + (B2/2 - B3/2)*CT[w19, w3, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w4, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w19, w3, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w3, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w3, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w3, w41, w36] + (B1/4 + B3/4)*CT[w19, w3, w41, w37] + 
     (B1/4 + B3/4)*CT[w19, w3, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w3, w41, w6] + (B1/2 - B3/2)*CT[w19, w3, w6, w1] + 
     (B1 + B2 + 4*B5)*CT[w19, w3, w6, w17] + (B1 + B2 + 4*B4)*
      CT[w19, w3, w6, w18] + ((-3*B1)/2 - (3*B2)/2 - B3 - 4*B4 - 4*B5)*
      CT[w19, w3, w6, w2] + (-1/2*B2 + B3/2)*CT[w19, w3, w6, w24] + 
     (-1/2*B1 + B3/2)*CT[w19, w3, w6, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w3, w6, w39] + (B2/2 - B3/2)*CT[w19, w3, w6, w4] + 
     (-1/2*B2 + B3/2)*CT[w19, w3, w6, w41] + (-1/2*B1 + B2/2 - B3)*
      CT[w19, w4, w15, w1] + (B1 + B3)*CT[w19, w4, w15, w13] + 
     (-B2 + B3)*CT[w19, w4, w15, w22] + (B1/2 + B2/2)*CT[w19, w4, w15, w24] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w15, w25] + (B1/2 + B2/2)*
      CT[w19, w4, w15, w39] + (-1/2*B1 + B2/2 - B3)*CT[w19, w4, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w15, w41] + 
     (-B1 - B2)*CT[w19, w4, w17, w17] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w17, w2] + (B2 - B3)*CT[w19, w4, w17, w21] + 
     (B1/2 + B2/2)*CT[w19, w4, w17, w25] + (B1/2 + B2/2)*
      CT[w19, w4, w17, w3] + (-1/2*B1 - B2/2)*CT[w19, w4, w17, w36] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w17, w39] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w17, w4] + (B1/2 - B2/2 + B3)*CT[w19, w4, w17, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w19, w4, w18, w1] + 
     (2*B1 + 2*B2)*CT[w19, w4, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w19, w4, w18, w2] + (B2 - B3)*CT[w19, w4, w18, w21] + 
     (-1/2*B2 + B3/2)*CT[w19, w4, w18, w24] + (-1/2*B2 + B3/2)*
      CT[w19, w4, w18, w3] + (B2/2 - B3/2)*CT[w19, w4, w18, w36] + 
     (-1/2*B2 + B3/2)*CT[w19, w4, w18, w41] + (-1/2*B2 + B3/2)*
      CT[w19, w4, w18, w6] + (B1 + B2)*CT[w19, w4, w19, w17] + 
     (2*B1 + 2*B2)*CT[w19, w4, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w19, w24] + (B1/2 + B2/2)*CT[w19, w4, w19, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w4, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w19, w4, w19, w39] + (B1/2 + B2/2)*CT[w19, w4, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w19, w4, w19, w6] + 
     (B2 - B3)*CT[w19, w4, w21, w17] + (B2 - B3)*CT[w19, w4, w21, w18] + 
     (-B2 + B3)*CT[w19, w4, w21, w3] + (-B2 + B3)*CT[w19, w4, w21, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w19, w4, w24, w1] + 
     (-B1 - B2)*CT[w19, w4, w24, w18] + (B1/4 + B3/4)*CT[w19, w4, w24, w2] + 
     (B2 - B3)*CT[w19, w4, w24, w22] + (B2/2 - B3/2)*CT[w19, w4, w24, w3] + 
     (B1/4 + B3/4)*CT[w19, w4, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w19, w4, w24, w37] + (-1/2*B2 + B3/2)*CT[w19, w4, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w24, w5] + (B1/4 + B3/4)*
      CT[w19, w4, w24, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w25, w1] + 
     (-B1 - B3)*CT[w19, w4, w25, w13] + (-1/4*B1 - B3/4)*
      CT[w19, w4, w25, w2] + (B1/2 + B3/2)*CT[w19, w4, w25, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w4, w25, w36] + 
     (B1/4 + B3/4)*CT[w19, w4, w25, w37] + (B1/2 + B3/2)*
      CT[w19, w4, w25, w4] + (B1/4 + B3/4)*CT[w19, w4, w25, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w19, w4, w25, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w3, w1] + (B1 + B3)*CT[w19, w4, w3, w13] + 
     (-B1 - B2)*CT[w19, w4, w3, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w4, w3, w2] + (-B2 + B3)*CT[w19, w4, w3, w21] + 
     (-1/2*B1 - B2/2)*CT[w19, w4, w3, w25] + (B2/2 - B3/2)*
      CT[w19, w4, w3, w3] + (B1/4 + B3/4)*CT[w19, w4, w3, w36] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w3, w37] + (B1/2 + B2/2)*
      CT[w19, w4, w3, w39] + (B2/2 - B3/2)*CT[w19, w4, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w3, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w19, w4, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w36, w36] + (B1/4 + B3/4)*CT[w19, w4, w36, w37] + 
     (B1/4 + B3/4)*CT[w19, w4, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w39, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w39, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w39, w36] + (B1/4 + B3/4)*CT[w19, w4, w39, w37] + 
     (B1/4 + B3/4)*CT[w19, w4, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w4, w39, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w41, w1] + 
     (B1/4 + B3/4)*CT[w19, w4, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w41, w36] + (-1/4*B1 - B3/4)*CT[w19, w4, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w19, w4, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w4, w41, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w4, w6, w1] + 
     (-B2 + B3)*CT[w19, w4, w6, w17] + (-B1 - 2*B2 + B3)*
      CT[w19, w4, w6, w18] + ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w4, w6, w2] + 
     (-B2 + B3)*CT[w19, w4, w6, w21] + (-B2 + B3)*CT[w19, w4, w6, w22] + 
     (B2/2 - B3/2)*CT[w19, w4, w6, w24] + (B2 - B3)*CT[w19, w4, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w19, w4, w6, w36] + 
     (B1/4 + B3/4)*CT[w19, w4, w6, w37] + (B2/2 - B3/2)*CT[w19, w4, w6, w4] + 
     (B2/2 - B3/2)*CT[w19, w4, w6, w41] + (B1/4 + B3/4)*CT[w19, w4, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w19, w4, w6, w6] + 
     (B1/2 - B3/2)*CT[w19, w6, w1, w1] + (-B1 + B3)*CT[w19, w6, w1, w12] + 
     (-B1 - B2)*CT[w19, w6, w1, w17] + (B1/2 + (3*B2)/4 + B3/4)*
      CT[w19, w6, w1, w2] + (B2 + B3)*CT[w19, w6, w1, w22] + 
     (-1/2*B1 - B2/2)*CT[w19, w6, w1, w24] + (B1 + B2/4 - (3*B3)/4)*
      CT[w19, w6, w1, w3] + (-1/4*B2 - B3/4)*CT[w19, w6, w1, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w19, w6, w1, w4] + 
     (B1/2 + B2/2)*CT[w19, w6, w1, w41] + (-1/4*B2 - B3/4)*
      CT[w19, w6, w1, w5] + (B1/2 - B3/2)*CT[w19, w6, w1, w6] + 
     (-B1 + B3)*CT[w19, w6, w14, w1] + (B1 - B3)*CT[w19, w6, w14, w12] + 
     (B1 - B3)*CT[w19, w6, w14, w13] + (-B1 + B3)*CT[w19, w6, w14, w3] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w6, w15, w1] + 
     (B1 - B3)*CT[w19, w6, w15, w13] + (-B2 - B3)*CT[w19, w6, w15, w22] + 
     (B1/2 + B2/2)*CT[w19, w6, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w15, w25] + (B1/2 + B2/2)*CT[w19, w6, w15, w39] + 
     (-1/2*B1 + B2/2 + B3)*CT[w19, w6, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w19, w6, w15, w41] + 
     (-B1 - B2)*CT[w19, w6, w17, w1] + (-2*B1 - 2*B2 + 4*B5)*
      CT[w19, w6, w17, w17] + (B1 + B2)*CT[w19, w6, w17, w18] + 
     (B1/2 + B2 + B3/2 - 4*B5)*CT[w19, w6, w17, w2] + 
     (B2 - B3)*CT[w19, w6, w17, w22] + (B1/2 - B3/2)*CT[w19, w6, w17, w25] + 
     (B1/2 + B2 + B3/2)*CT[w19, w6, w17, w3] + 
     (B1/2 - B3/2)*CT[w19, w6, w17, w36] + (B1/2 - B3/2)*
      CT[w19, w6, w17, w39] + (B1/2 + (3*B3)/2)*CT[w19, w6, w17, w4] + 
     (-1/2*B1 - B2 - B3/2)*CT[w19, w6, w17, w6] + (B1/2 - B2/2 + B3)*
      CT[w19, w6, w18, w1] + (B1 + B2)*CT[w19, w6, w18, w17] + 
     (-4*B1 - 4*B2)*CT[w19, w6, w18, w18] + ((3*B1)/2 + B2/2 + B3)*
      CT[w19, w6, w18, w2] + (B2 - B3)*CT[w19, w6, w18, w22] + 
     (B1/2 + (3*B2)/2 - B3)*CT[w19, w6, w18, w24] + 
     (-1/2*B1 + B2/2 - B3)*CT[w19, w6, w18, w3] + (B1/2 - B2/2 + B3)*
      CT[w19, w6, w18, w36] + (-B1 - 2*B2 + B3)*CT[w19, w6, w18, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w19, w6, w18, w41] + ((3*B1)/2 + B2/2 + B3)*
      CT[w19, w6, w18, w6] + (-4*B4 - 4*B5)*CT[w19, w6, w19, w16] + 
     (-B1 - B2 - 4*B5)*CT[w19, w6, w19, w17] - 4*B4*CT[w19, w6, w19, w18] + 
     (4*B4 + 4*B5)*CT[w19, w6, w19, w2] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w19, w24] + (B1/2 + B2/2)*CT[w19, w6, w19, w25] + 
     (B1/2 + B2/2 + 4*B5)*CT[w19, w6, w19, w3] + (-1/2*B1 - B2/2)*
      CT[w19, w6, w19, w36] + (-1/2*B1 - B2/2)*CT[w19, w6, w19, w39] + 
     (B1/2 + B2/2)*CT[w19, w6, w19, w41] + (B1/2 + B2/2 + 4*B4)*
      CT[w19, w6, w19, w6] + ((3*B1)/4 + B2/2 + B3/4)*CT[w19, w6, w2, w1] + 
     (4*B4 + 4*B5)*CT[w19, w6, w2, w16] - 4*B5*CT[w19, w6, w2, w17] - 
     4*B4*CT[w19, w6, w2, w18] + (B1/4 + B2/4 + B3/2 + 4*B4 + 4*B5)*
      CT[w19, w6, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4 - 4*B5)*
      CT[w19, w6, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w19, w6, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w6, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w19, w6, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w19, w6, w2, w5] + 
     ((-3*B1)/4 - B2/2 - B3/4 - 4*B4)*CT[w19, w6, w2, w6] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w19, w6, w22, w1] + 
     (B2 - B3)*CT[w19, w6, w22, w17] + (B2 - B3)*CT[w19, w6, w22, w18] + 
     (3*B2 - 3*B3)*CT[w19, w6, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w19, w6, w22, w24] + (B1/2 + B3/2)*CT[w19, w6, w22, w36] + 
     (-1/2*B1 - B3/2)*CT[w19, w6, w22, w37] + (B1/2 - B2 + (3*B3)/2)*
      CT[w19, w6, w22, w4] + (B1/2 + B3/2)*CT[w19, w6, w22, w41] + 
     (-1/2*B1 - B3/2)*CT[w19, w6, w22, w5] + (B1/2 - B2 + (3*B3)/2)*
      CT[w19, w6, w22, w6] + (B2 - B3)*CT[w19, w6, w23, w21] + 
     (B2 - B3)*CT[w19, w6, w23, w22] + (-B2 + B3)*CT[w19, w6, w23, w4] + 
     (-B2 + B3)*CT[w19, w6, w23, w6] + ((-3*B1)/4 + B2/2 - (5*B3)/4)*
      CT[w19, w6, w24, w1] + (B1 + B2)*CT[w19, w6, w24, w18] + 
     (-1/4*B1 - B3/4)*CT[w19, w6, w24, w2] + (-2*B2 + 2*B3)*
      CT[w19, w6, w24, w22] + (-B2 + B3)*CT[w19, w6, w24, w3] + 
     (-1/4*B1 + B2/2 - (3*B3)/4)*CT[w19, w6, w24, w36] + 
     (B1/4 + B3/4)*CT[w19, w6, w24, w37] + (B2 - B3)*CT[w19, w6, w24, w4] + 
     (B1/4 + B3/4)*CT[w19, w6, w24, w5] + (-1/4*B1 + B2/2 - (3*B3)/4)*
      CT[w19, w6, w24, w6] + (B1/2 - B3/2)*CT[w19, w6, w25, w1] + 
     (-B1 + B3)*CT[w19, w6, w25, w13] + (B1 + B2)*CT[w19, w6, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w19, w6, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w19, w6, w25, w3] + (B2/4 + B3/4)*CT[w19, w6, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w19, w6, w25, w4] + 
     (B2/4 + B3/4)*CT[w19, w6, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w19, w6, w25, w6] + (B1/2 - B3/2)*CT[w19, w6, w3, w1] + 
     (B1 + B2 + 4*B5)*CT[w19, w6, w3, w17] + (B1 + B2 + 4*B4)*
      CT[w19, w6, w3, w18] + ((-3*B1)/2 - (3*B2)/2 - B3 - 4*B4 - 4*B5)*
      CT[w19, w6, w3, w2] + (-1/2*B2 + B3/2)*CT[w19, w6, w3, w24] + 
     (-1/2*B1 + B3/2)*CT[w19, w6, w3, w25] + (-1/2*B1 + B3/2)*
      CT[w19, w6, w3, w39] + (B2/2 - B3/2)*CT[w19, w6, w3, w4] + 
     (-1/2*B2 + B3/2)*CT[w19, w6, w3, w41] + (-1/4*B2 - B3/4)*
      CT[w19, w6, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w19, w6, w39, w3] + 
     (B1/2 - B3/2)*CT[w19, w6, w39, w36] + (B2/4 + B3/4)*
      CT[w19, w6, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w19, w6, w39, w4] + 
     (B2/4 + B3/4)*CT[w19, w6, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w19, w6, w4, w1] + (-B2 + B3)*CT[w19, w6, w4, w17] + 
     (-B1 - 2*B2 + B3)*CT[w19, w6, w4, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w19, w6, w4, w2] + (-B2 + B3)*CT[w19, w6, w4, w21] + 
     (-B2 + B3)*CT[w19, w6, w4, w22] + (B2/2 - B3/2)*CT[w19, w6, w4, w24] + 
     (B2 - B3)*CT[w19, w6, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w4, w36] + (B1/4 + B3/4)*CT[w19, w6, w4, w37] + 
     (B2/2 - B3/2)*CT[w19, w6, w4, w4] + (B2/2 - B3/2)*CT[w19, w6, w4, w41] + 
     (B1/4 + B3/4)*CT[w19, w6, w4, w5] + (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*
      CT[w19, w6, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w19, w6, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w19, w6, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w41, w36] + (B1/4 + B3/4)*CT[w19, w6, w41, w37] + 
     (B1/4 + B3/4)*CT[w19, w6, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w19, w6, w41, w6] + (B1 + B2 + 4*B4)*CT[w19, w6, w6, w18] + 
     ((-3*B1)/2 - B2 - B3/2 - 4*B4)*CT[w19, w6, w6, w2] + 
     (-B2 + B3)*CT[w19, w6, w6, w22] + (B1/2 + B3/2)*CT[w19, w6, w6, w24] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w19, w6, w6, w4] + 
     (-1/2*B1 - B2 + B3/2)*CT[w19, w6, w6, w41] - B3*CT[w23, w1, w12, w21] - 
     B3*CT[w23, w1, w12, w22] + B3*CT[w23, w1, w12, w4] + 
     B3*CT[w23, w1, w12, w6] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w23, w1, w20, w1] + (B1 + B2 - 2*B4)*CT[w23, w1, w20, w18] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w20, w24] + (B2/2 - B3/2)*
      CT[w23, w1, w20, w26] + (-1/2*B2 + B3/2)*CT[w23, w1, w20, w3] + 
     (B2/2 - B3/2)*CT[w23, w1, w20, w36] + (B2/2 - B3/2)*
      CT[w23, w1, w20, w40] + (-1/2*B2 + B3/2)*CT[w23, w1, w20, w41] - 
     B3*CT[w23, w1, w21, w12] + (2*B2 - 2*B3)*CT[w23, w1, w21, w21] + 
     (-B2 + 2*B3)*CT[w23, w1, w21, w3] + (-B1 - B2 + 2*B4)*
      CT[w23, w1, w21, w5] + (B1 + B3 - 2*B4)*CT[w23, w1, w21, w6] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w1] - B3*CT[w23, w1, w22, w12] + 
     (-B2 + B3)*CT[w23, w1, w22, w22] + (B2/2 - B3/2)*CT[w23, w1, w22, w24] + 
     B3*CT[w23, w1, w22, w3] + (B2/2 - B3/2)*CT[w23, w1, w22, w36] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w37] + (B2/2 - B3/2)*
      CT[w23, w1, w22, w4] + (B2/2 - B3/2)*CT[w23, w1, w22, w41] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w22, w5] + (B2/2 - B3/2)*
      CT[w23, w1, w22, w6] + (2*B2 - 2*B3)*CT[w23, w1, w23, w21] + 
     (B2 - B3)*CT[w23, w1, w23, w22] + (B2/2 - B3/2)*CT[w23, w1, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w1, w23, w4] + (-1/2*B2 + B3/2)*CT[w23, w1, w23, w40] + 
     (B2/2 - B3/2)*CT[w23, w1, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w1, w23, w6] + (B1/2 + B2/2 - B4)*CT[w23, w1, w24, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w1, w24, w18] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w1, w24, w2] + (-1/4*B2 + B3/4)*CT[w23, w1, w24, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w24, w36] + (B2/4 - B3/4)*
      CT[w23, w1, w24, w37] + (B2/4 - B3/4)*CT[w23, w1, w24, w4] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w1, w24, w5] + 
     (B1/2 + B2/2 - B4)*CT[w23, w1, w24, w6] + (B1/2 + B3/2 - B4)*
      CT[w23, w1, w26, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w26, w2] + (-B2 + B3)*CT[w23, w1, w26, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w23, w1, w26, w3] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w26, w37] + (B2/4 - B3/4)*
      CT[w23, w1, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w1, w26, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w26, w6] + B3*CT[w23, w1, w3, w21] + 
     B3*CT[w23, w1, w3, w22] - B3*CT[w23, w1, w3, w4] - 
     B3*CT[w23, w1, w3, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w4, w1] + 
     B3*CT[w23, w1, w4, w12] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w1, w4, w2] + (-B2 + B3)*CT[w23, w1, w4, w21] + 
     (B2/4 - (5*B3)/4)*CT[w23, w1, w4, w3] + (B2/4 - B3/4)*
      CT[w23, w1, w4, w37] + (-1/4*B2 + B3/4)*CT[w23, w1, w4, w4] + 
     (B1/2 + (3*B2)/4 - B3/4 - B4)*CT[w23, w1, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w4, w6] + 
     (B2/4 - B3/4)*CT[w23, w1, w40, w2] + (B2/4 - B3/4)*
      CT[w23, w1, w40, w3] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w40, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w1, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w23, w1, w40, w5] + (-1/4*B2 + B3/4)*CT[w23, w1, w41, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w1, w41, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w1, w41, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w41, w37] + (B2/4 - B3/4)*CT[w23, w1, w41, w4] + 
     (B2/4 - B3/4)*CT[w23, w1, w41, w5] + (-1/2*B1 - B3/2 + B4)*
      CT[w23, w1, w6, w1] + B3*CT[w23, w1, w6, w12] + 
     (B1 + B2 - 2*B4)*CT[w23, w1, w6, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w1, w6, w2] + (-B2 + B3)*CT[w23, w1, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w23, w1, w6, w24] + (B2/4 - (5*B3)/4)*
      CT[w23, w1, w6, w3] + (B2/4 - B3/4)*CT[w23, w1, w6, w37] + 
     (B2/4 - B3/4)*CT[w23, w1, w6, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w1, w6, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w1, w6, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w1, w6, w6] - 
     B3*CT[w23, w14, w1, w21] - B3*CT[w23, w14, w1, w22] + 
     B3*CT[w23, w14, w1, w4] + B3*CT[w23, w14, w1, w6] + 
     B3*CT[w23, w14, w12, w21] + B3*CT[w23, w14, w12, w22] - 
     B3*CT[w23, w14, w12, w4] - B3*CT[w23, w14, w12, w6] + 
     B3*CT[w23, w14, w13, w21] + B3*CT[w23, w14, w13, w22] - 
     B3*CT[w23, w14, w13, w4] - B3*CT[w23, w14, w13, w6] - 
     B3*CT[w23, w14, w21, w1] + B3*CT[w23, w14, w21, w12] + 
     B3*CT[w23, w14, w21, w13] - B3*CT[w23, w14, w21, w3] - 
     B3*CT[w23, w14, w22, w1] + B3*CT[w23, w14, w22, w12] + 
     B3*CT[w23, w14, w22, w13] - B3*CT[w23, w14, w22, w3] - 
     B3*CT[w23, w14, w3, w21] - B3*CT[w23, w14, w3, w22] + 
     B3*CT[w23, w14, w3, w4] + B3*CT[w23, w14, w3, w6] + 
     B3*CT[w23, w14, w4, w1] - B3*CT[w23, w14, w4, w12] - 
     B3*CT[w23, w14, w4, w13] + B3*CT[w23, w14, w4, w3] + 
     B3*CT[w23, w14, w6, w1] - B3*CT[w23, w14, w6, w12] - 
     B3*CT[w23, w14, w6, w13] + B3*CT[w23, w14, w6, w3] + 
     (-B2 + B3)*CT[w23, w19, w17, w21] + (-B2 + B3)*CT[w23, w19, w17, w22] + 
     (B2 - B3)*CT[w23, w19, w17, w4] + (B2 - B3)*CT[w23, w19, w17, w6] + 
     (-B2 + B3)*CT[w23, w19, w18, w21] + (-B2 + B3)*CT[w23, w19, w18, w22] + 
     (B2 - B3)*CT[w23, w19, w18, w4] + (B2 - B3)*CT[w23, w19, w18, w6] + 
     (-B2 + B3)*CT[w23, w19, w21, w17] + (-B2 + B3)*CT[w23, w19, w21, w18] + 
     (B2 - B3)*CT[w23, w19, w21, w3] + (B2 - B3)*CT[w23, w19, w21, w6] + 
     (-B2 + B3)*CT[w23, w19, w22, w17] + (-B2 + B3)*CT[w23, w19, w22, w18] + 
     (B2 - B3)*CT[w23, w19, w22, w3] + (B2 - B3)*CT[w23, w19, w22, w6] + 
     (B2 - B3)*CT[w23, w19, w3, w21] + (B2 - B3)*CT[w23, w19, w3, w22] + 
     (-B2 + B3)*CT[w23, w19, w3, w4] + (-B2 + B3)*CT[w23, w19, w3, w6] + 
     (B2 - B3)*CT[w23, w19, w4, w17] + (B2 - B3)*CT[w23, w19, w4, w18] + 
     (-B2 + B3)*CT[w23, w19, w4, w3] + (-B2 + B3)*CT[w23, w19, w4, w6] + 
     (B2 - B3)*CT[w23, w19, w6, w17] + (B2 - B3)*CT[w23, w19, w6, w18] + 
     (B2 - B3)*CT[w23, w19, w6, w21] + (B2 - B3)*CT[w23, w19, w6, w22] + 
     (-B2 + B3)*CT[w23, w19, w6, w3] + (-B2 + B3)*CT[w23, w19, w6, w4] + 
     (-2*B2 + 2*B3)*CT[w23, w19, w6, w6] + (B1/4 + (3*B2)/2 - (5*B3)/4 + B4)*
      CT[w23, w20, w1, w1] + (-2*B1 - 2*B2)*CT[w23, w20, w1, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w20, w1, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w20, w1, w22] + (B1/2 + B2/2)*
      CT[w23, w20, w1, w24] + (B2/2 - B3/2)*CT[w23, w20, w1, w26] + 
     (B1/2 - (3*B2)/4 + (5*B3)/4)*CT[w23, w20, w1, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w20, w1, w36] + 
     (B1/4 + B2/4)*CT[w23, w20, w1, w37] + (-B1 + B2/4 - (5*B3)/4)*
      CT[w23, w20, w1, w4] + (B2/2 - B3/2)*CT[w23, w20, w1, w40] + 
     (-1/2*B1 - B2/2)*CT[w23, w20, w1, w41] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w20, w1, w5] + ((3*B1)/4 + B2 - B3/4 - B4)*
      CT[w23, w20, w1, w6] + ((-3*B1)/2 - B2 - B3/2)*CT[w23, w20, w18, w1] + 
     (3*B1 + 3*B2)*CT[w23, w20, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w23, w20, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w23, w20, w18, w24] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w20, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w20, w18, w36] + 
     (B1 + B2)*CT[w23, w20, w18, w4] + (B1/2 + B3/2)*CT[w23, w20, w18, w41] + 
     (-1/2*B1 - B3/2)*CT[w23, w20, w18, w6] - 2*B4*CT[w23, w20, w20, w1] + 
     2*B4*CT[w23, w20, w20, w18] + (-2*B2 + 2*B3)*CT[w23, w20, w23, w21] + 
     (-2*B2 + 2*B3)*CT[w23, w20, w23, w22] + (2*B2 - 2*B3)*
      CT[w23, w20, w23, w4] + (2*B2 - 2*B3)*CT[w23, w20, w23, w6] + 
     (B1/4 - B2 + (5*B3)/4 + B4)*CT[w23, w20, w24, w1] - 
     2*B4*CT[w23, w20, w24, w18] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w20, w24, w2] + (2*B2 - 2*B3)*CT[w23, w20, w24, w22] + 
     ((5*B2)/4 - (5*B3)/4)*CT[w23, w20, w24, w3] + 
     (B1/4 + B3/4)*CT[w23, w20, w24, w36] + (-1/4*B1 - B2/4)*
      CT[w23, w20, w24, w37] + ((-5*B2)/4 + (5*B3)/4)*CT[w23, w20, w24, w4] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w24, w5] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w20, w24, w6] + 
     (-1/4*B1 + B2 - (5*B3)/4 + B4)*CT[w23, w20, w26, w1] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w26, w2] + 
     (2*B2 - 2*B3)*CT[w23, w20, w26, w21] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w23, w20, w26, w3] + (-1/4*B1 - B3/4)*CT[w23, w20, w26, w36] + 
     (B1/4 + B2/4)*CT[w23, w20, w26, w37] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w20, w26, w4] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w26, w5] + 
     (B1/4 - B2 + (5*B3)/4 - B4)*CT[w23, w20, w26, w6] + 
     (B1/4 - B2 + (5*B3)/4 + B4)*CT[w23, w20, w3, w1] + 
     (-B1 - B2)*CT[w23, w20, w3, w18] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w20, w3, w2] + (-2*B2 + 2*B3)*CT[w23, w20, w3, w21] + 
     (B2/2 - B3/2)*CT[w23, w20, w3, w24] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w20, w3, w3] + (B1/4 + B3/4)*CT[w23, w20, w3, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w20, w3, w37] + (B2/4 - B3/4)*
      CT[w23, w20, w3, w4] + (B2/2 - B3/2)*CT[w23, w20, w3, w41] + 
     (B1/4 + B2/4 - B4)*CT[w23, w20, w3, w5] + (-1/4*B1 + B2 - (5*B3)/4 + B4)*
      CT[w23, w20, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w20, w36, w1] + 
     (-1/4*B1 - B2/4)*CT[w23, w20, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w20, w36, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w20, w36, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w20, w36, w4] + (B1/4 + B2/4)*
      CT[w23, w20, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w36, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w20, w4, w1] + 
     (B1 + B2)*CT[w23, w20, w4, w18] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w4, w24] + (B2/2 - B3/2)*CT[w23, w20, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w4, w3] + (B2/2 - B3/2)*
      CT[w23, w20, w4, w36] + (B2/2 - B3/2)*CT[w23, w20, w4, w40] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w4, w41] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w20, w40, w1] + (-1/4*B1 - B2/4)*CT[w23, w20, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w20, w40, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w20, w40, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w20, w40, w37] + 
     (B2/4 - B3/4)*CT[w23, w20, w40, w4] + (B1/4 + B2/4)*
      CT[w23, w20, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w20, w41, w1] + 
     (B1/4 + B2/4)*CT[w23, w20, w41, w2] + (B2/4 - B3/4)*
      CT[w23, w20, w41, w3] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w20, w41, w36] + (B1/4 + B2/4 - B4)*CT[w23, w20, w41, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w20, w41, w4] + (-1/4*B1 - B2/4)*
      CT[w23, w20, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w20, w41, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w20, w6, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w20, w6, w18] + 
     (B2/2 - B3/2)*CT[w23, w20, w6, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w6, w26] + (B2/2 - B3/2)*CT[w23, w20, w6, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w6, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w6, w40] + (B2/2 - B3/2)*CT[w23, w20, w6, w41] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w20, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w20, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w23, w20, w9, w26] + (B2/2 - B3/2)*
      CT[w23, w20, w9, w3] + (-1/2*B2 + B3/2)*CT[w23, w20, w9, w36] + 
     (B2/2 - B3/2)*CT[w23, w20, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w20, w9, w40] - B3*CT[w23, w21, w1, w12] + 
     (2*B2 - 2*B3)*CT[w23, w21, w1, w21] + (-B2 + 2*B3)*
      CT[w23, w21, w1, w3] + (-B1 - B2 + 2*B4)*CT[w23, w21, w1, w5] + 
     (B1 + B3 - 2*B4)*CT[w23, w21, w1, w6] - B3*CT[w23, w21, w14, w1] + 
     B3*CT[w23, w21, w14, w12] + B3*CT[w23, w21, w14, w13] - 
     B3*CT[w23, w21, w14, w3] + (-B2 + B3)*CT[w23, w21, w19, w17] + 
     (-B2 + B3)*CT[w23, w21, w19, w18] + (B2 - B3)*CT[w23, w21, w19, w3] + 
     (B2 - B3)*CT[w23, w21, w19, w6] + (2*B2 - 2*B3)*CT[w23, w21, w21, w1] + 
     (10*B2 - 10*B3)*CT[w23, w21, w21, w21] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w21, w21, w26] + ((-5*B2)/2 + (5*B3)/2)*CT[w23, w21, w21, w3] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w23, w21, w21, w37] + 
     ((-9*B2)/2 + (9*B3)/2)*CT[w23, w21, w21, w4] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w23, w21, w21, w40] + 
     (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*CT[w23, w21, w21, w5] + 
     (3*B1 - B2/2 + (7*B3)/2 - 4*B4)*CT[w23, w21, w21, w6] + 
     (-B2 + B3)*CT[w23, w21, w23, w21] + (-B2 + B3)*CT[w23, w21, w23, w22] + 
     (B2 - B3)*CT[w23, w21, w23, w4] + (B2 - B3)*CT[w23, w21, w23, w6] + 
     ((3*B1)/4 + B2/2 + B3/4 - B4)*CT[w23, w21, w26, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w21, w26, w2] + 
     (-B2 + B3)*CT[w23, w21, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w23, w21, w26, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w21, w26, w36] + (B1/4 - B2/4 + B3/2)*CT[w23, w21, w26, w37] + 
     (B2/4 - B3/4)*CT[w23, w21, w26, w4] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w21, w26, w5] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w21, w26, w6] + ((-3*B1)/4 - (3*B2)/2 + (7*B3)/4 + B4)*
      CT[w23, w21, w3, w1] - B3*CT[w23, w21, w3, w13] + 
     (B2 - B3)*CT[w23, w21, w3, w17] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w21, w3, w2] + (-3*B2 + 3*B3)*CT[w23, w21, w3, w21] + 
     (B2 - B3)*CT[w23, w21, w3, w26] + (B2/4 - B3/4)*CT[w23, w21, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w3, w36] + (-1/4*B1 - (3*B2)/4 + B3/2)*
      CT[w23, w21, w3, w37] + ((3*B2)/4 - (3*B3)/4)*CT[w23, w21, w3, w4] + 
     (B2 - B3)*CT[w23, w21, w3, w40] + (B1/4 - B2/4 + B3/2 - B4)*
      CT[w23, w21, w3, w5] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w21, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w37, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w21, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w21, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w23, w21, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w21, w37, w37] + (B2/4 - B3/4)*CT[w23, w21, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w21, w37, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w37, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w21, w4, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w4, w2] + 
     (-4*B2 + 4*B3)*CT[w23, w21, w4, w21] + (B2/2 - B3/2)*
      CT[w23, w21, w4, w26] + ((3*B2)/4 - (3*B3)/4)*CT[w23, w21, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w4, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w21, w4, w37] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w21, w4, w4] + (B2/2 - B3/2)*CT[w23, w21, w4, w40] + 
     ((5*B1)/4 + (5*B2)/4 - B4)*CT[w23, w21, w4, w5] + 
     ((-5*B1)/4 - (5*B3)/4 + B4)*CT[w23, w21, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w21, w40, w1] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w23, w21, w40, w2] + (B2/4 - B3/4)*CT[w23, w21, w40, w3] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w21, w40, w36] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w21, w40, w4] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w21, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w23, w21, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w21, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w23, w21, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w21, w5, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w21, w5, w37] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w21, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w23, w21, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w23, w21, w5, w6] + 
     (B1/4 - B2/2 + (3*B3)/4 - B4)*CT[w23, w21, w6, w1] + 
     (B2 - B3)*CT[w23, w21, w6, w18] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w21, w6, w2] + (-2*B2 + 2*B3)*CT[w23, w21, w6, w21] + 
     (B2 - B3)*CT[w23, w21, w6, w22] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w23, w21, w6, w3] + (B1/4 + B2/2 - B3/4)*CT[w23, w21, w6, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w21, w6, w37] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w23, w21, w6, w4] + ((7*B1)/4 + (5*B2)/4 + B3/2 - B4)*
      CT[w23, w21, w6, w5] + ((-5*B1)/4 - (3*B2)/2 + B3/4 + B4)*
      CT[w23, w21, w6, w6] + ((5*B1)/4 + (3*B2)/2 - B3/4 - B4)*
      CT[w23, w22, w1, w1] - B3*CT[w23, w22, w1, w12] + 
     (-3*B1 - 3*B2 + 2*B4)*CT[w23, w22, w1, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w1, w2] + 
     (-3*B2 + 3*B3)*CT[w23, w22, w1, w22] + (B1/2 + (3*B2)/2 - B3)*
      CT[w23, w22, w1, w24] + (B1/2 - B2/4 + (7*B3)/4)*CT[w23, w22, w1, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w1, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w22, w1, w37] + (-B1 + (3*B2)/4 - (7*B3)/4)*
      CT[w23, w22, w1, w4] + (-1/2*B1 + B2/2 - B3)*CT[w23, w22, w1, w41] + 
     (-1/4*B1 - (3*B2)/4 + B3/2 + B4)*CT[w23, w22, w1, w5] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4 - B4)*CT[w23, w22, w1, w6] - 
     B3*CT[w23, w22, w14, w1] + B3*CT[w23, w22, w14, w12] + 
     B3*CT[w23, w22, w14, w13] - B3*CT[w23, w22, w14, w3] + 
     (-B2 + B3)*CT[w23, w22, w19, w17] + (-B2 + B3)*CT[w23, w22, w19, w18] + 
     (B2 - B3)*CT[w23, w22, w19, w3] + (B2 - B3)*CT[w23, w22, w19, w6] + 
     ((3*B1)/2 - B2 + (5*B3)/2)*CT[w23, w22, w22, w1] + 
     (10*B2 - 10*B3)*CT[w23, w22, w22, w22] + ((-3*B1)/2 - 3*B2 + (3*B3)/2)*
      CT[w23, w22, w22, w24] + (2*B2 - 2*B3)*CT[w23, w22, w22, w3] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w23, w22, w22, w36] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w23, w22, w22, w37] + 
     ((3*B1)/2 - 2*B2 + (7*B3)/2)*CT[w23, w22, w22, w4] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w23, w22, w22, w41] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w23, w22, w22, w5] + 
     ((3*B1)/2 - 3*B2 + (9*B3)/2)*CT[w23, w22, w22, w6] + 
     (-B2 + B3)*CT[w23, w22, w23, w21] + (-B2 + B3)*CT[w23, w22, w23, w22] + 
     (B2 - B3)*CT[w23, w22, w23, w4] + (B2 - B3)*CT[w23, w22, w23, w6] + 
     ((-7*B1)/4 - B2 - (3*B3)/4 + B4)*CT[w23, w22, w24, w1] + 
     (3*B1 + 3*B2 - 2*B4)*CT[w23, w22, w24, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w22, w24, w2] + 
     (-B2 + B3)*CT[w23, w22, w24, w22] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w22, w24, w3] + ((-3*B1)/4 - (3*B3)/4)*CT[w23, w22, w24, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w24, w37] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w23, w22, w24, w4] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w22, w24, w5] + ((-5*B1)/4 - B2 - B3/4 + B4)*
      CT[w23, w22, w24, w6] + (B1/2 - B2/2 + 2*B3)*CT[w23, w22, w3, w1] - 
     B3*CT[w23, w22, w3, w13] + (B2 - B3)*CT[w23, w22, w3, w17] + 
     (2*B2 - 2*B3)*CT[w23, w22, w3, w22] + (-1/2*B1 - B2/2)*
      CT[w23, w22, w3, w24] + (B1/2 + B2/2)*CT[w23, w22, w3, w36] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w3, w37] + (B1/2 - B2/2 + B3)*
      CT[w23, w22, w3, w4] + (B1/2 + B2/2)*CT[w23, w22, w3, w41] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w3, w5] + (B1/2 - B2/2 + B3)*
      CT[w23, w22, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w22, w36, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w36, w2] + 
     (B2/4 - B3/4)*CT[w23, w22, w36, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w22, w36, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w22, w36, w37] + (-1/4*B2 + B3/4)*CT[w23, w22, w36, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w22, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w37, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w22, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w22, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w23, w22, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w23, w22, w37, w37] + (B2/4 - B3/4)*CT[w23, w22, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w37, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w37, w6] + 
     (-1/4*B1 + B2 - (5*B3)/4 - B4)*CT[w23, w22, w4, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w22, w4, w2] + 
     (B2 - B3)*CT[w23, w22, w4, w21] + (-2*B2 + 2*B3)*CT[w23, w22, w4, w22] + 
     (B1/2 + B2/2)*CT[w23, w22, w4, w24] + (B1/2 - B2/4 + (3*B3)/4)*
      CT[w23, w22, w4, w3] + (-1/4*B1 - B3/4)*CT[w23, w22, w4, w36] + 
     ((3*B1)/4 + B2/4 + B3/2)*CT[w23, w22, w4, w37] + 
     (-B1 - (5*B2)/4 + B3/4)*CT[w23, w22, w4, w4] + 
     (-1/2*B1 - B2/2)*CT[w23, w22, w4, w41] + 
     ((5*B1)/4 + (3*B2)/4 + B3/2 + B4)*CT[w23, w22, w4, w5] + 
     ((-3*B1)/4 - (3*B3)/4 - B4)*CT[w23, w22, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w22, w41, w1] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w23, w22, w41, w2] + (B2/4 - B3/4)*CT[w23, w22, w41, w3] + 
     ((-3*B1)/4 - B2/2 - B3/4 + B4)*CT[w23, w22, w41, w36] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w41, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w22, w41, w4] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w22, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w41, w6] + 
     (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w23, w22, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w23, w22, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w5, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w22, w5, w37] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w22, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w23, w22, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w23, w22, w5, w6] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4 - B4)*CT[w23, w22, w6, w1] + 
     (-3*B1 - 2*B2 - B3 + 2*B4)*CT[w23, w22, w6, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w23, w22, w6, w2] + 
     (-4*B2 + 4*B3)*CT[w23, w22, w6, w22] + (B1 + (3*B2)/2 - B3/2)*
      CT[w23, w22, w6, w24] + (B1/2 - B2/4 + (3*B3)/4)*CT[w23, w22, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w22, w6, w36] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w23, w22, w6, w37] + 
     ((-3*B1)/2 - B2/4 - (5*B3)/4)*CT[w23, w22, w6, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w22, w6, w41] + (B1/4 + B2/4 + B4)*
      CT[w23, w22, w6, w5] + (B1/4 + (3*B2)/2 - (5*B3)/4 - B4)*
      CT[w23, w22, w6, w6] + (2*B2 - 2*B3)*CT[w23, w23, w1, w21] + 
     (B2 - B3)*CT[w23, w23, w1, w22] + (B2/2 - B3/2)*CT[w23, w23, w1, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w1, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w23, w1, w4] + (-1/2*B2 + B3/2)*CT[w23, w23, w1, w40] + 
     (B2/2 - B3/2)*CT[w23, w23, w1, w41] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w23, w23, w1, w6] + 2*B4*CT[w23, w23, w20, w1] - 
     2*B4*CT[w23, w23, w20, w18] + (2*B2 - 2*B3)*CT[w23, w23, w21, w1] + 
     (B2 - B3)*CT[w23, w23, w21, w21] + (-2*B2 + 2*B3)*
      CT[w23, w23, w21, w22] + (-1/2*B2 + B3/2)*CT[w23, w23, w21, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w21, w3] + (B2/2 - B3/2)*
      CT[w23, w23, w21, w37] + (B2/2 - B3/2)*CT[w23, w23, w21, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w23, w23, w21, w5] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w23, w21, w6] + (B1/2 + B3/2)*CT[w23, w23, w22, w1] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w22, w21] + 
     (B2 - B3)*CT[w23, w23, w22, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w23, w23, w22, w24] + (2*B2 - 2*B3)*CT[w23, w23, w22, w3] + 
     (B1/2 + B3/2)*CT[w23, w23, w22, w36] + (-1/2*B1 - B3/2)*
      CT[w23, w23, w22, w37] + (B1/2 + B3/2)*CT[w23, w23, w22, w4] + 
     (B1/2 + B3/2)*CT[w23, w23, w22, w41] + (-1/2*B1 - B3/2)*
      CT[w23, w23, w22, w5] + (B1/2 + B2 - B3/2)*CT[w23, w23, w22, w6] + 
     (2*B2 - 2*B3)*CT[w23, w23, w23, w21] + (2*B2 - 2*B3)*
      CT[w23, w23, w23, w22] + (-2*B2 + 2*B3)*CT[w23, w23, w23, w4] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w23, w6] + (-1/4*B1 + B2 - (5*B3)/4 - B4)*
      CT[w23, w23, w24, w1] + 2*B4*CT[w23, w23, w24, w18] + 
     (B1/4 + B2/4 - B4)*CT[w23, w23, w24, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w24, w22] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w23, w23, w24, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w24, w36] + 
     (B1/4 + B2/4)*CT[w23, w23, w24, w37] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w23, w24, w4] + (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w24, w5] + 
     (B1/4 + B2 - (3*B3)/4 - B4)*CT[w23, w23, w24, w6] + 
     (B1/4 - B2 + (5*B3)/4 - B4)*CT[w23, w23, w26, w1] + 
     (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w26, w2] + 
     (-2*B2 + 2*B3)*CT[w23, w23, w26, w21] + ((5*B2)/4 - (5*B3)/4)*
      CT[w23, w23, w26, w3] + (B1/4 + B3/4)*CT[w23, w23, w26, w36] + 
     (-1/4*B1 - B2/4)*CT[w23, w23, w26, w37] + ((3*B2)/4 - (3*B3)/4)*
      CT[w23, w23, w26, w4] + (B1/4 + B2/4 - B4)*CT[w23, w23, w26, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4 + B4)*CT[w23, w23, w26, w6] + 
     (B2 - B3)*CT[w23, w23, w3, w21] + (2*B2 - 2*B3)*CT[w23, w23, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w23, w3, w24] + (B2/2 - B3/2)*
      CT[w23, w23, w3, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w23, w3, w4] + 
     (B2/2 - B3/2)*CT[w23, w23, w3, w40] + (-1/2*B2 + B3/2)*
      CT[w23, w23, w3, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w23, w3, w6] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w23, w4, w1] + 
     (B1/4 + B2/4 - B4)*CT[w23, w23, w4, w2] + 
     (B2/2 - B3/2)*CT[w23, w23, w4, w24] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w23, w4, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w4, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w23, w4, w37] + 
     (B2/4 - B3/4)*CT[w23, w23, w4, w4] + (B2/2 - B3/2)*
      CT[w23, w23, w4, w41] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w23, w4, w5] + ((-3*B1)/4 - (3*B3)/4 + B4)*
      CT[w23, w23, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w23, w40, w1] + 
     (B1/4 + B2/4)*CT[w23, w23, w40, w2] + (B2/4 - B3/4)*
      CT[w23, w23, w40, w3] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w23, w23, w40, w36] + (B1/4 + B2/4 - B4)*CT[w23, w23, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w23, w40, w4] + (-1/4*B1 - B2/4)*
      CT[w23, w23, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w23, w40, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w23, w41, w1] + 
     (-1/4*B1 - B2/4)*CT[w23, w23, w41, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w23, w41, w3] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w23, w23, w41, w36] + (-1/4*B1 - B2/4 + B4)*CT[w23, w23, w41, w37] + 
     (B2/4 - B3/4)*CT[w23, w23, w41, w4] + (B1/4 + B2/4)*
      CT[w23, w23, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w23, w41, w6] + 
     (-1/4*B1 - B2 + (3*B3)/4 + B4)*CT[w23, w23, w6, w1] - 
     2*B4*CT[w23, w23, w6, w18] + (-1/4*B1 - B2/4 + B4)*
      CT[w23, w23, w6, w2] + (B1/2 + B2/2)*CT[w23, w23, w6, w24] + 
     (B2/2 - B3/2)*CT[w23, w23, w6, w26] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w23, w6, w3] + (-1/4*B1 - B3/4)*CT[w23, w23, w6, w36] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w23, w6, w37] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w23, w23, w6, w4] + (B2/2 - B3/2)*CT[w23, w23, w6, w40] + 
     (-1/2*B1 - B2/2)*CT[w23, w23, w6, w41] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w23, w6, w5] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w23, w6, w6] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4)*
      CT[w23, w24, w1, w1] + (2*B1 + 2*B2)*CT[w23, w24, w1, w18] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w1, w2] + (2*B2 - 2*B3)*
      CT[w23, w24, w1, w22] + (-1/2*B1 - B2 + B3/2)*CT[w23, w24, w1, w24] + 
     (-1/2*B1 - B3/2)*CT[w23, w24, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w24, w1, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w1, w37] + 
     (B1 + B3)*CT[w23, w24, w1, w4] + (B1/2 + B3/2)*CT[w23, w24, w1, w41] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w1, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w24, w1, w6] + ((3*B1)/2 + B2 + B3/2)*CT[w23, w24, w18, w1] + 
     (-3*B1 - 3*B2)*CT[w23, w24, w18, w18] + (B1/2 + B3/2)*
      CT[w23, w24, w18, w2] + (B1/2 + B2 - B3/2)*CT[w23, w24, w18, w24] + 
     (B1/2 + B2 - B3/2)*CT[w23, w24, w18, w3] + 
     (B1/2 + B3/2)*CT[w23, w24, w18, w36] + 
     (-B1 - B2)*CT[w23, w24, w18, w4] + (-1/2*B1 - B3/2)*
      CT[w23, w24, w18, w41] + (B1/2 + B3/2)*CT[w23, w24, w18, w6] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w23, w24, w22, w1] + 
     (-3*B2 + 3*B3)*CT[w23, w24, w22, w22] + (B1/2 + B2 - B3/2)*
      CT[w23, w24, w22, w24] + (-B2 + B3)*CT[w23, w24, w22, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w24, w22, w36] + 
     (B1/2 + B3/2)*CT[w23, w24, w22, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w24, w22, w4] + (-1/2*B1 - B3/2)*CT[w23, w24, w22, w41] + 
     (B1/2 + B3/2)*CT[w23, w24, w22, w5] + (-1/2*B1 - B3/2)*
      CT[w23, w24, w22, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w23, w24, w3, w1] + 
     (B1 + B2)*CT[w23, w24, w3, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w3, w2] + (-B2 + B3)*CT[w23, w24, w3, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w24, w3, w3] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w3, w36] + (B1/4 + B3/4)*CT[w23, w24, w3, w37] + 
     (B2/2 - B3/2)*CT[w23, w24, w3, w4] + (B1/4 + B3/4)*
      CT[w23, w24, w3, w5] + (-1/4*B1 - B3/4)*CT[w23, w24, w3, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w24, w36, w1] + 
     (B1/4 + B3/4)*CT[w23, w24, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w36, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w36, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w23, w24, w4, w1] + 
     (-B1 - B2)*CT[w23, w24, w4, w18] + (B1/4 + B3/4)*CT[w23, w24, w4, w2] + 
     (B2 - B3)*CT[w23, w24, w4, w22] + (B2/2 - B3/2)*CT[w23, w24, w4, w3] + 
     (B1/4 + B3/4)*CT[w23, w24, w4, w36] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w4, w37] + (-1/2*B2 + B3/2)*CT[w23, w24, w4, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w24, w4, w5] + (B1/4 + B3/4)*
      CT[w23, w24, w4, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w24, w6, w1] + 
     (B1 + B2)*CT[w23, w24, w6, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w24, w6, w2] + (B2 - B3)*CT[w23, w24, w6, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w24, w6, w24] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w24, w6, w36] + (-1/4*B1 - B3/4)*CT[w23, w24, w6, w37] + 
     (B1/2 + B3/2)*CT[w23, w24, w6, w4] + (B1/2 + B3/2)*
      CT[w23, w24, w6, w41] + (-1/4*B1 - B3/4)*CT[w23, w24, w6, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w24, w6, w6] + (B1/2 + B3/2 - B4)*
      CT[w23, w26, w1, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w1, w2] + (-B2 + B3)*CT[w23, w26, w1, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w23, w26, w1, w3] + 
     (-1/4*B2 + B3/4)*CT[w23, w26, w1, w37] + (B2/4 - B3/4)*
      CT[w23, w26, w1, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w26, w1, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w1, w6] + 
     (-B2 + B3)*CT[w23, w26, w21, w1] + (-3*B2 + 3*B3)*
      CT[w23, w26, w21, w21] + (B2/2 - B3/2)*CT[w23, w26, w21, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w23, w26, w21, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w21, w37] + 
     (B2/2 - B3/2)*CT[w23, w26, w21, w4] + (B2/2 - B3/2)*
      CT[w23, w26, w21, w40] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w26, w21, w5] + (-B1 + B2/2 - (3*B3)/2 + 2*B4)*
      CT[w23, w26, w21, w6] + (B1/2 + B2 - B3/2 - B4)*CT[w23, w26, w3, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w3, w2] + 
     (2*B2 - 2*B3)*CT[w23, w26, w3, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w3, w26] + ((-3*B2)/4 + (3*B3)/4)*CT[w23, w26, w3, w3] + 
     (B2/4 - B3/4)*CT[w23, w26, w3, w37] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w3, w4] + (-1/2*B2 + B3/2)*CT[w23, w26, w3, w40] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w3, w5] + 
     (B1/2 - B2/2 + B3 - B4)*CT[w23, w26, w3, w6] + 
     (B2/4 - B3/4)*CT[w23, w26, w36, w2] + (B2/4 - B3/4)*
      CT[w23, w26, w36, w3] + (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w36, w36] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w26, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w26, w36, w4] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w36, w5] + (B1/2 + B2/2 - B4)*CT[w23, w26, w4, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w26, w4, w2] + 
     (B2 - B3)*CT[w23, w26, w4, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w4, w26] + (-1/4*B2 + B3/4)*CT[w23, w26, w4, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w4, w36] + (B2/4 - B3/4)*
      CT[w23, w26, w4, w37] + (B2/4 - B3/4)*CT[w23, w26, w4, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w4, w40] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w4, w5] + (B1/2 + B3/2 - B4)*CT[w23, w26, w4, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w26, w6, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w23, w26, w6, w2] + (B2 - B3)*CT[w23, w26, w6, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w23, w26, w6, w3] + 
     (B2/4 - B3/4)*CT[w23, w26, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w23, w26, w6, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w26, w6, w5] + (B1/2 + B3/2 - B4)*CT[w23, w26, w6, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w26, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w26, w9, w2] + 
     (B2/2 - B3/2)*CT[w23, w26, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w23, w26, w9, w3] + (B2/2 - B3/2)*CT[w23, w26, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w23, w26, w9, w4] + (B2/2 - B3/2)*
      CT[w23, w26, w9, w40] + B3*CT[w23, w3, w1, w21] + 
     B3*CT[w23, w3, w1, w22] - B3*CT[w23, w3, w1, w4] - 
     B3*CT[w23, w3, w1, w6] - B3*CT[w23, w3, w13, w21] - 
     B3*CT[w23, w3, w13, w22] + B3*CT[w23, w3, w13, w4] + 
     B3*CT[w23, w3, w13, w6] + (B2 - B3)*CT[w23, w3, w17, w21] + 
     (B2 - B3)*CT[w23, w3, w17, w22] + (-B2 + B3)*CT[w23, w3, w17, w4] + 
     (-B2 + B3)*CT[w23, w3, w17, w6] + (B1 + B2/2 + B3/2)*
      CT[w23, w3, w20, w1] + (-B1 - B2)*CT[w23, w3, w20, w18] + 
     (B2/2 - B3/2)*CT[w23, w3, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w20, w26] + (B2/2 - B3/2)*CT[w23, w3, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w20, w40] + (B2/2 - B3/2)*CT[w23, w3, w20, w41] + 
     B3*CT[w23, w3, w21, w1] - B3*CT[w23, w3, w21, w13] + 
     (B2 - B3)*CT[w23, w3, w21, w17] + (-B2 + B3)*CT[w23, w3, w21, w21] + 
     (B2/2 - B3/2)*CT[w23, w3, w21, w26] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w21, w3] + (-1/2*B2 + B3/2)*CT[w23, w3, w21, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w21, w4] + (B2/2 - B3/2)*
      CT[w23, w3, w21, w40] + (-1/2*B2 + B3/2)*CT[w23, w3, w21, w5] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w21, w6] + (B1/2 - B2/2 + 2*B3)*
      CT[w23, w3, w22, w1] - B3*CT[w23, w3, w22, w13] + 
     (B2 - B3)*CT[w23, w3, w22, w17] + (2*B2 - 2*B3)*CT[w23, w3, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w3, w22, w24] + (B1/2 + B2/2)*
      CT[w23, w3, w22, w36] + (-1/2*B1 - B2/2)*CT[w23, w3, w22, w37] + 
     (B1/2 - B2/2 + B3)*CT[w23, w3, w22, w4] + 
     (B1/2 + B2/2)*CT[w23, w3, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w23, w3, w22, w5] + (B1/2 - B2/2 + B3)*CT[w23, w3, w22, w6] + 
     (B2 - B3)*CT[w23, w3, w23, w21] + (2*B2 - 2*B3)*CT[w23, w3, w23, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w23, w24] + (B2/2 - B3/2)*
      CT[w23, w3, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w3, w23, w4] + 
     (B2/2 - B3/2)*CT[w23, w3, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w23, w3, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w23, w3, w24, w1] + 
     (B1 + B2)*CT[w23, w3, w24, w18] + (-1/4*B1 - B3/4)*
      CT[w23, w3, w24, w2] + (-B2 + B3)*CT[w23, w3, w24, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w24, w3] + (-1/4*B1 - B3/4)*
      CT[w23, w3, w24, w36] + (B1/4 + B3/4)*CT[w23, w3, w24, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w24, w4] + (B1/4 + B3/4)*
      CT[w23, w3, w24, w5] + (-1/4*B1 - B3/4)*CT[w23, w3, w24, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w26, w1] + 
     (B1/4 + B3/4)*CT[w23, w3, w26, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w26, w36] + (-1/4*B1 - B3/4)*CT[w23, w3, w26, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w26, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w26, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w3, w4, w1] + 
     B3*CT[w23, w3, w4, w13] + (-B2 + B3)*CT[w23, w3, w4, w17] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w4, w2] + (-B2 + B3)*CT[w23, w3, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w23, w3, w4, w26] + (B2/2 - B3/2)*
      CT[w23, w3, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w4, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w4, w37] + 
     (B2/2 - B3/2)*CT[w23, w3, w4, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w3, w4, w40] + (B1/4 + B2/2 - B3/4)*CT[w23, w3, w4, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w23, w3, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w40, w1] + 
     (B1/4 + B3/4)*CT[w23, w3, w40, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w40, w36] + (-1/4*B1 - B3/4)*CT[w23, w3, w40, w37] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w40, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w23, w3, w40, w6] + (B1/4 + B2/2 - B3/4)*CT[w23, w3, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w23, w3, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w3, w41, w36] + (B1/4 + B3/4)*CT[w23, w3, w41, w37] + 
     (B1/4 + B3/4)*CT[w23, w3, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w3, w41, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w3, w6, w1] + 
     B3*CT[w23, w3, w6, w13] + (-B2 + B3)*CT[w23, w3, w6, w17] + 
     (-B1 - B2)*CT[w23, w3, w6, w18] + (B1/4 + B3/4)*CT[w23, w3, w6, w2] + 
     (-B2 + B3)*CT[w23, w3, w6, w21] + (-2*B2 + 2*B3)*CT[w23, w3, w6, w22] + 
     (B1/2 + B2/2)*CT[w23, w3, w6, w24] + (B2/2 - B3/2)*CT[w23, w3, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w3, w6, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w6, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w3, w6, w4] + (-1/2*B1 - B2/2)*CT[w23, w3, w6, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w3, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w23, w3, w6, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w1, w1] + B3*CT[w23, w4, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w4, w1, w2] + 
     (-B2 + B3)*CT[w23, w4, w1, w21] + (B2/4 - (5*B3)/4)*
      CT[w23, w4, w1, w3] + (B2/4 - B3/4)*CT[w23, w4, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w1, w4] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w4, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w1, w6] + 
     B3*CT[w23, w4, w14, w1] - B3*CT[w23, w4, w14, w12] - 
     B3*CT[w23, w4, w14, w13] + B3*CT[w23, w4, w14, w3] + 
     (B2 - B3)*CT[w23, w4, w19, w17] + (B2 - B3)*CT[w23, w4, w19, w18] + 
     (-B2 + B3)*CT[w23, w4, w19, w3] + (-B2 + B3)*CT[w23, w4, w19, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w4, w20, w1] + 
     (B1 + B2)*CT[w23, w4, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w20, w24] + (B2/2 - B3/2)*CT[w23, w4, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w20, w3] + (B2/2 - B3/2)*
      CT[w23, w4, w20, w36] + (B2/2 - B3/2)*CT[w23, w4, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w20, w41] + 
     (-B2 + B3)*CT[w23, w4, w21, w1] + (-4*B2 + 4*B3)*CT[w23, w4, w21, w21] + 
     (B2 - B3)*CT[w23, w4, w21, w22] + (B2/2 - B3/2)*CT[w23, w4, w21, w26] + 
     (B2/2 - B3/2)*CT[w23, w4, w21, w3] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w21, w37] + ((3*B2)/2 - (3*B3)/2)*CT[w23, w4, w21, w4] + 
     (B2/2 - B3/2)*CT[w23, w4, w21, w40] + (2*B1 + (3*B2)/2 + B3/2 - 2*B4)*
      CT[w23, w4, w21, w5] + (-2*B1 - B2/2 - (3*B3)/2 + 2*B4)*
      CT[w23, w4, w21, w6] + (-1/2*B1 + B2/2 - B3)*CT[w23, w4, w22, w1] + 
     (B2 - B3)*CT[w23, w4, w22, w21] + (-2*B2 + 2*B3)*CT[w23, w4, w22, w22] + 
     (B1/2 + B2/2)*CT[w23, w4, w22, w24] + (-B2 + B3)*CT[w23, w4, w22, w3] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w22, w36] + (B1/2 + B2/2)*
      CT[w23, w4, w22, w37] + (-1/2*B1 - B2/2)*CT[w23, w4, w22, w4] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w22, w41] + (B1/2 + B2/2)*
      CT[w23, w4, w22, w5] + (-1/2*B1 + B2/2 - B3)*CT[w23, w4, w22, w6] + 
     (-B2 + B3)*CT[w23, w4, w23, w22] + (B2/2 - B3/2)*CT[w23, w4, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w23, w26] + (B2/2 - B3/2)*
      CT[w23, w4, w23, w4] + (-1/2*B2 + B3/2)*CT[w23, w4, w23, w40] + 
     (B2/2 - B3/2)*CT[w23, w4, w23, w41] + (B2/2 - B3/2)*
      CT[w23, w4, w23, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w23, w4, w24, w1] + 
     (-B1 - B2)*CT[w23, w4, w24, w18] + (B1/4 + B3/4)*CT[w23, w4, w24, w2] + 
     (B2 - B3)*CT[w23, w4, w24, w22] + (B2/2 - B3/2)*CT[w23, w4, w24, w3] + 
     (B1/4 + B3/4)*CT[w23, w4, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w23, w4, w24, w37] + (-1/2*B2 + B3/2)*CT[w23, w4, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w4, w24, w5] + (B1/4 + B3/4)*
      CT[w23, w4, w24, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w4, w26, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w4, w26, w2] + 
     (B2 - B3)*CT[w23, w4, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w4, w26, w3] + (B2/4 - B3/4)*CT[w23, w4, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w4, w26, w5] + (B1/2 + B3/2 - B4)*CT[w23, w4, w26, w6] + 
     (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w4, w3, w1] + B3*CT[w23, w4, w3, w13] + 
     (-B2 + B3)*CT[w23, w4, w3, w17] + (-1/4*B1 - B3/4)*CT[w23, w4, w3, w2] + 
     (-B2 + B3)*CT[w23, w4, w3, w22] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w3, w26] + (B2/2 - B3/2)*CT[w23, w4, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w4, w3, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w3, w37] + 
     (B2/2 - B3/2)*CT[w23, w4, w3, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w3, w40] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w3, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w23, w4, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w4, w36, w3] + (B1/2 + B3/2 - B4)*CT[w23, w4, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w4, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w4, w36, w4] + (B2/4 - B3/4)*
      CT[w23, w4, w36, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w4, w37, w2] + 
     (B2/4 - B3/4)*CT[w23, w4, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w4, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w4, w37, w37] + (-1/4*B2 + B3/4)*CT[w23, w4, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w4, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w4, w37, w6] + (-1/2*B2 + B3/2)*CT[w23, w4, w4, w1] + 
     (B2 - B3)*CT[w23, w4, w4, w21] + (B2/2 - B3/2)*CT[w23, w4, w4, w26] + 
     (B2/2 - B3/2)*CT[w23, w4, w4, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w4, w37] + (B2/2 - B3/2)*CT[w23, w4, w4, w40] + 
     (-B1 - (3*B2)/2 + B3/2)*CT[w23, w4, w4, w5] + 
     (B1 + B3)*CT[w23, w4, w4, w6] + (-1/4*B2 + B3/4)*CT[w23, w4, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w4, w40, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w4, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w4, w40, w37] + (B2/4 - B3/4)*CT[w23, w4, w40, w4] + 
     (B2/4 - B3/4)*CT[w23, w4, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w4, w41, w1] + (B1/4 + B3/4)*CT[w23, w4, w41, w2] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w41, w36] + 
     (-1/4*B1 - B3/4)*CT[w23, w4, w41, w37] + (-1/4*B1 - B3/4)*
      CT[w23, w4, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w4, w41, w6] + 
     (B1/4 + B2/2 - B3/4 - B4)*CT[w23, w4, w5, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w4, w5, w2] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w4, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w4, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w4, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w4, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w23, w4, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w23, w4, w5, w6] + (B1 + B3)*CT[w23, w4, w6, w18] + 
     (B2 - B3)*CT[w23, w4, w6, w21] + (B2 - B3)*CT[w23, w4, w6, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w4, w6, w24] + (-1/2*B1 + B2/2 - B3)*
      CT[w23, w4, w6, w3] + (-1/2*B1 - B2/2)*CT[w23, w4, w6, w37] + 
     (B1 + B3)*CT[w23, w4, w6, w4] + (B1/2 + B2/2)*CT[w23, w4, w6, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w23, w4, w6, w5] + 
     (B1 + B3)*CT[w23, w4, w6, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w23, w4, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w23, w4, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w23, w4, w9, w26] + (B2/2 - B3/2)*
      CT[w23, w4, w9, w3] + (-1/2*B2 + B3/2)*CT[w23, w4, w9, w36] + 
     (B2/2 - B3/2)*CT[w23, w4, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w23, w4, w9, w40] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w1, w1] + 
     B3*CT[w23, w6, w1, w12] + (B1 + B2 - 2*B4)*CT[w23, w6, w1, w18] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w6, w1, w2] + 
     (-B2 + B3)*CT[w23, w6, w1, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w1, w24] + (B2/4 - (5*B3)/4)*CT[w23, w6, w1, w3] + 
     (B2/4 - B3/4)*CT[w23, w6, w1, w37] + (B2/4 - B3/4)*CT[w23, w6, w1, w4] + 
     (-1/2*B2 + B3/2)*CT[w23, w6, w1, w41] + (B1/2 + (3*B2)/4 - B3/4 - B4)*
      CT[w23, w6, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w1, w6] + 
     B3*CT[w23, w6, w14, w1] - B3*CT[w23, w6, w14, w12] - 
     B3*CT[w23, w6, w14, w13] + B3*CT[w23, w6, w14, w3] + 
     ((-3*B1)/2 - B2 - B3/2)*CT[w23, w6, w18, w1] + 
     (3*B1 + 3*B2)*CT[w23, w6, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w23, w6, w18, w2] + (B2 - B3)*CT[w23, w6, w18, w21] + 
     (B2 - B3)*CT[w23, w6, w18, w22] + (-1/2*B1 - B2 + B3/2)*
      CT[w23, w6, w18, w24] + (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w23, w6, w18, w36] + 
     (B1 + B3)*CT[w23, w6, w18, w4] + (B1/2 + B3/2)*CT[w23, w6, w18, w41] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w18, w6] + 
     (B2 - B3)*CT[w23, w6, w19, w17] + (B2 - B3)*CT[w23, w6, w19, w18] + 
     (-B2 + B3)*CT[w23, w6, w19, w3] + (-B2 + B3)*CT[w23, w6, w19, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w23, w6, w20, w1] + 
     (-B1 - B2 + 2*B4)*CT[w23, w6, w20, w18] + 
     (B2/2 - B3/2)*CT[w23, w6, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w20, w26] + (B2/2 - B3/2)*CT[w23, w6, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w23, w6, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w20, w40] + (B2/2 - B3/2)*CT[w23, w6, w20, w41] + 
     (-B2 + B3)*CT[w23, w6, w21, w1] + (B2 - B3)*CT[w23, w6, w21, w18] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w21, w21] + (B2 - B3)*CT[w23, w6, w21, w22] + 
     (B2 - B3)*CT[w23, w6, w21, w4] + (B1 + B2 - 2*B4)*CT[w23, w6, w21, w5] + 
     (-B1 - B2 + 2*B4)*CT[w23, w6, w21, w6] + (-B1 - B2/2 - B3/2)*
      CT[w23, w6, w22, w1] + (B2 - B3)*CT[w23, w6, w22, w18] + 
     (B2 - B3)*CT[w23, w6, w22, w21] + (-4*B2 + 4*B3)*CT[w23, w6, w22, w22] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w23, w6, w22, w24] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w22, w3] + (-B1 - B2/2 - B3/2)*
      CT[w23, w6, w22, w36] + (B1 + B2/2 + B3/2)*CT[w23, w6, w22, w37] + 
     (-B1 + B2/2 - (3*B3)/2)*CT[w23, w6, w22, w4] + 
     (-B1 - B2/2 - B3/2)*CT[w23, w6, w22, w41] + (B1 + B2/2 + B3/2)*
      CT[w23, w6, w22, w5] + (-B1 + B2/2 - (3*B3)/2)*CT[w23, w6, w22, w6] + 
     (-B2 + B3)*CT[w23, w6, w23, w21] + (-1/2*B2 + B3/2)*
      CT[w23, w6, w23, w24] + (B2/2 - B3/2)*CT[w23, w6, w23, w26] + 
     (B2/2 - B3/2)*CT[w23, w6, w23, w4] + (B2/2 - B3/2)*
      CT[w23, w6, w23, w40] + (-1/2*B2 + B3/2)*CT[w23, w6, w23, w41] + 
     (B2/2 - B3/2)*CT[w23, w6, w23, w6] + ((5*B1)/4 + B2/2 + (3*B3)/4)*
      CT[w23, w6, w24, w1] + (-2*B1 - 2*B2)*CT[w23, w6, w24, w18] + 
     (B1/4 + B3/4)*CT[w23, w6, w24, w2] + (B2 - B3)*CT[w23, w6, w24, w22] + 
     (B1/2 + B2 - B3/2)*CT[w23, w6, w24, w3] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w23, w6, w24, w36] + (-1/4*B1 - B3/4)*CT[w23, w6, w24, w37] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w23, w6, w24, w5] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w23, w6, w24, w6] + (-1/2*B1 - B3/2 + B4)*CT[w23, w6, w26, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w23, w6, w26, w2] + 
     (B2 - B3)*CT[w23, w6, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w23, w6, w26, w3] + (B2/4 - B3/4)*CT[w23, w6, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w6, w26, w5] + (B1/2 + B3/2 - B4)*CT[w23, w6, w26, w6] + 
     (B1/4 + B2/2 - (5*B3)/4)*CT[w23, w6, w3, w1] + B3*CT[w23, w6, w3, w13] + 
     (-B2 + B3)*CT[w23, w6, w3, w17] + (-B1 - B2)*CT[w23, w6, w3, w18] + 
     (B1/4 + B3/4)*CT[w23, w6, w3, w2] + (-B2 + B3)*CT[w23, w6, w3, w21] + 
     (-2*B2 + 2*B3)*CT[w23, w6, w3, w22] + (B1/2 + B2/2)*
      CT[w23, w6, w3, w24] + (B2/2 - B3/2)*CT[w23, w6, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w23, w6, w3, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w3, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w23, w6, w3, w4] + (-1/2*B1 - B2/2)*CT[w23, w6, w3, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w3, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w23, w6, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w23, w6, w36, w3] + (B1/2 + B3/2 - B4)*CT[w23, w6, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w23, w6, w36, w37] + 
     (B2/4 - B3/4)*CT[w23, w6, w36, w4] + (B2/4 - B3/4)*
      CT[w23, w6, w36, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w6, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w23, w6, w37, w2] + 
     (B2/4 - B3/4)*CT[w23, w6, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w23, w6, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w23, w6, w37, w37] + (-1/4*B2 + B3/4)*CT[w23, w6, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w23, w6, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w6, w37, w6] + (B1 + B3)*CT[w23, w6, w4, w18] + 
     (B2 - B3)*CT[w23, w6, w4, w21] + (B2 - B3)*CT[w23, w6, w4, w22] + 
     (-1/2*B1 - B2/2)*CT[w23, w6, w4, w24] + (-1/2*B1 + B2/2 - B3)*
      CT[w23, w6, w4, w3] + (-1/2*B1 - B2/2)*CT[w23, w6, w4, w37] + 
     (B1 + B3)*CT[w23, w6, w4, w4] + (B1/2 + B2/2)*CT[w23, w6, w4, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w23, w6, w4, w5] + 
     (B1 + B3)*CT[w23, w6, w4, w6] + (-1/4*B2 + B3/4)*CT[w23, w6, w40, w2] + 
     (-1/4*B2 + B3/4)*CT[w23, w6, w40, w3] + (B1/2 + B3/2 - B4)*
      CT[w23, w6, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w23, w6, w40, w37] + (B2/4 - B3/4)*CT[w23, w6, w40, w4] + 
     (B2/4 - B3/4)*CT[w23, w6, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w23, w6, w41, w1] + (B1/4 + B3/4)*CT[w23, w6, w41, w2] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w41, w36] + 
     (-1/4*B1 - B3/4)*CT[w23, w6, w41, w37] + (-1/4*B1 - B3/4)*
      CT[w23, w6, w41, w5] + (B1/4 + B2/2 - B3/4)*CT[w23, w6, w41, w6] + 
     (B1/4 + B2/2 - B3/4 - B4)*CT[w23, w6, w5, w1] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w23, w6, w5, w2] + 
     (B1/2 + (3*B2)/4 - B3/4)*CT[w23, w6, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w23, w6, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w23, w6, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w23, w6, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w23, w6, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w23, w6, w5, w6] + (B1 - B2 + 2*B3)*CT[w23, w6, w6, w18] + 
     (B2 - B3)*CT[w23, w6, w6, w22] + (-1/2*B1 - B3/2)*CT[w23, w6, w6, w24] + 
     (-1/2*B1 + B2 - (3*B3)/2)*CT[w23, w6, w6, w3] + 
     (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w6, w37] + 
     (B1 + B3)*CT[w23, w6, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w23, w6, w6, w41] + (-1/2*B1 - B2 + B3/2)*CT[w23, w6, w6, w5] + 
     (-B1 + B3)*CT[w3, w1, w1, w12] + (-1/2*B1 + B3/2)*CT[w3, w1, w1, w27] + 
     (-B2 - B3)*CT[w3, w1, w1, w3] + (B1/2 - B3/2)*CT[w3, w1, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w1, w38] + (B1/2 - B3/2)*
      CT[w3, w1, w1, w4] + ((3*B1)/2 + B2 - B3/2)*CT[w3, w1, w1, w5] + 
     (-B1 + B3)*CT[w3, w1, w12, w1] + (2*B1 - 2*B3)*CT[w3, w1, w12, w12] + 
     (-B1 + B3)*CT[w3, w1, w12, w13] + (-B1 + B3)*CT[w3, w1, w12, w17] + 
     (B1 + B2 - 2*B5)*CT[w3, w1, w12, w3] + (B1 - B3)*CT[w3, w1, w12, w4] + 
     (-B1 - B2 + 2*B5)*CT[w3, w1, w12, w5] + (B1/2 + B2/2)*
      CT[w3, w1, w13, w1] + (-B1 + B3)*CT[w3, w1, w13, w12] + 
     (2*B1 - 2*B3)*CT[w3, w1, w13, w13] + (-1/2*B1 - B2/2)*
      CT[w3, w1, w13, w25] + (-1/2*B1 + B2/2 + B3)*CT[w3, w1, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w3, w1, w13, w37] + (B1/2 + B2/2)*
      CT[w3, w1, w13, w39] + (-1/2*B1 + B2/2 + B3)*CT[w3, w1, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w3, w1, w13, w5] + (B1 - B3)*CT[w3, w1, w13, w6] + 
     (-B1 + B3)*CT[w3, w1, w14, w1] + (B1 - B3)*CT[w3, w1, w14, w12] + 
     (B1 - B3)*CT[w3, w1, w14, w13] + (-B1 + B3)*CT[w3, w1, w14, w3] + 
     (-B1 + B3)*CT[w3, w1, w17, w12] + (-2*B1 - 2*B2)*CT[w3, w1, w17, w17] + 
     (B1/2 + B2 + B3/2)*CT[w3, w1, w17, w2] + (B1/2 - B3/2)*
      CT[w3, w1, w17, w25] + (B1/2 - B3/2)*CT[w3, w1, w17, w3] + 
     (B1/2 - B3/2)*CT[w3, w1, w17, w36] + (B1/2 - B3/2)*
      CT[w3, w1, w17, w39] + (B1/2 + B2 + B3/2)*CT[w3, w1, w17, w4] + 
     (B1/2 - B3/2)*CT[w3, w1, w17, w6] + (-B1 + B3)*CT[w3, w1, w19, w17] + 
     (-B1 + B3)*CT[w3, w1, w19, w18] + (B1 - B3)*CT[w3, w1, w19, w3] + 
     (B1 - B3)*CT[w3, w1, w19, w6] + B3*CT[w3, w1, w23, w21] + 
     B3*CT[w3, w1, w23, w22] - B3*CT[w3, w1, w23, w4] - 
     B3*CT[w3, w1, w23, w6] + (B1/2 - B3/2)*CT[w3, w1, w25, w1] + 
     (-B1 + B3)*CT[w3, w1, w25, w13] + (B1 + B2)*CT[w3, w1, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w3, w1, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w3, w1, w25, w3] + (B2/4 + B3/4)*CT[w3, w1, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w3, w1, w25, w4] + 
     (B2/4 + B3/4)*CT[w3, w1, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w25, w6] + (B1/4 - B3/4)*CT[w3, w1, w27, w1] + 
     (-B1 + B3)*CT[w3, w1, w27, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w1, w27, w2] + (-1/2*B2 - B3/2 + B5)*CT[w3, w1, w27, w3] + 
     (B1/4 - B3/4)*CT[w3, w1, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w27, w37] + (B2/2 + B3/2 - B5)*CT[w3, w1, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w1, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w1, w27, w6] + 
     (-B2 - B3)*CT[w3, w1, w3, w1] + (-B1 + B3)*CT[w3, w1, w3, w13] + 
     (B1 - B2 - 2*B3)*CT[w3, w1, w3, w17] + (B2/2 + B3/2)*
      CT[w3, w1, w3, w25] + (-B1 - B2/2 + B3/2)*CT[w3, w1, w3, w36] + 
     (B1 + B2/2 - B3/2)*CT[w3, w1, w3, w37] + (-B1 - B2/2 + B3/2)*
      CT[w3, w1, w3, w39] + (B1 + B2/2 - B3/2)*CT[w3, w1, w3, w5] + 
     (-B1 + B2/2 + (3*B3)/2)*CT[w3, w1, w3, w6] + 
     (-1/4*B2 - B3/4)*CT[w3, w1, w36, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w1, w36, w3] + (B1/2 - B3/2)*CT[w3, w1, w36, w36] + 
     (B2/4 + B3/4)*CT[w3, w1, w36, w37] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w1, w36, w4] + (B2/4 + B3/4)*CT[w3, w1, w36, w5] + 
     (B1/4 - B3/4)*CT[w3, w1, w37, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w1, w37, w2] + (B1/2 + B2/4 - B3/4)*CT[w3, w1, w37, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w1, w37, w36] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w3, w1, w37, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w37, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w1, w37, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w37, w6] + (-1/4*B1 + B3/4)*CT[w3, w1, w38, w1] + 
     (B1/4 - B3/4)*CT[w3, w1, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w3, w1, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w1, w38, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w1, w38, w5] + (B1/4 - B3/4)*
      CT[w3, w1, w38, w6] + (-1/4*B2 - B3/4)*CT[w3, w1, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w39, w3] + 
     (B1/2 - B3/2)*CT[w3, w1, w39, w36] + (B2/4 + B3/4)*
      CT[w3, w1, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w1, w39, w4] + 
     (B2/4 + B3/4)*CT[w3, w1, w39, w5] + (B1/4 - B3/4)*CT[w3, w1, w4, w1] + 
     (B1 - B3)*CT[w3, w1, w4, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w1, w4, w2] - B3*CT[w3, w1, w4, w21] + 
     (B2/2 + B3/2 - B5)*CT[w3, w1, w4, w3] + (B1/4 - B3/4)*
      CT[w3, w1, w4, w36] + (-1/4*B1 + B3/4)*CT[w3, w1, w4, w37] + 
     (B2/2 + B3/2 - B5)*CT[w3, w1, w4, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w3, w1, w4, w5] + (-1/4*B1 + (5*B3)/4)*CT[w3, w1, w4, w6] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w1, w5, w1] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w1, w5, w2] + 
     (B1/2 + B2/4 - B3/4 + B5)*CT[w3, w1, w5, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w1, w5, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w3, w1, w5, w37] + (-1/2*B1 - B2/4 + B3/4 + B5)*CT[w3, w1, w5, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 - B5)*CT[w3, w1, w5, w5] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w3, w1, w5, w6] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w6, w1] + (B1 - B3)*CT[w3, w1, w6, w12] + 
     (B1 - B3)*CT[w3, w1, w6, w13] + (B1 + B2)*CT[w3, w1, w6, w17] + 
     (B1 - B3)*CT[w3, w1, w6, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w1, w6, w2] - B3*CT[w3, w1, w6, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w3, w1, w6, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w6, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w3, w1, w6, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w1, w6, w5] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w6, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w3, w1, w8, w2] + 
     (B1/2 - B3/2)*CT[w3, w1, w8, w27] + (-1/2*B1 + B3/2)*
      CT[w3, w1, w8, w36] + (B1/2 - B3/2)*CT[w3, w1, w8, w38] + 
     (-1/2*B1 - B2 - B3/2 + 2*B5)*CT[w3, w1, w8, w4] + 
     (-1/2*B1 + B3/2)*CT[w3, w1, w8, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w1, w1] + (-B1 + B3)*CT[w3, w10, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w1, w2] + 
     (B1/2 - B3/2)*CT[w3, w10, w1, w27] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w1, w3] + (-1/4*B1 + B3/4)*CT[w3, w10, w1, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w1, w37] + (B1/2 - B3/2)*
      CT[w3, w10, w1, w38] + (-1/2*B1 - B2/2 + B5)*CT[w3, w10, w1, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w1, w5] + 
     (B1/4 - B3/4)*CT[w3, w10, w1, w6] + (B1/4 - B3/4)*CT[w3, w10, w26, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w10, w26, w2] + 
     (-B2 - B3 + 2*B5)*CT[w3, w10, w26, w21] + (B2/2 + B3/2 - B5)*
      CT[w3, w10, w26, w3] + (B1/4 - B3/4)*CT[w3, w10, w26, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w26, w37] + (B2/2 + B3/2 - B5)*
      CT[w3, w10, w26, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w26, w5] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w26, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w27, w1] + (B1 - B3)*CT[w3, w10, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w10, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w27, w36] + (B1/4 - B3/4)*CT[w3, w10, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w10, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w10, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w3, w10, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w36, w1] + (B1/4 - B3/4)*
      CT[w3, w10, w36, w2] + (-1/4*B1 + B3/4)*CT[w3, w10, w36, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w36, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w36, w5] + (B1/4 - B3/4)*
      CT[w3, w10, w36, w6] + (B1/4 - B3/4)*CT[w3, w10, w38, w1] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w38, w2] + (B1/4 - B3/4)*
      CT[w3, w10, w38, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w10, w38, w37] + (B1/4 - B3/4)*CT[w3, w10, w38, w5] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w38, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w10, w4, w1] + (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w4, w2] + 
     (B2 + B3 - 2*B5)*CT[w3, w10, w4, w21] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w4, w3] + (-1/4*B1 + B3/4)*CT[w3, w10, w4, w36] + 
     (B1/4 - B3/4)*CT[w3, w10, w4, w37] + (-1/2*B2 - B3/2 + B5)*
      CT[w3, w10, w4, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w10, w4, w5] + (B1/4 - B3/4)*CT[w3, w10, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w40, w1] + (B1/4 - B3/4)*
      CT[w3, w10, w40, w2] + (-1/4*B1 + B3/4)*CT[w3, w10, w40, w36] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w10, w40, w37] + 
     (-1/4*B1 + B3/4)*CT[w3, w10, w40, w5] + (B1/4 - B3/4)*
      CT[w3, w10, w40, w6] + (-B1 + B3)*CT[w3, w10, w7, w12] + 
     (B2 + B3 - 2*B5)*CT[w3, w10, w7, w21] + (-B2 - B3 + 2*B5)*
      CT[w3, w10, w7, w3] + (B1 - B3)*CT[w3, w10, w7, w6] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w3, w10, w8, w2] + (-1/2*B1 + B3/2)*CT[w3, w10, w8, w27] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w3, w10, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w3, w10, w8, w4] + 
     (B1/2 - B3/2)*CT[w3, w10, w8, w6] + ((5*B1)/4 + B2 - B3/4)*
      CT[w3, w13, w1, w1] + (-B1 + B3)*CT[w3, w13, w1, w12] + 
     (2*B1 - 2*B3)*CT[w3, w13, w1, w13] + (B1/4 + (3*B2)/4 + B3/2 - B5)*
      CT[w3, w13, w1, w2] + (-1/2*B1 - B2/2)*CT[w3, w13, w1, w25] + 
     ((3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w1, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w1, w36] + (-1/4*B1 - (3*B2)/4 - B3/2)*
      CT[w3, w13, w1, w37] + (B1/2 + B2/2)*CT[w3, w13, w1, w39] + 
     (-B1 + B2/4 + (5*B3)/4 + B5)*CT[w3, w13, w1, w4] + 
     ((-3*B1)/4 - (5*B2)/4 - B3/2 - B5)*CT[w3, w13, w1, w5] + 
     (B1/4 - B2/2 - (3*B3)/4)*CT[w3, w13, w1, w6] + 
     (2*B1 - (3*B2)/2 - (7*B3)/2)*CT[w3, w13, w13, w1] + 
     (-10*B1 + 10*B3)*CT[w3, w13, w13, w13] + (3*B1 + (3*B2)/2 - (3*B3)/2)*
      CT[w3, w13, w13, w25] + (3*B1 - (3*B2)/2 - (9*B3)/2)*
      CT[w3, w13, w13, w3] + ((3*B2)/2 + (3*B3)/2)*CT[w3, w13, w13, w37] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w3, w13, w13, w39] + 
     (B1 - (3*B2)/2 - (5*B3)/2)*CT[w3, w13, w13, w4] + 
     ((3*B2)/2 + (3*B3)/2)*CT[w3, w13, w13, w5] + 
     (-2*B1 + 2*B3)*CT[w3, w13, w13, w6] + (-B1 + B3)*CT[w3, w13, w14, w1] + 
     (B1 - B3)*CT[w3, w13, w14, w12] + (B1 - B3)*CT[w3, w13, w14, w13] + 
     (-B1 + B3)*CT[w3, w13, w14, w3] + (B1 - B3)*CT[w3, w13, w19, w17] + 
     (B1 - B3)*CT[w3, w13, w19, w18] + (-B1 + B3)*CT[w3, w13, w19, w3] + 
     (-B1 + B3)*CT[w3, w13, w19, w6] - B3*CT[w3, w13, w23, w21] - 
     B3*CT[w3, w13, w23, w22] + B3*CT[w3, w13, w23, w4] + 
     B3*CT[w3, w13, w23, w6] + ((-3*B1)/4 - B2/2 + B3/4)*
      CT[w3, w13, w25, w1] + (B1 - B3)*CT[w3, w13, w25, w13] + 
     (-3*B1 - 3*B2 + 2*B5)*CT[w3, w13, w25, w17] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w13, w25, w2] + 
     (B1 + (5*B2)/4 + B3/4 - B5)*CT[w3, w13, w25, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w3, w13, w25, w36] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w25, w37] + 
     (B1 + (7*B2)/4 + (3*B3)/4 - B5)*CT[w3, w13, w25, w4] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w25, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w13, w25, w6] + 
     (B1/4 + (3*B2)/2 + (5*B3)/4)*CT[w3, w13, w3, w1] + 
     (4*B1 - 4*B3)*CT[w3, w13, w3, w13] + (2*B1 + 3*B2 + B3 - 2*B5)*
      CT[w3, w13, w3, w17] + (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*
      CT[w3, w13, w3, w2] + ((-3*B1)/2 - B2 + B3/2)*CT[w3, w13, w3, w25] + 
     ((-3*B1)/2 - B2/4 + (5*B3)/4 + B5)*CT[w3, w13, w3, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w3, w36] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w3, w13, w3, w37] + (B1/2 + B2 + B3/2)*CT[w3, w13, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w3, w4] + 
     (-1/4*B1 - B2/4 - B5)*CT[w3, w13, w3, w5] + (B1/4 - B2/2 - (3*B3)/4)*
      CT[w3, w13, w3, w6] + (-1/4*B1 + B3/4)*CT[w3, w13, w37, w1] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w37, w2] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w13, w37, w3] + (B1/4 - B3/4)*CT[w3, w13, w37, w36] + 
     (B1/4 + (3*B2)/4 + B3/2 - B5)*CT[w3, w13, w37, w37] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w13, w37, w4] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w13, w37, w5] + (B1/4 - B3/4)*CT[w3, w13, w37, w6] + 
     (B1/4 - B3/4)*CT[w3, w13, w39, w1] + (-1/4*B1 + B2/4 + B3/2)*
      CT[w3, w13, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w3, w13, w39, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w13, w39, w36] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w39, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w13, w39, w4] + 
     (B1/4 - B2/4 - B3/2)*CT[w3, w13, w39, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w13, w39, w6] + ((-3*B1)/4 + B2 + (7*B3)/4)*
      CT[w3, w13, w4, w1] + (3*B1 - 3*B3)*CT[w3, w13, w4, w13] + 
     (3*B1 + 3*B2 - 2*B5)*CT[w3, w13, w4, w17] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w4, w2] + 
     B3*CT[w3, w13, w4, w21] + ((-3*B1)/2 - B2/2 + B3)*CT[w3, w13, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/4 + (3*B3)/4 + B5)*CT[w3, w13, w4, w3] + 
     (B1/4 + B2/2 + B3/4)*CT[w3, w13, w4, w36] + (B1/4 - B2/4 - B3/2)*
      CT[w3, w13, w4, w37] + (-1/2*B1 + B2/2 + B3)*CT[w3, w13, w4, w39] + 
     ((-3*B1)/2 - (5*B2)/4 + B3/4 + B5)*CT[w3, w13, w4, w4] + 
     ((3*B1)/4 + B2/4 - B3/2 - B5)*CT[w3, w13, w4, w5] + 
     (B1/4 - B2/2 - (7*B3)/4)*CT[w3, w13, w4, w6] + 
     ((-3*B1)/4 - B2/2 + B3/4)*CT[w3, w13, w5, w1] + 
     (-1/4*B1 - (3*B2)/4 - B3/2 + B5)*CT[w3, w13, w5, w2] + 
     (-1/2*B1 - B2/4 + B3/4 - B5)*CT[w3, w13, w5, w3] + 
     (-1/4*B1 - B2/2 - B3/4)*CT[w3, w13, w5, w36] + 
     (-1/4*B1 + B2/4 + B3/2)*CT[w3, w13, w5, w37] + 
     (B1/2 + B2/4 - B3/4 - B5)*CT[w3, w13, w5, w4] + 
     (B1/4 + (3*B2)/4 + B3/2 + B5)*CT[w3, w13, w5, w5] + 
     ((3*B1)/4 + B2/2 - B3/4)*CT[w3, w13, w5, w6] + 
     (B1/2 - B2/2 - B3)*CT[w3, w13, w6, w1] + (-2*B1 + 2*B3)*
      CT[w3, w13, w6, w13] + (-B1 + B3)*CT[w3, w13, w6, w18] + 
     B3*CT[w3, w13, w6, w22] + (B1/2 + B2/2)*CT[w3, w13, w6, w25] + 
     (B1/2 - B2/2 - B3)*CT[w3, w13, w6, w3] + (B1/2 + B2/2)*
      CT[w3, w13, w6, w37] + (-1/2*B1 - B2/2)*CT[w3, w13, w6, w39] + 
     (B1/2 - B2/2 - 2*B3)*CT[w3, w13, w6, w4] + 
     (B1/2 + B2/2)*CT[w3, w13, w6, w5] + ((-7*B1)/4 + (7*B3)/4)*
      CT[w3, w14, w1, w1] + (2*B1 - 2*B3)*CT[w3, w14, w1, w12] + 
     (-B1 + B3)*CT[w3, w14, w1, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w3, w14, w1, w2] + (B2/2 + B3/2 - B5)*CT[w3, w14, w1, w3] + 
     (B1/4 - B3/4)*CT[w3, w14, w1, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w1, w37] + (B1 + B2/2 - B3/2 - B5)*CT[w3, w14, w1, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w14, w1, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w14, w1, w6] + (-B1 - B2 + 2*B5)*
      CT[w3, w14, w11, w17] + (B1/2 - B3/2)*CT[w3, w14, w11, w25] + 
     (-1/2*B1 + B3/2)*CT[w3, w14, w11, w27] + (B1/2 - B3/2)*
      CT[w3, w14, w11, w36] + (-1/2*B1 + B3/2)*CT[w3, w14, w11, w38] + 
     (B1/2 - B3/2)*CT[w3, w14, w11, w39] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w3, w14, w11, w4] + (B1/2 - B3/2)*CT[w3, w14, w11, w6] + 
     (B1 - B3)*CT[w3, w14, w12, w1] + (-2*B1 + 2*B3)*CT[w3, w14, w12, w12] + 
     (B1 - B3)*CT[w3, w14, w12, w13] + (B1 - B3)*CT[w3, w14, w12, w17] + 
     (-B1 - B2 + 2*B5)*CT[w3, w14, w12, w3] + 
     (-B1 + B3)*CT[w3, w14, w12, w4] + (B1 + B2 - 2*B5)*
      CT[w3, w14, w12, w5] + (-1/2*B1 + B3/2)*CT[w3, w14, w13, w1] + 
     (B1 - B3)*CT[w3, w14, w13, w12] + (3*B1 - 3*B3)*CT[w3, w14, w13, w13] + 
     (B1 - B3)*CT[w3, w14, w13, w17] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w13, w25] + ((-5*B1)/2 + (5*B3)/2)*CT[w3, w14, w13, w3] + 
     (B1/2 - B3/2)*CT[w3, w14, w13, w37] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w13, w39] + (-1/2*B1 + B3/2)*CT[w3, w14, w13, w4] + 
     (B1/2 - B3/2)*CT[w3, w14, w13, w5] + (-B1 + B3)*CT[w3, w14, w13, w6] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w3, w14, w14, w1] + 
     (-2*B1 + 2*B3)*CT[w3, w14, w14, w12] + 
     (-B1 + B3)*CT[w3, w14, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w14, w25] + (B1/2 - B3/2)*CT[w3, w14, w14, w27] + 
     ((3*B1)/2 - (3*B3)/2)*CT[w3, w14, w14, w3] + 
     (B1/2 - B3/2)*CT[w3, w14, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w3, w14, w14, w39] + (-B1 + B3)*CT[w3, w14, w17, w1] + 
     (B1 - B3)*CT[w3, w14, w17, w12] + (B1 - B3)*CT[w3, w14, w17, w13] + 
     (-B1 + B3)*CT[w3, w14, w17, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w25, w1] + (B1 + B2 - 2*B5)*CT[w3, w14, w25, w17] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w25, w2] + 
     (-1/2*B1 - B2/2 + B5)*CT[w3, w14, w25, w3] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w25, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w25, w37] + (-1/2*B1 - B2/2 + B5)*CT[w3, w14, w25, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w25, w5] + 
     (B1/4 - B3/4)*CT[w3, w14, w25, w6] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w27, w1] + (B1 - B3)*CT[w3, w14, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w14, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w27, w36] + (B1/4 - B3/4)*CT[w3, w14, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w14, w27, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w27, w5] + 
     ((-3*B1)/4 + (3*B3)/4)*CT[w3, w14, w27, w6] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w3, w1] + (-2*B1 + 2*B3)*
      CT[w3, w14, w3, w13] + (-2*B1 - B2 + B3 + 2*B5)*CT[w3, w14, w3, w17] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w3, w14, w3, w2] + 
     (B1/2 - B3/2)*CT[w3, w14, w3, w25] + (2*B1 + B2/2 - (3*B3)/2 - B5)*
      CT[w3, w14, w3, w3] + (B1/4 - B3/4)*CT[w3, w14, w3, w36] + 
     (-1/4*B1 + B3/4)*CT[w3, w14, w3, w37] + (B1/2 - B3/2)*
      CT[w3, w14, w3, w39] + (B1 + B2/2 - B3/2 - B5)*CT[w3, w14, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w14, w3, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w3, w14, w3, w6] + 
     (B1/4 - B3/4)*CT[w3, w14, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w38, w2] + (B1/4 - B3/4)*CT[w3, w14, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w14, w38, w37] + 
     (B1/4 - B3/4)*CT[w3, w14, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w38, w6] + (-1/4*B1 + B3/4)*CT[w3, w14, w39, w1] + 
     (B1/4 - B3/4)*CT[w3, w14, w39, w2] + (-1/4*B1 + B3/4)*
      CT[w3, w14, w39, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w3, w14, w39, w37] + (-1/4*B1 + B3/4)*CT[w3, w14, w39, w5] + 
     (B1/4 - B3/4)*CT[w3, w14, w39, w6] + (B1 - B3)*CT[w3, w14, w4, w1] + 
     (-B1 + B3)*CT[w3, w14, w4, w12] + (-B1 + B3)*CT[w3, w14, w4, w13] + 
     (B1 - B3)*CT[w3, w14, w4, w3] + (B1 - B3)*CT[w3, w14, w6, w1] + 
     (-B1 + B3)*CT[w3, w14, w6, w12] + (-B1 + B3)*CT[w3, w14, w6, w13] + 
     (B1 - B3)*CT[w3, w14, w6, w3] + (-B1 + B3)*CT[w3, w17, w1, w12] + 
     (-2*B1 - 2*B2)*CT[w3, w17, w1, w17] + (B1/2 + B2 + B3/2)*
      CT[w3, w17, w1, w2] + (B1/2 - B3/2)*CT[w3, w17, w1, w25] + 
     (B1/2 - B3/2)*CT[w3, w17, w1, w3] + (B1/2 - B3/2)*CT[w3, w17, w1, w36] + 
     (B1/2 - B3/2)*CT[w3, w17, w1, w39] + (B1/2 + B2 + B3/2)*
      CT[w3, w17, w1, w4] + (B1/2 - B3/2)*CT[w3, w17, w1, w6] + 
     (-B1 + B3)*CT[w3, w17, w14, w1] + (B1 - B3)*CT[w3, w17, w14, w12] + 
     (B1 - B3)*CT[w3, w17, w14, w13] + (-B1 + B3)*CT[w3, w17, w14, w3] + 
     (-2*B1 - 2*B2)*CT[w3, w17, w17, w1] + (-10*B1 - 10*B2 + 4*B5)*
      CT[w3, w17, w17, w17] + ((3*B2)/2 + (3*B3)/2 - 4*B5)*
      CT[w3, w17, w17, w2] + (3*B1 + (3*B2)/2 - (3*B3)/2)*
      CT[w3, w17, w17, w25] + (3*B1 + (9*B2)/2 + (3*B3)/2)*
      CT[w3, w17, w17, w3] + ((-3*B2)/2 - (3*B3)/2)*CT[w3, w17, w17, w36] + 
     ((-3*B2)/2 - (3*B3)/2)*CT[w3, w17, w17, w39] + 
     (B1 + (5*B2)/2 + (3*B3)/2)*CT[w3, w17, w17, w4] + 
     (2*B1 + B2/2 - (3*B3)/2)*CT[w3, w17, w17, w6] + 
     (-4*B4 - 4*B5)*CT[w3, w17, w19, w16] + (B1 + B2 - 4*B5)*
      CT[w3, w17, w19, w17] + (B1 + B2 - 4*B4)*CT[w3, w17, w19, w18] + 
     (4*B4 + 4*B5)*CT[w3, w17, w19, w2] + (-B1 - B2 + 4*B5)*
      CT[w3, w17, w19, w3] + (-B1 - B2 + 4*B4)*CT[w3, w17, w19, w6] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w3, w17, w2, w1] + 
     (4*B4 + 4*B5)*CT[w3, w17, w2, w16] - 4*B5*CT[w3, w17, w2, w17] - 
     4*B4*CT[w3, w17, w2, w18] + (B1/4 + B2/4 + B3/2 + 4*B4 + 4*B5)*
      CT[w3, w17, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4 - 4*B5)*
      CT[w3, w17, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w3, w17, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w3, w17, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w2, w5] + 
     ((-3*B1)/4 - B2/2 - B3/4 - 4*B4)*CT[w3, w17, w2, w6] + 
     (B2 - B3)*CT[w3, w17, w23, w21] + (B2 - B3)*CT[w3, w17, w23, w22] + 
     (-B2 + B3)*CT[w3, w17, w23, w4] + (-B2 + B3)*CT[w3, w17, w23, w6] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w3, w17, w25, w1] + 
     (-3*B1 + B3)*CT[w3, w17, w25, w13] + (B1 + B2)*CT[w3, w17, w25, w17] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w25, w2] + 
     (B1 - B2/4 - B3/4)*CT[w3, w17, w25, w3] + (-1/4*B1 + B2/2 + B3/4)*
      CT[w3, w17, w25, w36] + (B1/4 + B2/4 + B3/2)*CT[w3, w17, w25, w37] + 
     (B1 - (3*B2)/4 - (3*B3)/4)*CT[w3, w17, w25, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w25, w5] + 
     ((-3*B1)/4 + B2/2 + (3*B3)/4)*CT[w3, w17, w25, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w17, w3, w1] + 2*B1*CT[w3, w17, w3, w13] + 
     (4*B4 + 4*B5)*CT[w3, w17, w3, w16] + (4*B1 + 4*B2 + 4*B5)*
      CT[w3, w17, w3, w17] + 4*B4*CT[w3, w17, w3, w18] + 
     (-1/4*B1 - (5*B2)/4 - B3/2 - 4*B4 - 4*B5)*CT[w3, w17, w3, w2] + 
     ((-3*B1)/2 - B2/2 + B3)*CT[w3, w17, w3, w25] + 
     ((-3*B1)/2 - (5*B2)/4 - (3*B3)/4 - 4*B5)*CT[w3, w17, w3, w3] + 
     (-1/4*B1 + (3*B3)/4)*CT[w3, w17, w3, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w3, w17, w3, w37] + (-1/2*B1 + B2/2 + B3)*CT[w3, w17, w3, w39] + 
     ((-3*B1)/2 - (3*B2)/4 - B3/4)*CT[w3, w17, w3, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w3, w5] + (B1/4 + B3/4 - 4*B4)*
      CT[w3, w17, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w3, w17, w36, w1] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w36, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w17, w36, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w3, w17, w36, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w3, w17, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w17, w36, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w17, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w3, w17, w39, w1] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w39, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w17, w39, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w3, w17, w39, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w3, w17, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w3, w17, w39, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w17, w39, w6] + (B1/4 + (3*B2)/2 + (3*B3)/4)*
      CT[w3, w17, w4, w1] + (3*B1 - B3)*CT[w3, w17, w4, w13] + 
     (3*B1 + 3*B2)*CT[w3, w17, w4, w17] + ((3*B1)/4 + B2/4)*
      CT[w3, w17, w4, w2] + (-B2 + B3)*CT[w3, w17, w4, w21] + 
     ((-3*B1)/2 - B2 + B3/2)*CT[w3, w17, w4, w25] + 
     ((-3*B1)/2 - (3*B2)/4 - B3/4)*CT[w3, w17, w4, w3] + 
     ((3*B1)/4 + B2/2 + B3/4)*CT[w3, w17, w4, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w4, w37] + 
     (B1/2 + B2 + B3/2)*CT[w3, w17, w4, w39] + ((-3*B1)/2 - B2/4 + B3/4)*
      CT[w3, w17, w4, w4] + (-1/4*B1 - B2/4 - B3/2)*CT[w3, w17, w4, w5] + 
     ((-3*B1)/4 - B2/2 - (5*B3)/4)*CT[w3, w17, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w17, w6, w1] + 
     (-4*B4 - 4*B5)*CT[w3, w17, w6, w16] + (2*B1 + 2*B2)*
      CT[w3, w17, w6, w17] + (-B1 - B2 + 4*B4)*CT[w3, w17, w6, w18] + 
     ((-3*B1)/4 - (5*B2)/4 - B3 - 4*B4)*CT[w3, w17, w6, w2] + 
     (-B2 + B3)*CT[w3, w17, w6, w22] + (-1/2*B1 + B3/2)*
      CT[w3, w17, w6, w25] + (-1/4*B2 - B3/4 + 4*B5)*CT[w3, w17, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w17, w6, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w17, w6, w37] + (-1/2*B1 + B3/2)*
      CT[w3, w17, w6, w39] + (-B1 - (3*B2)/4 - (7*B3)/4)*
      CT[w3, w17, w6, w4] + (B1/4 + B2/4 + B3/2)*CT[w3, w17, w6, w5] + 
     ((5*B1)/4 + (3*B2)/2 + (3*B3)/4 + 4*B4)*CT[w3, w17, w6, w6] + 
     (-B1 + B3)*CT[w3, w19, w1, w17] + (-B1 + B3)*CT[w3, w19, w1, w18] + 
     (B1 - B3)*CT[w3, w19, w1, w3] + (B1 - B3)*CT[w3, w19, w1, w6] + 
     (B1 - B3)*CT[w3, w19, w13, w17] + (B1 - B3)*CT[w3, w19, w13, w18] + 
     (-B1 + B3)*CT[w3, w19, w13, w3] + (-B1 + B3)*CT[w3, w19, w13, w6] + 
     (B1/2 - B2/2 + B3)*CT[w3, w19, w15, w1] + 
     (-B1 - B3)*CT[w3, w19, w15, w13] + (B2 - B3)*CT[w3, w19, w15, w22] + 
     (-1/2*B1 - B2/2)*CT[w3, w19, w15, w24] + (B1/2 + B2/2)*
      CT[w3, w19, w15, w25] + (-1/2*B1 - B2/2)*CT[w3, w19, w15, w39] + 
     (B1/2 - B2/2 + B3)*CT[w3, w19, w15, w4] + 
     (B1/2 + B2/2)*CT[w3, w19, w15, w41] + (-B1 + B3)*CT[w3, w19, w17, w1] + 
     (B1 - B3)*CT[w3, w19, w17, w13] + (3*B1 + 3*B2 - 4*B5)*
      CT[w3, w19, w17, w17] + (B1 + B2)*CT[w3, w19, w17, w18] + 
     (B1/2 + B2/2 + 4*B5)*CT[w3, w19, w17, w2] + (-1/2*B1 - B2/2)*
      CT[w3, w19, w17, w25] + ((-5*B1)/2 - (5*B2)/2)*CT[w3, w19, w17, w3] + 
     (B1/2 + B2/2)*CT[w3, w19, w17, w36] + (B1/2 + B2/2)*
      CT[w3, w19, w17, w39] + (-1/2*B1 - B2/2)*CT[w3, w19, w17, w4] + 
     (-1/2*B1 - B2/2)*CT[w3, w19, w17, w6] + (B2/2 + (3*B3)/2)*
      CT[w3, w19, w18, w1] + (B1 - B3)*CT[w3, w19, w18, w13] + 
     (B1 + B2)*CT[w3, w19, w18, w17] + (-2*B1 - 2*B2 + 4*B4)*
      CT[w3, w19, w18, w18] + (B1 + B2/2 + B3/2 - 4*B4)*
      CT[w3, w19, w18, w2] + (B2/2 - B3/2)*CT[w3, w19, w18, w24] + 
     (-B1 - B2/2 - B3/2)*CT[w3, w19, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w3, w19, w18, w36] + (-B1 - B2)*CT[w3, w19, w18, w4] + 
     (B2/2 - B3/2)*CT[w3, w19, w18, w41] + (B1 + B2/2 + B3/2)*
      CT[w3, w19, w18, w6] + (-B1 - B2)*CT[w3, w19, w19, w17] + 
     (-2*B1 - 2*B2)*CT[w3, w19, w19, w18] + (B1/2 + B2/2)*
      CT[w3, w19, w19, w24] + (-1/2*B1 - B2/2)*CT[w3, w19, w19, w25] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w19, w19, w3] + 
     (B1/2 + B2/2)*CT[w3, w19, w19, w36] + (B1/2 + B2/2)*
      CT[w3, w19, w19, w39] + (-1/2*B1 - B2/2)*CT[w3, w19, w19, w41] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w19, w19, w6] + ((-3*B1)/4 - (3*B3)/4)*
      CT[w3, w19, w24, w1] + (B1 + B2)*CT[w3, w19, w24, w18] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w24, w2] + 
     (-B2 + B3)*CT[w3, w19, w24, w22] + (-1/2*B2 + B3/2)*
      CT[w3, w19, w24, w3] + (-1/4*B1 - B3/4)*CT[w3, w19, w24, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w24, w37] + (B2/2 - B3/2)*
      CT[w3, w19, w24, w4] + (B1/4 + B3/4)*CT[w3, w19, w24, w5] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w24, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w25, w1] + (B1 + B3)*CT[w3, w19, w25, w13] + 
     (B1/4 + B3/4)*CT[w3, w19, w25, w2] + (-1/2*B1 - B3/2)*
      CT[w3, w19, w25, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w25, w36] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w25, w37] + (-1/2*B1 - B3/2)*
      CT[w3, w19, w25, w4] + (-1/4*B1 - B3/4)*CT[w3, w19, w25, w5] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w25, w6] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w3, w19, w3, w1] - 
     2*B1*CT[w3, w19, w3, w13] + (-4*B4 - 4*B5)*CT[w3, w19, w3, w16] + 
     (-2*B1 - 2*B2)*CT[w3, w19, w3, w17] - 4*B4*CT[w3, w19, w3, w18] + 
     ((-3*B1)/4 - B2/2 - B3/4 + 4*B4)*CT[w3, w19, w3, w2] + 
     (B1/2 + B2/2)*CT[w3, w19, w3, w25] + (2*B1 + (3*B2)/2 + B3/2 + 4*B5)*
      CT[w3, w19, w3, w3] + (-1/4*B1 - B3/4)*CT[w3, w19, w3, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w3, w19, w3, w39] + (B1 + B2/2 + B3/2)*CT[w3, w19, w3, w4] + 
     (B1/4 + B3/4)*CT[w3, w19, w3, w5] + (-1/4*B1 - B3/4 + 4*B4)*
      CT[w3, w19, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w36, w1] + 
     (B1/4 + B3/4)*CT[w3, w19, w36, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w36, w36] + (-1/4*B1 - B3/4)*CT[w3, w19, w36, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w36, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w36, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w39, w1] + 
     (B1/4 + B3/4)*CT[w3, w19, w39, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w39, w36] + (-1/4*B1 - B3/4)*CT[w3, w19, w39, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w39, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w39, w6] + (-B1 - B2)*CT[w3, w19, w4, w17] + 
     (-B1 - B2)*CT[w3, w19, w4, w18] + (B1 + B2)*CT[w3, w19, w4, w3] + 
     (B1 + B2)*CT[w3, w19, w4, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w19, w41, w1] + (-1/4*B1 - B3/4)*CT[w3, w19, w41, w2] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w41, w36] + 
     (B1/4 + B3/4)*CT[w3, w19, w41, w37] + (B1/4 + B3/4)*
      CT[w3, w19, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w19, w41, w6] + 
     ((3*B1)/4 - B2/2 - (3*B3)/4)*CT[w3, w19, w6, w1] + 
     (-B1 + B3)*CT[w3, w19, w6, w13] + (4*B4 + 4*B5)*CT[w3, w19, w6, w16] + 
     4*B5*CT[w3, w19, w6, w17] + (2*B1 + 2*B2)*CT[w3, w19, w6, w18] + 
     ((-3*B1)/4 - B2/2 - B3/4 - 4*B5)*CT[w3, w19, w6, w2] + 
     (B2 - B3)*CT[w3, w19, w6, w22] + (-1/2*B2 + B3/2)*CT[w3, w19, w6, w24] - 
     4*B5*CT[w3, w19, w6, w3] + (B1/4 + B2/2 - B3/4)*CT[w3, w19, w6, w36] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w6, w37] + (B1 + B2/2 + B3/2)*
      CT[w3, w19, w6, w4] + (-1/2*B2 + B3/2)*CT[w3, w19, w6, w41] + 
     (-1/4*B1 - B3/4)*CT[w3, w19, w6, w5] + 
     ((-7*B1)/4 - (3*B2)/2 - B3/4 - 4*B4)*CT[w3, w19, w6, w6] + 
     B3*CT[w3, w23, w1, w21] + B3*CT[w3, w23, w1, w22] - 
     B3*CT[w3, w23, w1, w4] - B3*CT[w3, w23, w1, w6] - 
     B3*CT[w3, w23, w13, w21] - B3*CT[w3, w23, w13, w22] + 
     B3*CT[w3, w23, w13, w4] + B3*CT[w3, w23, w13, w6] + 
     (B2 - B3)*CT[w3, w23, w17, w21] + (B2 - B3)*CT[w3, w23, w17, w22] + 
     (-B2 + B3)*CT[w3, w23, w17, w4] + (-B2 + B3)*CT[w3, w23, w17, w6] + 
     (B1 + B2/2 + B3/2)*CT[w3, w23, w20, w1] + 
     (-B1 - B2)*CT[w3, w23, w20, w18] + (B2/2 - B3/2)*CT[w3, w23, w20, w24] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w20, w26] + (B2/2 - B3/2)*
      CT[w3, w23, w20, w3] + (-1/2*B2 + B3/2)*CT[w3, w23, w20, w36] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w20, w40] + (B2/2 - B3/2)*
      CT[w3, w23, w20, w41] + B3*CT[w3, w23, w21, w1] - 
     B3*CT[w3, w23, w21, w13] + (B2 - B3)*CT[w3, w23, w21, w17] + 
     (-B2 + B3)*CT[w3, w23, w21, w21] + (B2/2 - B3/2)*CT[w3, w23, w21, w26] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w21, w3] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w21, w37] + (B2/2 - B3/2)*CT[w3, w23, w21, w4] + 
     (B2/2 - B3/2)*CT[w3, w23, w21, w40] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w21, w5] + (-1/2*B2 + B3/2)*CT[w3, w23, w21, w6] + 
     (B1/2 - B2/2 + 2*B3)*CT[w3, w23, w22, w1] - B3*CT[w3, w23, w22, w13] + 
     (B2 - B3)*CT[w3, w23, w22, w17] + (2*B2 - 2*B3)*CT[w3, w23, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w3, w23, w22, w24] + (B1/2 + B2/2)*
      CT[w3, w23, w22, w36] + (-1/2*B1 - B2/2)*CT[w3, w23, w22, w37] + 
     (B1/2 - B2/2 + B3)*CT[w3, w23, w22, w4] + 
     (B1/2 + B2/2)*CT[w3, w23, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w3, w23, w22, w5] + (B1/2 - B2/2 + B3)*CT[w3, w23, w22, w6] + 
     (B2 - B3)*CT[w3, w23, w23, w21] + (2*B2 - 2*B3)*CT[w3, w23, w23, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w23, w24] + (B2/2 - B3/2)*
      CT[w3, w23, w23, w26] + ((-3*B2)/2 + (3*B3)/2)*CT[w3, w23, w23, w4] + 
     (B2/2 - B3/2)*CT[w3, w23, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w23, w41] + ((-3*B2)/2 + (3*B3)/2)*CT[w3, w23, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w3, w23, w24, w1] + 
     (B1 + B2)*CT[w3, w23, w24, w18] + (-1/4*B1 - B3/4)*
      CT[w3, w23, w24, w2] + (-B2 + B3)*CT[w3, w23, w24, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w24, w3] + (-1/4*B1 - B3/4)*
      CT[w3, w23, w24, w36] + (B1/4 + B3/4)*CT[w3, w23, w24, w37] + 
     (B2/2 - B3/2)*CT[w3, w23, w24, w4] + (B1/4 + B3/4)*
      CT[w3, w23, w24, w5] + (-1/4*B1 - B3/4)*CT[w3, w23, w24, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w26, w1] + 
     (B1/4 + B3/4)*CT[w3, w23, w26, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w26, w36] + (-1/4*B1 - B3/4)*CT[w3, w23, w26, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w26, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w26, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w3, w23, w4, w1] + 
     B3*CT[w3, w23, w4, w13] + (-B2 + B3)*CT[w3, w23, w4, w17] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w4, w2] + (-B2 + B3)*CT[w3, w23, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w23, w4, w26] + (B2/2 - B3/2)*
      CT[w3, w23, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w4, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w4, w37] + 
     (B2/2 - B3/2)*CT[w3, w23, w4, w4] + (-1/2*B2 + B3/2)*
      CT[w3, w23, w4, w40] + (B1/4 + B2/2 - B3/4)*CT[w3, w23, w4, w5] + 
     (-1/4*B1 + B2 - (5*B3)/4)*CT[w3, w23, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w40, w1] + 
     (B1/4 + B3/4)*CT[w3, w23, w40, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w40, w36] + (-1/4*B1 - B3/4)*CT[w3, w23, w40, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w40, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w23, w40, w6] + (B1/4 + B2/2 - B3/4)*CT[w3, w23, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w3, w23, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w23, w41, w36] + (B1/4 + B3/4)*CT[w3, w23, w41, w37] + 
     (B1/4 + B3/4)*CT[w3, w23, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w23, w41, w6] + (B1/4 + B2/2 - (5*B3)/4)*CT[w3, w23, w6, w1] + 
     B3*CT[w3, w23, w6, w13] + (-B2 + B3)*CT[w3, w23, w6, w17] + 
     (-B1 - B2)*CT[w3, w23, w6, w18] + (B1/4 + B3/4)*CT[w3, w23, w6, w2] + 
     (-B2 + B3)*CT[w3, w23, w6, w21] + (-2*B2 + 2*B3)*CT[w3, w23, w6, w22] + 
     (B1/2 + B2/2)*CT[w3, w23, w6, w24] + (B2/2 - B3/2)*CT[w3, w23, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w23, w6, w36] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w6, w37] + (-1/2*B1 + B2 - (3*B3)/2)*
      CT[w3, w23, w6, w4] + (-1/2*B1 - B2/2)*CT[w3, w23, w6, w41] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w23, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w3, w23, w6, w6] + 
     (B1/2 - B3/2)*CT[w3, w25, w1, w1] + (-B1 + B3)*CT[w3, w25, w1, w13] + 
     (B1 + B2)*CT[w3, w25, w1, w17] + (-1/4*B2 - B3/4)*CT[w3, w25, w1, w2] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w1, w3] + (B2/4 + B3/4)*
      CT[w3, w25, w1, w37] + ((-3*B2)/4 - (3*B3)/4)*CT[w3, w25, w1, w4] + 
     (B2/4 + B3/4)*CT[w3, w25, w1, w5] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w1, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w25, w13, w1] + 
     (3*B1 - 3*B3)*CT[w3, w25, w13, w13] + (-B1 - B2/2 + B3/2)*
      CT[w3, w25, w13, w25] + (B2/2 + B3/2)*CT[w3, w25, w13, w3] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w13, w37] + (B2/2 + B3/2)*
      CT[w3, w25, w13, w39] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w25, w13, w4] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w13, w5] + (B1 - B3)*CT[w3, w25, w13, w6] + 
     (B1 + B2)*CT[w3, w25, w17, w1] + (3*B1 + 3*B2)*CT[w3, w25, w17, w17] + 
     (-1/2*B2 - B3/2)*CT[w3, w25, w17, w2] + (-B1 - B2/2 + B3/2)*
      CT[w3, w25, w17, w25] + (-1/2*B2 - B3/2)*CT[w3, w25, w17, w3] + 
     (B2/2 + B3/2)*CT[w3, w25, w17, w36] + (B2/2 + B3/2)*
      CT[w3, w25, w17, w39] + (-B1 - (3*B2)/2 - B3/2)*CT[w3, w25, w17, w4] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w25, w17, w6] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w3, w1] + (-B1 + B3)*CT[w3, w25, w3, w13] + 
     (-B1 - B2)*CT[w3, w25, w3, w17] + (B2/4 + B3/4)*CT[w3, w25, w3, w2] + 
     (B1 + B2/2 - B3/2)*CT[w3, w25, w3, w25] + (-1/2*B1 - B2/4 + B3/4)*
      CT[w3, w25, w3, w3] + (B1/2 - B3/2)*CT[w3, w25, w3, w36] + 
     (B2/4 + B3/4)*CT[w3, w25, w3, w37] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w3, w39] + (B1/2 + B2/4 - B3/4)*CT[w3, w25, w3, w4] + 
     (B2/4 + B3/4)*CT[w3, w25, w3, w5] + (B2/4 + B3/4)*CT[w3, w25, w36, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w25, w36, w3] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w36, w36] + (-1/4*B2 - B3/4)*CT[w3, w25, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w25, w36, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w36, w5] + (-B2 - B3)*CT[w3, w25, w4, w1] + 
     (-2*B1 + 2*B3)*CT[w3, w25, w4, w13] + (-2*B1 - 2*B2)*
      CT[w3, w25, w4, w17] + (B2/4 + B3/4)*CT[w3, w25, w4, w2] + 
     (B1 + B2/2 - B3/2)*CT[w3, w25, w4, w25] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w25, w4, w3] + (-1/2*B1 - B2/2)*CT[w3, w25, w4, w36] + 
     (B2/4 + B3/4)*CT[w3, w25, w4, w37] + (-1/2*B2 - B3/2)*
      CT[w3, w25, w4, w39] + ((3*B1)/2 + (3*B2)/4 - (3*B3)/4)*
      CT[w3, w25, w4, w4] + (B2/4 + B3/4)*CT[w3, w25, w4, w5] + 
     (B2/2 + B3/2)*CT[w3, w25, w4, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w25, w6, w1] + (B1 - B3)*CT[w3, w25, w6, w13] + 
     (-B1 - B2)*CT[w3, w25, w6, w17] + (B2/4 + B3/4)*CT[w3, w25, w6, w2] + 
     (B2/4 + B3/4)*CT[w3, w25, w6, w3] + (-1/4*B2 - B3/4)*
      CT[w3, w25, w6, w37] + ((3*B2)/4 + (3*B3)/4)*CT[w3, w25, w6, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w25, w6, w5] + (B1/2 - B3/2)*
      CT[w3, w25, w6, w6] + (-B2 - B3)*CT[w3, w3, w1, w1] + 
     (-B1 + B3)*CT[w3, w3, w1, w13] + (B1 - B2 - 2*B3)*CT[w3, w3, w1, w17] + 
     (B2/2 + B3/2)*CT[w3, w3, w1, w25] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w1, w36] + (B1 + B2/2 - B3/2)*CT[w3, w3, w1, w37] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w1, w39] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w1, w5] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w3, w1, w6] + 
     (B2/2 + B3/2)*CT[w3, w3, w13, w1] + (-2*B1 + 2*B3)*
      CT[w3, w3, w13, w17] + (-1/2*B2 - B3/2)*CT[w3, w3, w13, w25] + 
     (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w3] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w13, w37] + (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w39] + 
     (B1 + B2/2 - B3/2)*CT[w3, w3, w13, w4] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w13, w5] + (B1 - B3)*CT[w3, w3, w13, w6] + 
     (B1 - B2 - 2*B3)*CT[w3, w3, w17, w1] + (-2*B1 + 2*B3)*
      CT[w3, w3, w17, w13] + 4*B5*CT[w3, w3, w17, w17] + 
     (-B1 - (3*B2)/2 - B3/2 - 4*B5)*CT[w3, w3, w17, w2] + 
     (B2/2 + B3/2)*CT[w3, w3, w17, w25] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w17, w3] + (-B1 - B2/2 + B3/2)*CT[w3, w3, w17, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w17, w39] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w17, w4] + (B2/2 + B3/2)*CT[w3, w3, w17, w6] + 
     (B2/2 + B3/2)*CT[w3, w3, w25, w1] + (B1 - B3)*CT[w3, w3, w25, w13] + 
     (B1 + B2)*CT[w3, w3, w25, w17] + (-B1 - B2/2 + B3/2)*
      CT[w3, w3, w25, w3] + (B1 + B2/2 - B3/2)*CT[w3, w3, w25, w36] + 
     (-B1 - B2/2 + B3/2)*CT[w3, w3, w25, w4] + (-1/2*B2 - B3/2)*
      CT[w3, w3, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*CT[w3, w3, w6, w1] + 
     (B1 - B3)*CT[w3, w3, w6, w13] + (-B1 - B2 - 4*B5)*CT[w3, w3, w6, w17] + 
     (B1 + (3*B2)/2 + B3/2 + 4*B5)*CT[w3, w3, w6, w2] + 
     (-1/2*B2 - B3/2)*CT[w3, w3, w6, w25] + (B1 + B2/2 - B3/2)*
      CT[w3, w3, w6, w39] + (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w29, w1] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w33, w29, w2] + 
     (B2/2 + B3/2 - B5)*CT[w3, w33, w29, w21] + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w33, w29, w3] + (B2*CT[w3, w33, w29, w36])/4 - 
     (B3*CT[w3, w33, w29, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w33, w29, w4] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w29, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w29, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w30, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w30, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w3, w33, w30, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w3, w33, w30, w2] + (B2/4 - B3/4 - B5/2)*CT[w3, w33, w30, w3] - 
     (B2*CT[w3, w33, w30, w36])/4 - (B3*CT[w3, w33, w30, w37])/4 + 
     (B2/4 - B3/4 - B5/2)*CT[w3, w33, w30, w4] + 
     (-1/4*B1 - B2/4 - B3/4 + B5/2)*CT[w3, w33, w30, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w30, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w33, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w33, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w33, w33, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w33, w2] + (B2/2 + B3/2 - B5)*CT[w3, w33, w33, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w33, w33, w25] + 
     (-1/4*B2 + B3/4)*CT[w3, w33, w33, w26] + (-1/2*B3 + B5/2)*
      CT[w3, w33, w33, w3] + (B3*CT[w3, w33, w33, w36])/4 - 
     (B3*CT[w3, w33, w33, w37])/4 + (B2/4 + B3/4)*CT[w3, w33, w33, w39] + 
     (-1/2*B3 + B5/2)*CT[w3, w33, w33, w4] + (-1/4*B2 + B3/4)*
      CT[w3, w33, w33, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w33, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w33, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w3, w33, w34, w1] + 
     (B1/2 + B3/2)*CT[w3, w33, w34, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w33, w34, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w34, w2] + (B2/2 + B3/2 - B5)*CT[w3, w33, w34, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w33, w34, w25] + 
     (-1/4*B2 + B3/4)*CT[w3, w33, w34, w26] + (-1/2*B3 + B5/2)*
      CT[w3, w33, w34, w3] + (B3*CT[w3, w33, w34, w36])/4 - 
     (B3*CT[w3, w33, w34, w37])/4 + (B2/4 + B3/4)*CT[w3, w33, w34, w39] + 
     (-1/2*B3 + B5/2)*CT[w3, w33, w34, w4] + (-1/4*B2 + B3/4)*
      CT[w3, w33, w34, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w33, w34, w5] + (B1/4 + B2/4 - B3/4)*CT[w3, w33, w34, w6] + 
     (B2*CT[w3, w33, w42, w1])/4 - (B3*CT[w3, w33, w42, w2])/4 + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w33, w42, w36] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w33, w42, w37] + 
     (B3*CT[w3, w33, w42, w5])/4 - (B2*CT[w3, w33, w42, w6])/4 + 
     (B1/4 - B3/4)*CT[w3, w4, w1, w1] + (B1 - B3)*CT[w3, w4, w1, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w3, w4, w1, w2] - 
     B3*CT[w3, w4, w1, w21] + (B2/2 + B3/2 - B5)*CT[w3, w4, w1, w3] + 
     (B1/4 - B3/4)*CT[w3, w4, w1, w36] + (-1/4*B1 + B3/4)*
      CT[w3, w4, w1, w37] + (B2/2 + B3/2 - B5)*CT[w3, w4, w1, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w3, w4, w1, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w3, w4, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w3, w4, w13, w1] + (B1 - B3)*CT[w3, w4, w13, w13] + 
     B3*CT[w3, w4, w13, w21] + (-1/2*B1 + B3/2)*CT[w3, w4, w13, w25] + 
     (-1/2*B1 + B3/2)*CT[w3, w4, w13, w3] + (B1/2 - B3/2)*
      CT[w3, w4, w13, w37] + (-1/2*B1 + B3/2)*CT[w3, w4, w13, w39] + 
     (B1/2 - B3/2)*CT[w3, w4, w13, w4] + (B1/2 - B3/2)*CT[w3, w4, w13, w5] - 
     B3*CT[w3, w4, w13, w6] + (B1 - B3)*CT[w3, w4, w14, w1] + 
     (-B1 + B3)*CT[w3, w4, w14, w12] + (-B1 + B3)*CT[w3, w4, w14, w13] + 
     (B1 - B3)*CT[w3, w4, w14, w3] + (B1 + B2)*CT[w3, w4, w17, w17] + 
     (B1/2 + B2/2)*CT[w3, w4, w17, w2] + (-B2 + B3)*CT[w3, w4, w17, w21] + 
     (-1/2*B1 - B2/2)*CT[w3, w4, w17, w25] + (-1/2*B1 - B2/2)*
      CT[w3, w4, w17, w3] + (B1/2 + B2/2)*CT[w3, w4, w17, w36] + 
     (B1/2 + B2/2)*CT[w3, w4, w17, w39] + (B1/2 + B2/2)*CT[w3, w4, w17, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w3, w4, w17, w6] + 
     (-B1 - B2)*CT[w3, w4, w19, w17] + (-B1 - B2)*CT[w3, w4, w19, w18] + 
     (B1 + B2)*CT[w3, w4, w19, w3] + (B1 + B2)*CT[w3, w4, w19, w6] - 
     B3*CT[w3, w4, w21, w1] + B3*CT[w3, w4, w21, w13] + 
     (-B2 + B3)*CT[w3, w4, w21, w17] + (B2 - B3)*CT[w3, w4, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w3, w4, w21, w26] + (B2/2 - B3/2)*
      CT[w3, w4, w21, w3] + (B2/2 - B3/2)*CT[w3, w4, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w3, w4, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w3, w4, w21, w40] + (B2/2 - B3/2)*CT[w3, w4, w21, w5] + 
     (B2/2 - B3/2)*CT[w3, w4, w21, w6] + (-B2 + B3)*CT[w3, w4, w23, w21] + 
     (-B2 + B3)*CT[w3, w4, w23, w22] + (B2 - B3)*CT[w3, w4, w23, w4] + 
     (B2 - B3)*CT[w3, w4, w23, w6] + (B2*CT[w3, w4, w25, w1])/4 + 
     (B1/2 + B3/2)*CT[w3, w4, w25, w13] + (B1/2 + B2/2 - B5)*
      CT[w3, w4, w25, w17] + (-1/4*B2 + B5/2)*CT[w3, w4, w25, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5/2)*CT[w3, w4, w25, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w25, w36] - 
     (B1*CT[w3, w4, w25, w37])/4 + (-1/2*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w4, w25, w4] + (B2/4 - B5/2)*CT[w3, w4, w25, w5] - 
     (B2*CT[w3, w4, w25, w6])/4 + (B2*CT[w3, w4, w26, w1])/4 + 
     (B2/4 - B5/2)*CT[w3, w4, w26, w2] + (B2/2 + B3/2 - B5)*
      CT[w3, w4, w26, w21] + (-1/4*B2 - B3/4 + B5/2)*CT[w3, w4, w26, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w26, w36] + 
     (B1*CT[w3, w4, w26, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w3, w4, w26, w4] + (-1/4*B2 + B5/2)*CT[w3, w4, w26, w5] - 
     (B2*CT[w3, w4, w26, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w3, w1] + (-1/2*B1 - B3/2)*CT[w3, w4, w3, w13] + 
     (-1/2*B1 - B2/2 + B5)*CT[w3, w4, w3, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w3, w4, w3, w2] + (-1/2*B2 - B3/2 + B5)*CT[w3, w4, w3, w21] + 
     (B1/2 + B2/4 - B3/4)*CT[w3, w4, w3, w25] + 
     (B2/4 - B3/4)*CT[w3, w4, w3, w26] + (B3/2 - B5/2)*CT[w3, w4, w3, w3] - 
     (B3*CT[w3, w4, w3, w36])/4 + (B3*CT[w3, w4, w3, w37])/4 + 
     (-1/4*B2 - B3/4)*CT[w3, w4, w3, w39] + (B3/2 - B5/2)*
      CT[w3, w4, w3, w4] + (B2/4 - B3/4)*CT[w3, w4, w3, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w3, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w3, w6] - (B2*CT[w3, w4, w36, w1])/
      4 + (B3*CT[w3, w4, w36, w2])/4 + (B1/4 + B2/4 - B3/4)*
      CT[w3, w4, w36, w36] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w3, w4, w36, w37] - (B3*CT[w3, w4, w36, w5])/4 + 
     (B2*CT[w3, w4, w36, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w39, w1] + (B1*CT[w3, w4, w39, w2])/4 + 
     (B2*CT[w3, w4, w39, w36])/4 + (B2/4 - B5/2)*CT[w3, w4, w39, w37] - 
     (B1*CT[w3, w4, w39, w5])/4 + (B1/4 + B2/4 - B3/4)*CT[w3, w4, w39, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w4, w1] + 
     (-1/2*B1 - B3/2)*CT[w3, w4, w4, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w3, w4, w4, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w4, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w3, w4, w4, w21] + (B1/2 + B2/4 - B3/4)*
      CT[w3, w4, w4, w25] + (B2/4 - B3/4)*CT[w3, w4, w4, w26] + 
     (B3/2 - B5/2)*CT[w3, w4, w4, w3] - (B3*CT[w3, w4, w4, w36])/4 + 
     (B3*CT[w3, w4, w4, w37])/4 + (-1/4*B2 - B3/4)*CT[w3, w4, w4, w39] + 
     (B3/2 - B5/2)*CT[w3, w4, w4, w4] + (B2/4 - B3/4)*CT[w3, w4, w4, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w3, w4, w4, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w3, w4, w4, w6] + (B1/4 + B2/4 - B3/4)*
      CT[w3, w4, w40, w1] - (B1*CT[w3, w4, w40, w2])/4 - 
     (B2*CT[w3, w4, w40, w36])/4 + (-1/4*B2 + B5/2)*CT[w3, w4, w40, w37] + 
     (B1*CT[w3, w4, w40, w5])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w3, w4, w40, w6] + (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w3, w4, w6, w1] - 
     B3*CT[w3, w4, w6, w13] + (B2 - B3)*CT[w3, w4, w6, w17] + 
     (B1 + B2)*CT[w3, w4, w6, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w3, w4, w6, w2] + (B2 - B3)*CT[w3, w4, w6, w21] + 
     (B2 - B3)*CT[w3, w4, w6, w22] + (-1/2*B2 + B3/2)*CT[w3, w4, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w3, w4, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w4, w6, w37] + (-1/2*B2 + B3/2)*CT[w3, w4, w6, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w4, w6, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w3, w4, w6, w6] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w1, w1] + (B1 - B3)*CT[w3, w6, w1, w12] + 
     (B1 - B3)*CT[w3, w6, w1, w13] + (B1 + B2)*CT[w3, w6, w1, w17] + 
     (B1 - B3)*CT[w3, w6, w1, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w6, w1, w2] - B3*CT[w3, w6, w1, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w3, w6, w1, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w6, w1, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w3, w6, w1, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w3, w6, w1, w5] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w1, w6] + (B1/2 - B2/2 - B3)*
      CT[w3, w6, w13, w1] + (-2*B1 + 2*B3)*CT[w3, w6, w13, w13] + 
     (-B1 + B3)*CT[w3, w6, w13, w18] + B3*CT[w3, w6, w13, w22] + 
     (B1/2 + B2/2)*CT[w3, w6, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w3, w6, w13, w3] + (B1/2 + B2/2)*CT[w3, w6, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w3, w6, w13, w39] + (B1/2 - B2/2 - 2*B3)*
      CT[w3, w6, w13, w4] + (B1/2 + B2/2)*CT[w3, w6, w13, w5] + 
     (B1 - B3)*CT[w3, w6, w14, w1] + (-B1 + B3)*CT[w3, w6, w14, w12] + 
     (-B1 + B3)*CT[w3, w6, w14, w13] + (B1 - B3)*CT[w3, w6, w14, w3] + 
     (B1 + B2)*CT[w3, w6, w17, w1] + (2*B1 + 2*B2 - 4*B5)*
      CT[w3, w6, w17, w17] + (-B1 - B2)*CT[w3, w6, w17, w18] + 
     (-1/2*B1 - B2 - B3/2 + 4*B5)*CT[w3, w6, w17, w2] + 
     (-B2 + B3)*CT[w3, w6, w17, w22] + (-1/2*B1 + B3/2)*
      CT[w3, w6, w17, w25] + (-1/2*B1 - B2 - B3/2)*CT[w3, w6, w17, w3] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w17, w36] + (-1/2*B1 + B3/2)*
      CT[w3, w6, w17, w39] + (-1/2*B1 - (3*B3)/2)*CT[w3, w6, w17, w4] + 
     (B1/2 + B2 + B3/2)*CT[w3, w6, w17, w6] + (-1/2*B2 - (3*B3)/2)*
      CT[w3, w6, w18, w1] + (-B1 + B3)*CT[w3, w6, w18, w13] + 
     (-B1 - B2)*CT[w3, w6, w18, w17] + (2*B1 + 2*B2 - 4*B4)*
      CT[w3, w6, w18, w18] + (-B1 - B2/2 - B3/2 + 4*B4)*CT[w3, w6, w18, w2] + 
     (-1/2*B2 + B3/2)*CT[w3, w6, w18, w24] + (B1 + B2/2 + B3/2)*
      CT[w3, w6, w18, w3] + (B2/2 - B3/2)*CT[w3, w6, w18, w36] + 
     (B1 + B2)*CT[w3, w6, w18, w4] + (-1/2*B2 + B3/2)*CT[w3, w6, w18, w41] + 
     (-B1 - B2/2 - B3/2)*CT[w3, w6, w18, w6] + 
     (4*B4 + 4*B5)*CT[w3, w6, w19, w16] + (B1 + B2 + 4*B5)*
      CT[w3, w6, w19, w17] + (B1 + B2 + 4*B4)*CT[w3, w6, w19, w18] + 
     (-4*B4 - 4*B5)*CT[w3, w6, w19, w2] + (-B1 - B2 - 4*B5)*
      CT[w3, w6, w19, w3] + (-B1 - B2 - 4*B4)*CT[w3, w6, w19, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w3, w6, w2, w1] + 
     (-4*B4 - 4*B5)*CT[w3, w6, w2, w16] + 4*B5*CT[w3, w6, w2, w17] + 
     4*B4*CT[w3, w6, w2, w18] + (-1/4*B1 - B2/4 - B3/2 - 4*B4 - 4*B5)*
      CT[w3, w6, w2, w2] + (B1/2 + (3*B2)/4 + B3/4 + 4*B5)*
      CT[w3, w6, w2, w3] + (B1/4 - B2/2 - B3/4)*CT[w3, w6, w2, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w3, w6, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w3, w6, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w3, w6, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4 + 4*B4)*CT[w3, w6, w2, w6] + 
     (-1/2*B1 + B2/2 - 2*B3)*CT[w3, w6, w22, w1] + B3*CT[w3, w6, w22, w13] + 
     (-B2 + B3)*CT[w3, w6, w22, w17] + (-2*B2 + 2*B3)*CT[w3, w6, w22, w22] + 
     (B1/2 + B2/2)*CT[w3, w6, w22, w24] + (-1/2*B1 - B2/2)*
      CT[w3, w6, w22, w36] + (B1/2 + B2/2)*CT[w3, w6, w22, w37] + 
     (-1/2*B1 + B2/2 - B3)*CT[w3, w6, w22, w4] + (-1/2*B1 - B2/2)*
      CT[w3, w6, w22, w41] + (B1/2 + B2/2)*CT[w3, w6, w22, w5] + 
     (-1/2*B1 + B2/2 - B3)*CT[w3, w6, w22, w6] + 
     (-B2 + B3)*CT[w3, w6, w23, w21] + (-B2 + B3)*CT[w3, w6, w23, w22] + 
     (B2 - B3)*CT[w3, w6, w23, w4] + (B2 - B3)*CT[w3, w6, w23, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w3, w6, w24, w1] + 
     (-B1 - B2)*CT[w3, w6, w24, w18] + (B1/4 + B3/4)*CT[w3, w6, w24, w2] + 
     (B2 - B3)*CT[w3, w6, w24, w22] + (B2/2 - B3/2)*CT[w3, w6, w24, w3] + 
     (B1/4 + B3/4)*CT[w3, w6, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w3, w6, w24, w37] + (-1/2*B2 + B3/2)*CT[w3, w6, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w3, w6, w24, w5] + (B1/4 + B3/4)*
      CT[w3, w6, w24, w6] + (-1/2*B1 + B3/2)*CT[w3, w6, w25, w1] + 
     (B1 - B3)*CT[w3, w6, w25, w13] + (-B1 - B2)*CT[w3, w6, w25, w17] + 
     (B2/4 + B3/4)*CT[w3, w6, w25, w2] + (B2/4 + B3/4)*CT[w3, w6, w25, w3] + 
     (-1/4*B2 - B3/4)*CT[w3, w6, w25, w37] + ((3*B2)/4 + (3*B3)/4)*
      CT[w3, w6, w25, w4] + (-1/4*B2 - B3/4)*CT[w3, w6, w25, w5] + 
     (B1/2 - B3/2)*CT[w3, w6, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*
      CT[w3, w6, w3, w1] + (B1 - B3)*CT[w3, w6, w3, w13] + 
     (-B1 - B2 - 4*B5)*CT[w3, w6, w3, w17] + (B1 + (3*B2)/2 + B3/2 + 4*B5)*
      CT[w3, w6, w3, w2] + (-1/2*B2 - B3/2)*CT[w3, w6, w3, w25] + 
     (B1 + B2/2 - B3/2)*CT[w3, w6, w3, w39] + (B2/4 + B3/4)*
      CT[w3, w6, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w3, w6, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w3, w6, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w3, w6, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w3, w6, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w3, w6, w39, w5] + (-1/4*B1 - B2/2 + (5*B3)/4)*
      CT[w3, w6, w4, w1] - B3*CT[w3, w6, w4, w13] + 
     (B2 - B3)*CT[w3, w6, w4, w17] + (B1 + B2)*CT[w3, w6, w4, w18] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w3, w6, w4, w2] + 
     (B2 - B3)*CT[w3, w6, w4, w21] + (B2 - B3)*CT[w3, w6, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w3, w6, w4, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w6, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*CT[w3, w6, w4, w37] + 
     (-1/2*B2 + B3/2)*CT[w3, w6, w4, w4] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w3, w6, w4, w5] + (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w3, w6, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w3, w6, w41, w1] + 
     (B1/4 + B3/4)*CT[w3, w6, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w6, w41, w36] + (-1/4*B1 - B3/4)*CT[w3, w6, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w3, w6, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w3, w6, w41, w6] + (-B1 - B2 - 4*B4)*CT[w3, w6, w6, w18] + 
     ((3*B1)/2 + B2 + B3/2 + 4*B4)*CT[w3, w6, w6, w2] + 
     (B2 - B3)*CT[w3, w6, w6, w22] + (-1/2*B1 - B3/2)*CT[w3, w6, w6, w24] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w3, w6, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w3, w6, w6, w41] + (-B1 + B3)*CT[w4, w1, w1, w12] + 
     (B1/2 + B2 + B3/2)*CT[w4, w1, w1, w2] + (B1/2 - B3/2)*
      CT[w4, w1, w1, w27] + (B1/2 - B3/2)*CT[w4, w1, w1, w3] + 
     (B1/2 - B3/2)*CT[w4, w1, w1, w38] + (-B1 - B2)*CT[w4, w1, w1, w4] + 
     (-2*B1 + 2*B3)*CT[w4, w1, w12, w12] + B3*CT[w4, w1, w12, w21] + 
     (-B2 - B3 + 2*B5)*CT[w4, w1, w12, w3] + (B1 + B2 - 2*B5)*
      CT[w4, w1, w12, w5] + (B1 - 2*B3)*CT[w4, w1, w12, w6] + 
     (B1/4 + B2/2 + B3/4 + B4)*CT[w4, w1, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 - B4 - B5)*CT[w4, w1, w2, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5)*CT[w4, w1, w2, w3] + 
     (-1/4*B1 + B2/2 - B3/4)*CT[w4, w1, w2, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w1, w2, w37] + (B1/2 + B2/4 + B3/4 + B5)*CT[w4, w1, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w1, w2, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w4, w1, w2, w6] + 
     B3*CT[w4, w1, w21, w12] + (-2*B2 + 2*B3)*CT[w4, w1, w21, w21] + 
     (B2 - 2*B3)*CT[w4, w1, w21, w3] + (B1 + B2 - 2*B4)*CT[w4, w1, w21, w5] + 
     (-B1 - B3 + 2*B4)*CT[w4, w1, w21, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w4, w1, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w1, w26, w2] + 
     (B2 - B3)*CT[w4, w1, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w1, w26, w3] + (B2/4 - B3/4)*CT[w4, w1, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w1, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w1, w26, w5] + (B1/2 + B3/2 - B4)*CT[w4, w1, w26, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w1, w27, w1] + (B1 - B3)*CT[w4, w1, w27, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w1, w27, w2] + 
     (B2/2 + B3/2 - B5)*CT[w4, w1, w27, w3] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w27, w36] + (B1/4 - B3/4)*CT[w4, w1, w27, w37] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w1, w27, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w1, w27, w5] + ((-3*B1)/4 + (3*B3)/4)*CT[w4, w1, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w1, w3, w1] + (B1 - B3)*CT[w4, w1, w3, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w1, w3, w2] - 
     B3*CT[w4, w1, w3, w21] + (B2/2 + B3/2 - B5)*CT[w4, w1, w3, w3] + 
     (B1/4 - B3/4)*CT[w4, w1, w3, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w3, w37] + (B2/2 + B3/2 - B5)*CT[w4, w1, w3, w4] + 
     ((-3*B1)/4 - B2/2 + B3/4 + B5)*CT[w4, w1, w3, w5] + 
     (-1/4*B1 + (5*B3)/4)*CT[w4, w1, w3, w6] + 
     (B1/4 - B3/4)*CT[w4, w1, w38, w1] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w38, w2] + (B1/4 - B3/4)*CT[w4, w1, w38, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w1, w38, w37] + 
     (B1/4 - B3/4)*CT[w4, w1, w38, w5] + (-1/4*B1 + B3/4)*
      CT[w4, w1, w38, w6] + (-B1 - B2)*CT[w4, w1, w4, w1] + 
     (B1 + B2/2 + B3/2)*CT[w4, w1, w4, w2] + (-B2 + B3)*CT[w4, w1, w4, w21] + 
     (B2/2 - B3/2)*CT[w4, w1, w4, w26] + (B2/2 - B3/2)*CT[w4, w1, w4, w40] + 
     (B2/2 - B3/2)*CT[w4, w1, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w4, w1, w40, w2] + (-1/4*B2 + B3/4)*CT[w4, w1, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w4, w1, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w1, w40, w37] + (B2/4 - B3/4)*CT[w4, w1, w40, w4] + 
     (B2/4 - B3/4)*CT[w4, w1, w40, w5] + (B1/2 + B3/2 - B4)*
      CT[w4, w1, w6, w1] - B3*CT[w4, w1, w6, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w1, w6, w2] + 
     (B2 - B3)*CT[w4, w1, w6, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w4, w1, w6, w3] + (-1/4*B2 + B3/4)*CT[w4, w1, w6, w37] + 
     (B2/4 - B3/4)*CT[w4, w1, w6, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w4, w1, w6, w5] + (B1/2 + B3/2 - B4)*CT[w4, w1, w6, w6] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w1] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w1, w8, w2] + (-1/2*B1 + B3/2)*CT[w4, w1, w8, w27] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w36] + (-1/2*B1 + B3/2)*
      CT[w4, w1, w8, w38] + (B1/2 + B2 + B3/2 - 2*B5)*CT[w4, w1, w8, w4] + 
     (B1/2 - B3/2)*CT[w4, w1, w8, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w4, w1, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w1, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w4, w1, w9, w26] + (B2/2 - B3/2)*
      CT[w4, w1, w9, w3] + (-1/2*B2 + B3/2)*CT[w4, w1, w9, w36] + 
     (B2/2 - B3/2)*CT[w4, w1, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w1, w9, w40] + (B1/4 - B3/4)*CT[w4, w10, w1, w1] + 
     (B1 - B3)*CT[w4, w10, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w1, w2] + (-1/2*B1 + B3/2)*CT[w4, w10, w1, w27] + 
     (B2/2 + B3/2 - B5)*CT[w4, w10, w1, w3] + (B1/4 - B3/4)*
      CT[w4, w10, w1, w36] + (B1/4 - B3/4)*CT[w4, w10, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w1, w38] + (B1/2 + B2/2 - B5)*
      CT[w4, w10, w1, w4] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w1, w5] + (-1/4*B1 + B3/4)*CT[w4, w10, w1, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w26, w1] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w10, w26, w2] + (B2 + B3 - 2*B5)*CT[w4, w10, w26, w21] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w26, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w26, w36] + (B1/4 - B3/4)*
      CT[w4, w10, w26, w37] + (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w26, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w26, w5] + 
     (B1/4 - B3/4)*CT[w4, w10, w26, w6] + (B1/4 - B3/4)*
      CT[w4, w10, w27, w1] + (-B1 + B3)*CT[w4, w10, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w10, w27, w3] + 
     (B1/4 - B3/4)*CT[w4, w10, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w27, w37] + (B2/2 + B3/2 - B5)*CT[w4, w10, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w10, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w4, w10, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w10, w36, w1] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w36, w2] + (B1/4 - B3/4)*CT[w4, w10, w36, w36] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w36, w37] + 
     (B1/4 - B3/4)*CT[w4, w10, w36, w5] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w36, w6] + (-1/4*B1 + B3/4)*CT[w4, w10, w38, w1] + 
     (B1/4 - B3/4)*CT[w4, w10, w38, w2] + (-1/4*B1 + B3/4)*
      CT[w4, w10, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w10, w38, w37] + (-1/4*B1 + B3/4)*CT[w4, w10, w38, w5] + 
     (B1/4 - B3/4)*CT[w4, w10, w38, w6] + (B1/4 - B3/4)*CT[w4, w10, w4, w1] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w10, w4, w2] + 
     (-B2 - B3 + 2*B5)*CT[w4, w10, w4, w21] + (B2/2 + B3/2 - B5)*
      CT[w4, w10, w4, w3] + (B1/4 - B3/4)*CT[w4, w10, w4, w36] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w4, w37] + (B2/2 + B3/2 - B5)*
      CT[w4, w10, w4, w4] + (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w10, w4, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w4, w6] + (B1/4 - B3/4)*
      CT[w4, w10, w40, w1] + (-1/4*B1 + B3/4)*CT[w4, w10, w40, w2] + 
     (B1/4 - B3/4)*CT[w4, w10, w40, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w10, w40, w37] + (B1/4 - B3/4)*CT[w4, w10, w40, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w10, w40, w6] + (B1 - B3)*CT[w4, w10, w7, w12] + 
     (-B2 - B3 + 2*B5)*CT[w4, w10, w7, w21] + (B2 + B3 - 2*B5)*
      CT[w4, w10, w7, w3] + (-B1 + B3)*CT[w4, w10, w7, w6] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w8, w1] + (B1/2 + B2 + B3/2 - 2*B5)*
      CT[w4, w10, w8, w2] + (B1/2 - B3/2)*CT[w4, w10, w8, w27] + 
     (-1/2*B1 + B3/2)*CT[w4, w10, w8, w36] + (B1/2 - B3/2)*
      CT[w4, w10, w8, w38] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w10, w8, w4] + (-1/2*B1 + B3/2)*CT[w4, w10, w8, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w1, w1] + (-B1 + B3)*CT[w4, w14, w1, w12] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w14, w1, w2] + 
     B3*CT[w4, w14, w1, w21] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w1, w36] + (B1/4 - B3/4)*
      CT[w4, w14, w1, w37] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w1, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w4, w14, w1, w5] + 
     (B1/4 - (5*B3)/4)*CT[w4, w14, w1, w6] + (B1 + B2 - 2*B5)*
      CT[w4, w14, w11, w17] + (-1/2*B1 + B3/2)*CT[w4, w14, w11, w25] + 
     (B1/2 - B3/2)*CT[w4, w14, w11, w27] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w11, w36] + (B1/2 - B3/2)*CT[w4, w14, w11, w38] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w11, w39] + (-1/2*B1 - B2 - B3/2 + 2*B5)*
      CT[w4, w14, w11, w4] + (-1/2*B1 + B3/2)*CT[w4, w14, w11, w6] + 
     (2*B1 - 2*B3)*CT[w4, w14, w12, w12] - B3*CT[w4, w14, w12, w21] + 
     (B2 + B3 - 2*B5)*CT[w4, w14, w12, w3] + (-B1 - B2 + 2*B5)*
      CT[w4, w14, w12, w5] + (-B1 + 2*B3)*CT[w4, w14, w12, w6] + 
     (B1/2 - B3/2)*CT[w4, w14, w13, w1] + (-B1 + B3)*CT[w4, w14, w13, w13] - 
     B3*CT[w4, w14, w13, w21] + (B1/2 - B3/2)*CT[w4, w14, w13, w25] + 
     (B1/2 - B3/2)*CT[w4, w14, w13, w3] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w13, w37] + (B1/2 - B3/2)*CT[w4, w14, w13, w39] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w13, w4] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w13, w5] + B3*CT[w4, w14, w13, w6] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w4, w14, w14, w1] + 
     (2*B1 - 2*B3)*CT[w4, w14, w14, w12] + (B1 - B3)*CT[w4, w14, w14, w13] + 
     (B1/2 - B3/2)*CT[w4, w14, w14, w25] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w14, w27] + ((-3*B1)/2 + (3*B3)/2)*CT[w4, w14, w14, w3] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w14, w38] + (B1/2 - B3/2)*
      CT[w4, w14, w14, w39] + B3*CT[w4, w14, w21, w1] - 
     B3*CT[w4, w14, w21, w12] - B3*CT[w4, w14, w21, w13] + 
     B3*CT[w4, w14, w21, w3] + (B1/4 - B3/4)*CT[w4, w14, w25, w1] + 
     (-B1 - B2 + 2*B5)*CT[w4, w14, w25, w17] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w14, w25, w2] + (B1/2 + B2/2 - B5)*CT[w4, w14, w25, w3] + 
     (B1/4 - B3/4)*CT[w4, w14, w25, w36] + (B1/4 - B3/4)*
      CT[w4, w14, w25, w37] + (B1/2 + B2/2 - B5)*CT[w4, w14, w25, w4] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w14, w25, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w25, w6] + (B1/4 - B3/4)*
      CT[w4, w14, w27, w1] + (-B1 + B3)*CT[w4, w14, w27, w12] + 
     (-1/4*B1 - B2/2 - B3/4 + B5)*CT[w4, w14, w27, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w27, w3] + 
     (B1/4 - B3/4)*CT[w4, w14, w27, w36] + (-1/4*B1 + B3/4)*
      CT[w4, w14, w27, w37] + (B2/2 + B3/2 - B5)*CT[w4, w14, w27, w4] + 
     (B1/4 + B2/2 + B3/4 - B5)*CT[w4, w14, w27, w5] + 
     ((3*B1)/4 - (3*B3)/4)*CT[w4, w14, w27, w6] + 
     (B1/4 - B3/4)*CT[w4, w14, w3, w1] + (-B1 + B3)*CT[w4, w14, w3, w12] + 
     (B1 + B2 - 2*B5)*CT[w4, w14, w3, w17] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w14, w3, w2] + B3*CT[w4, w14, w3, w21] + 
     (-1/2*B1 + B3/2)*CT[w4, w14, w3, w25] + (-1/2*B2 - B3/2 + B5)*
      CT[w4, w14, w3, w3] + (-1/4*B1 + B3/4)*CT[w4, w14, w3, w36] + 
     (B1/4 - B3/4)*CT[w4, w14, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w4, w14, w3, w39] + (-1/2*B2 - B3/2 + B5)*CT[w4, w14, w3, w4] + 
     ((3*B1)/4 + B2/2 - B3/4 - B5)*CT[w4, w14, w3, w5] + 
     (B1/4 - (5*B3)/4)*CT[w4, w14, w3, w6] + (-1/4*B1 + B3/4)*
      CT[w4, w14, w38, w1] + (B1/4 - B3/4)*CT[w4, w14, w38, w2] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w38, w36] + (B1/4 + B2/2 + B3/4 - B5)*
      CT[w4, w14, w38, w37] + (-1/4*B1 + B3/4)*CT[w4, w14, w38, w5] + 
     (B1/4 - B3/4)*CT[w4, w14, w38, w6] + (B1/4 - B3/4)*
      CT[w4, w14, w39, w1] + (-1/4*B1 + B3/4)*CT[w4, w14, w39, w2] + 
     (B1/4 - B3/4)*CT[w4, w14, w39, w36] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w14, w39, w37] + (B1/4 - B3/4)*CT[w4, w14, w39, w5] + 
     (-1/4*B1 + B3/4)*CT[w4, w14, w39, w6] - B3*CT[w4, w14, w6, w1] + 
     B3*CT[w4, w14, w6, w12] + B3*CT[w4, w14, w6, w13] - 
     B3*CT[w4, w14, w6, w3] + (-1/2*B1 + B2/2 - B3)*CT[w4, w19, w15, w1] + 
     (B1 + B3)*CT[w4, w19, w15, w13] + (-B2 + B3)*CT[w4, w19, w15, w22] + 
     (B1/2 + B2/2)*CT[w4, w19, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w15, w25] + (B1/2 + B2/2)*CT[w4, w19, w15, w39] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w19, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w15, w41] + 
     (-B1 - B2)*CT[w4, w19, w17, w17] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w17, w2] + (B2 - B3)*CT[w4, w19, w17, w21] + 
     (B1/2 + B2/2)*CT[w4, w19, w17, w25] + (B1/2 + B2/2)*
      CT[w4, w19, w17, w3] + (-1/2*B1 - B2/2)*CT[w4, w19, w17, w36] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w17, w39] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w17, w4] + (B1/2 - B2/2 + B3)*CT[w4, w19, w17, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w4, w19, w18, w1] + 
     (2*B1 + 2*B2)*CT[w4, w19, w18, w18] + (-B1 - B2/2 - B3/2)*
      CT[w4, w19, w18, w2] + (B2 - B3)*CT[w4, w19, w18, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w19, w18, w24] + (-1/2*B2 + B3/2)*
      CT[w4, w19, w18, w3] + (B2/2 - B3/2)*CT[w4, w19, w18, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w19, w18, w41] + (-1/2*B2 + B3/2)*
      CT[w4, w19, w18, w6] + (B1 + B2)*CT[w4, w19, w19, w17] + 
     (2*B1 + 2*B2)*CT[w4, w19, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w19, w24] + (B1/2 + B2/2)*CT[w4, w19, w19, w25] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w4, w19, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w4, w19, w19, w39] + (B1/2 + B2/2)*CT[w4, w19, w19, w41] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w4, w19, w19, w6] + 
     (B2 - B3)*CT[w4, w19, w21, w17] + (B2 - B3)*CT[w4, w19, w21, w18] + 
     (-B2 + B3)*CT[w4, w19, w21, w3] + (-B2 + B3)*CT[w4, w19, w21, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w4, w19, w24, w1] + 
     (-B1 - B2)*CT[w4, w19, w24, w18] + (B1/4 + B3/4)*CT[w4, w19, w24, w2] + 
     (B2 - B3)*CT[w4, w19, w24, w22] + (B2/2 - B3/2)*CT[w4, w19, w24, w3] + 
     (B1/4 + B3/4)*CT[w4, w19, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w4, w19, w24, w37] + (-1/2*B2 + B3/2)*CT[w4, w19, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w24, w5] + (B1/4 + B3/4)*
      CT[w4, w19, w24, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w25, w1] + 
     (-B1 - B3)*CT[w4, w19, w25, w13] + (-1/4*B1 - B3/4)*
      CT[w4, w19, w25, w2] + (B1/2 + B3/2)*CT[w4, w19, w25, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w19, w25, w36] + 
     (B1/4 + B3/4)*CT[w4, w19, w25, w37] + (B1/2 + B3/2)*
      CT[w4, w19, w25, w4] + (B1/4 + B3/4)*CT[w4, w19, w25, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w19, w25, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w3, w1] + (B1 + B3)*CT[w4, w19, w3, w13] + 
     (-B1 - B2)*CT[w4, w19, w3, w18] + ((3*B1)/4 + B2/2 + B3/4)*
      CT[w4, w19, w3, w2] + (-B2 + B3)*CT[w4, w19, w3, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w19, w3, w25] + (B2/2 - B3/2)*
      CT[w4, w19, w3, w3] + (B1/4 + B3/4)*CT[w4, w19, w3, w36] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w3, w37] + (B1/2 + B2/2)*
      CT[w4, w19, w3, w39] + (B2/2 - B3/2)*CT[w4, w19, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w3, w5] + (B1/4 + B2 - (3*B3)/4)*
      CT[w4, w19, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w36, w36] + (B1/4 + B3/4)*CT[w4, w19, w36, w37] + 
     (B1/4 + B3/4)*CT[w4, w19, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w36, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w39, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w39, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w39, w36] + (B1/4 + B3/4)*CT[w4, w19, w39, w37] + 
     (B1/4 + B3/4)*CT[w4, w19, w39, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w19, w39, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w41, w1] + 
     (B1/4 + B3/4)*CT[w4, w19, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w41, w36] + (-1/4*B1 - B3/4)*CT[w4, w19, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w4, w19, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w19, w41, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w19, w6, w1] + 
     (-B2 + B3)*CT[w4, w19, w6, w17] + (-B1 - 2*B2 + B3)*
      CT[w4, w19, w6, w18] + ((3*B1)/4 + B2/2 + B3/4)*CT[w4, w19, w6, w2] + 
     (-B2 + B3)*CT[w4, w19, w6, w21] + (-B2 + B3)*CT[w4, w19, w6, w22] + 
     (B2/2 - B3/2)*CT[w4, w19, w6, w24] + (B2 - B3)*CT[w4, w19, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w19, w6, w36] + 
     (B1/4 + B3/4)*CT[w4, w19, w6, w37] + (B2/2 - B3/2)*CT[w4, w19, w6, w4] + 
     (B2/2 - B3/2)*CT[w4, w19, w6, w41] + (B1/4 + B3/4)*CT[w4, w19, w6, w5] + 
     (-1/4*B1 + (3*B2)/2 - (7*B3)/4)*CT[w4, w19, w6, w6] + 
     B3*CT[w4, w21, w1, w12] + (-2*B2 + 2*B3)*CT[w4, w21, w1, w21] + 
     (B2 - 2*B3)*CT[w4, w21, w1, w3] + (B1 + B2 - 2*B4)*CT[w4, w21, w1, w5] + 
     (-B1 - B3 + 2*B4)*CT[w4, w21, w1, w6] + B3*CT[w4, w21, w14, w1] - 
     B3*CT[w4, w21, w14, w12] - B3*CT[w4, w21, w14, w13] + 
     B3*CT[w4, w21, w14, w3] + (B2 - B3)*CT[w4, w21, w19, w17] + 
     (B2 - B3)*CT[w4, w21, w19, w18] + (-B2 + B3)*CT[w4, w21, w19, w3] + 
     (-B2 + B3)*CT[w4, w21, w19, w6] + (-2*B2 + 2*B3)*CT[w4, w21, w21, w1] + 
     (-10*B2 + 10*B3)*CT[w4, w21, w21, w21] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w21, w21, w26] + ((5*B2)/2 - (5*B3)/2)*CT[w4, w21, w21, w3] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w4, w21, w21, w37] + 
     ((9*B2)/2 - (9*B3)/2)*CT[w4, w21, w21, w4] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w21, w21, w40] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w4, w21, w21, w5] + (-3*B1 + B2/2 - (7*B3)/2 + 4*B4)*
      CT[w4, w21, w21, w6] + (B2 - B3)*CT[w4, w21, w23, w21] + 
     (B2 - B3)*CT[w4, w21, w23, w22] + (-B2 + B3)*CT[w4, w21, w23, w4] + 
     (-B2 + B3)*CT[w4, w21, w23, w6] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w4, w21, w26, w1] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w4, w21, w26, w2] + (B2 - B3)*CT[w4, w21, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w4, w21, w26, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w21, w26, w36] + (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w21, w26, w4] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w26, w5] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w26, w6] + ((3*B1)/4 + (3*B2)/2 - (7*B3)/4 - B4)*
      CT[w4, w21, w3, w1] + B3*CT[w4, w21, w3, w13] + 
     (-B2 + B3)*CT[w4, w21, w3, w17] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w3, w2] + (3*B2 - 3*B3)*CT[w4, w21, w3, w21] + 
     (-B2 + B3)*CT[w4, w21, w3, w26] + (-1/4*B2 + B3/4)*CT[w4, w21, w3, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w3, w36] + 
     (B1/4 + (3*B2)/4 - B3/2)*CT[w4, w21, w3, w37] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w4, w21, w3, w4] + 
     (-B2 + B3)*CT[w4, w21, w3, w40] + (-1/4*B1 + B2/4 - B3/2 + B4)*
      CT[w4, w21, w3, w5] + (B1/4 - B2/2 + (3*B3)/4 - B4)*
      CT[w4, w21, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w21, w37, w1] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w37, w2] + 
     (B2/4 - B3/4)*CT[w4, w21, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w4, w21, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w4, w21, w37, w37] + (-1/4*B2 + B3/4)*CT[w4, w21, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w4, w21, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w21, w37, w6] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w4, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w4, w2] + (4*B2 - 4*B3)*CT[w4, w21, w4, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w21, w4, w26] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w21, w4, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w4, w36] + 
     (B1/4 + B2/4)*CT[w4, w21, w4, w37] + ((-5*B2)/4 + (5*B3)/4)*
      CT[w4, w21, w4, w4] + (-1/2*B2 + B3/2)*CT[w4, w21, w4, w40] + 
     ((-5*B1)/4 - (5*B2)/4 + B4)*CT[w4, w21, w4, w5] + 
     ((5*B1)/4 + (5*B3)/4 - B4)*CT[w4, w21, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w40, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w4, w21, w40, w2] + (-1/4*B2 + B3/4)*
      CT[w4, w21, w40, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w21, w40, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w40, w37] + (B2/4 - B3/4)*CT[w4, w21, w40, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w40, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w21, w40, w6] + (B1/4 + B2/2 - B3/4 - B4)*
      CT[w4, w21, w5, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w21, w5, w2] + (B1/2 + (3*B2)/4 - B3/4)*CT[w4, w21, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w21, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w4, w21, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w4, w21, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w4, w21, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w4, w21, w5, w6] + (-1/4*B1 + B2/2 - (3*B3)/4 + B4)*
      CT[w4, w21, w6, w1] + (-B2 + B3)*CT[w4, w21, w6, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w4, w21, w6, w2] + 
     (2*B2 - 2*B3)*CT[w4, w21, w6, w21] + (-B2 + B3)*CT[w4, w21, w6, w22] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w4, w21, w6, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w21, w6, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w21, w6, w37] + 
     (B1/2 - B2/4 + (3*B3)/4)*CT[w4, w21, w6, w4] + 
     ((-7*B1)/4 - (5*B2)/4 - B3/2 + B4)*CT[w4, w21, w6, w5] + 
     ((5*B1)/4 + (3*B2)/2 - B3/4 - B4)*CT[w4, w21, w6, w6] + 
     (-B1 - B2/2 - B3/2)*CT[w4, w23, w20, w1] + 
     (B1 + B2)*CT[w4, w23, w20, w18] + (-1/2*B2 + B3/2)*
      CT[w4, w23, w20, w24] + (B2/2 - B3/2)*CT[w4, w23, w20, w26] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w20, w3] + (B2/2 - B3/2)*
      CT[w4, w23, w20, w36] + (B2/2 - B3/2)*CT[w4, w23, w20, w40] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w20, w41] + (3*B2 - 3*B3)*
      CT[w4, w23, w21, w21] + (B2 - B3)*CT[w4, w23, w21, w22] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w21, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w23, w21, w3] + (B2/2 - B3/2)*CT[w4, w23, w21, w37] + 
     ((-5*B2)/2 + (5*B3)/2)*CT[w4, w23, w21, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w21, w40] + (B2/2 - B3/2)*
      CT[w4, w23, w21, w5] + (-1/2*B2 + B3/2)*CT[w4, w23, w21, w6] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w23, w22, w1] + 
     (B2 - B3)*CT[w4, w23, w22, w21] + (-2*B2 + 2*B3)*CT[w4, w23, w22, w22] + 
     (B1/2 + B2/2)*CT[w4, w23, w22, w24] + (-B2 + B3)*CT[w4, w23, w22, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w23, w22, w36] + (B1/2 + B2/2)*
      CT[w4, w23, w22, w37] + (-1/2*B1 - B2/2)*CT[w4, w23, w22, w4] + 
     (-1/2*B1 - B2/2)*CT[w4, w23, w22, w41] + (B1/2 + B2/2)*
      CT[w4, w23, w22, w5] + (-1/2*B1 + B2/2 - B3)*CT[w4, w23, w22, w6] + 
     (-B2 + B3)*CT[w4, w23, w23, w21] + (-2*B2 + 2*B3)*
      CT[w4, w23, w23, w22] + (B2/2 - B3/2)*CT[w4, w23, w23, w24] + 
     (-1/2*B2 + B3/2)*CT[w4, w23, w23, w26] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w23, w23, w4] + (-1/2*B2 + B3/2)*CT[w4, w23, w23, w40] + 
     (B2/2 - B3/2)*CT[w4, w23, w23, w41] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w23, w23, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w4, w23, w24, w1] + 
     (-B1 - B2)*CT[w4, w23, w24, w18] + (B1/4 + B3/4)*CT[w4, w23, w24, w2] + 
     (B2 - B3)*CT[w4, w23, w24, w22] + (B2/2 - B3/2)*CT[w4, w23, w24, w3] + 
     (B1/4 + B3/4)*CT[w4, w23, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w4, w23, w24, w37] + (-1/2*B2 + B3/2)*CT[w4, w23, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w24, w5] + (B1/4 + B3/4)*
      CT[w4, w23, w24, w6] + (B1/4 + B2/2 - B3/4)*CT[w4, w23, w26, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w26, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w26, w36] + (B1/4 + B3/4)*CT[w4, w23, w26, w37] + 
     (B1/4 + B3/4)*CT[w4, w23, w26, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w26, w6] + (-B2 + B3)*CT[w4, w23, w3, w21] + 
     (-B2 + B3)*CT[w4, w23, w3, w22] + (B2 - B3)*CT[w4, w23, w3, w4] + 
     (B2 - B3)*CT[w4, w23, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w1] + (B1/4 + B3/4)*CT[w4, w23, w4, w2] + 
     (-2*B2 + 2*B3)*CT[w4, w23, w4, w21] + (B2/2 - B3/2)*
      CT[w4, w23, w4, w26] + (B2/2 - B3/2)*CT[w4, w23, w4, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w37] + ((3*B2)/2 - (3*B3)/2)*CT[w4, w23, w4, w4] + 
     (B2/2 - B3/2)*CT[w4, w23, w4, w40] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w4, w5] + (B1/4 + B3/4)*CT[w4, w23, w4, w6] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w40, w1] + (-1/4*B1 - B3/4)*
      CT[w4, w23, w40, w2] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w40, w36] + 
     (B1/4 + B3/4)*CT[w4, w23, w40, w37] + (B1/4 + B3/4)*
      CT[w4, w23, w40, w5] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w40, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w41, w1] + 
     (B1/4 + B3/4)*CT[w4, w23, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w23, w41, w36] + (-1/4*B1 - B3/4)*CT[w4, w23, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w4, w23, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w23, w41, w6] + (-1/4*B1 - B2/2 + B3/4)*CT[w4, w23, w6, w1] + 
     (B1 + B2)*CT[w4, w23, w6, w18] + (-1/4*B1 - B3/4)*CT[w4, w23, w6, w2] + 
     (2*B2 - 2*B3)*CT[w4, w23, w6, w22] + (-1/2*B1 - B2/2)*
      CT[w4, w23, w6, w24] + (B2/2 - B3/2)*CT[w4, w23, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w23, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w6, w37] + (B1/2 + B3/2)*CT[w4, w23, w6, w4] + 
     (B1/2 + B2/2)*CT[w4, w23, w6, w41] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w23, w6, w5] + (B1/4 - (3*B2)/2 + (7*B3)/4)*
      CT[w4, w23, w6, w6] + (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w1, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w1, w2] + 
     (B2 - B3)*CT[w4, w26, w1, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w4, w26, w1, w3] + (B2/4 - B3/4)*CT[w4, w26, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w26, w1, w5] + (B1/2 + B3/2 - B4)*CT[w4, w26, w1, w6] + 
     (B2 - B3)*CT[w4, w26, w21, w1] + (3*B2 - 3*B3)*CT[w4, w26, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w21, w26] + ((-3*B2)/2 + (3*B3)/2)*
      CT[w4, w26, w21, w3] + (B2/2 - B3/2)*CT[w4, w26, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w26, w21, w40] + (-B1 - B2/2 - B3/2 + 2*B4)*
      CT[w4, w26, w21, w5] + (B1 - B2/2 + (3*B3)/2 - 2*B4)*
      CT[w4, w26, w21, w6] + (-1/2*B1 - B2 + B3/2 + B4)*CT[w4, w26, w3, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w3, w2] + 
     (-2*B2 + 2*B3)*CT[w4, w26, w3, w21] + (B2/2 - B3/2)*
      CT[w4, w26, w3, w26] + ((3*B2)/4 - (3*B3)/4)*CT[w4, w26, w3, w3] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w3, w37] + (B2/4 - B3/4)*
      CT[w4, w26, w3, w4] + (B2/2 - B3/2)*CT[w4, w26, w3, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w3, w5] + 
     (-1/2*B1 + B2/2 - B3 + B4)*CT[w4, w26, w3, w6] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w36, w2] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w36, w3] + (B1/2 + B3/2 - B4)*CT[w4, w26, w36, w36] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w26, w36, w37] + 
     (B2/4 - B3/4)*CT[w4, w26, w36, w4] + (B2/4 - B3/4)*
      CT[w4, w26, w36, w5] + (-1/2*B1 - B2/2 + B4)*CT[w4, w26, w4, w1] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w4, w2] + 
     (-B2 + B3)*CT[w4, w26, w4, w21] + (B2/2 - B3/2)*CT[w4, w26, w4, w26] + 
     (B2/4 - B3/4)*CT[w4, w26, w4, w3] + (B2/2 - B3/2)*CT[w4, w26, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w4, w26, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w4, w4] + (B2/2 - B3/2)*CT[w4, w26, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w4, w6] + (B1/2 + B3/2 - B4)*
      CT[w4, w26, w6, w1] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w4, w26, w6, w2] + (-B2 + B3)*CT[w4, w26, w6, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w4, w26, w6, w3] + (-1/4*B2 + B3/4)*
      CT[w4, w26, w6, w37] + (B2/4 - B3/4)*CT[w4, w26, w6, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w26, w6, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w26, w6, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w4, w26, w9, w1] + (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w26, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w4, w26, w9, w26] + (B2/2 - B3/2)*
      CT[w4, w26, w9, w3] + (-1/2*B2 + B3/2)*CT[w4, w26, w9, w36] + 
     (B2/2 - B3/2)*CT[w4, w26, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w26, w9, w40] + (B1/4 - B3/4)*CT[w4, w3, w1, w1] + 
     (B1 - B3)*CT[w4, w3, w1, w12] + (-1/4*B1 - B2/2 - B3/4 + B5)*
      CT[w4, w3, w1, w2] - B3*CT[w4, w3, w1, w21] + 
     (B2/2 + B3/2 - B5)*CT[w4, w3, w1, w3] + (B1/4 - B3/4)*
      CT[w4, w3, w1, w36] + (-1/4*B1 + B3/4)*CT[w4, w3, w1, w37] + 
     (B2/2 + B3/2 - B5)*CT[w4, w3, w1, w4] + ((-3*B1)/4 - B2/2 + B3/4 + B5)*
      CT[w4, w3, w1, w5] + (-1/4*B1 + (5*B3)/4)*CT[w4, w3, w1, w6] + 
     (-1/2*B1 + B3/2)*CT[w4, w3, w13, w1] + (B1 - B3)*CT[w4, w3, w13, w13] + 
     B3*CT[w4, w3, w13, w21] + (-1/2*B1 + B3/2)*CT[w4, w3, w13, w25] + 
     (-1/2*B1 + B3/2)*CT[w4, w3, w13, w3] + (B1/2 - B3/2)*
      CT[w4, w3, w13, w37] + (-1/2*B1 + B3/2)*CT[w4, w3, w13, w39] + 
     (B1/2 - B3/2)*CT[w4, w3, w13, w4] + (B1/2 - B3/2)*CT[w4, w3, w13, w5] - 
     B3*CT[w4, w3, w13, w6] + (B1 - B3)*CT[w4, w3, w14, w1] + 
     (-B1 + B3)*CT[w4, w3, w14, w12] + (-B1 + B3)*CT[w4, w3, w14, w13] + 
     (B1 - B3)*CT[w4, w3, w14, w3] + (B1 + B2)*CT[w4, w3, w17, w17] + 
     (B1/2 + B2/2)*CT[w4, w3, w17, w2] + (-B2 + B3)*CT[w4, w3, w17, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w3, w17, w25] + (-1/2*B1 - B2/2)*
      CT[w4, w3, w17, w3] + (B1/2 + B2/2)*CT[w4, w3, w17, w36] + 
     (B1/2 + B2/2)*CT[w4, w3, w17, w39] + (B1/2 + B2/2)*CT[w4, w3, w17, w4] + 
     (-1/2*B1 + B2/2 - B3)*CT[w4, w3, w17, w6] + 
     (-B1 - B2)*CT[w4, w3, w19, w17] + (-B1 - B2)*CT[w4, w3, w19, w18] + 
     (B1 + B2)*CT[w4, w3, w19, w3] + (B1 + B2)*CT[w4, w3, w19, w6] - 
     B3*CT[w4, w3, w21, w1] + B3*CT[w4, w3, w21, w13] + 
     (-B2 + B3)*CT[w4, w3, w21, w17] + (B2 - B3)*CT[w4, w3, w21, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w3, w21, w26] + (B2/2 - B3/2)*
      CT[w4, w3, w21, w3] + (B2/2 - B3/2)*CT[w4, w3, w21, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w3, w21, w4] + (-1/2*B2 + B3/2)*
      CT[w4, w3, w21, w40] + (B2/2 - B3/2)*CT[w4, w3, w21, w5] + 
     (B2/2 - B3/2)*CT[w4, w3, w21, w6] + (-B2 + B3)*CT[w4, w3, w23, w21] + 
     (-B2 + B3)*CT[w4, w3, w23, w22] + (B2 - B3)*CT[w4, w3, w23, w4] + 
     (B2 - B3)*CT[w4, w3, w23, w6] + (B2*CT[w4, w3, w25, w1])/4 + 
     (B1/2 + B3/2)*CT[w4, w3, w25, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w3, w25, w17] + (-1/4*B2 + B5/2)*CT[w4, w3, w25, w2] + 
     (-1/2*B1 - B2/4 - B3/4 + B5/2)*CT[w4, w3, w25, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w25, w36] - 
     (B1*CT[w4, w3, w25, w37])/4 + (-1/2*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w3, w25, w4] + (B2/4 - B5/2)*CT[w4, w3, w25, w5] - 
     (B2*CT[w4, w3, w25, w6])/4 + (B2*CT[w4, w3, w26, w1])/4 + 
     (B2/4 - B5/2)*CT[w4, w3, w26, w2] + (B2/2 + B3/2 - B5)*
      CT[w4, w3, w26, w21] + (-1/4*B2 - B3/4 + B5/2)*CT[w4, w3, w26, w3] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w26, w36] + 
     (B1*CT[w4, w3, w26, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w3, w26, w4] + (-1/4*B2 + B5/2)*CT[w4, w3, w26, w5] - 
     (B2*CT[w4, w3, w26, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w3, w1] + (-1/2*B1 - B3/2)*CT[w4, w3, w3, w13] + 
     (-1/2*B1 - B2/2 + B5)*CT[w4, w3, w3, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w4, w3, w3, w2] + (-1/2*B2 - B3/2 + B5)*CT[w4, w3, w3, w21] + 
     (B1/2 + B2/4 - B3/4)*CT[w4, w3, w3, w25] + 
     (B2/4 - B3/4)*CT[w4, w3, w3, w26] + (B3/2 - B5/2)*CT[w4, w3, w3, w3] - 
     (B3*CT[w4, w3, w3, w36])/4 + (B3*CT[w4, w3, w3, w37])/4 + 
     (-1/4*B2 - B3/4)*CT[w4, w3, w3, w39] + (B3/2 - B5/2)*
      CT[w4, w3, w3, w4] + (B2/4 - B3/4)*CT[w4, w3, w3, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w3, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w3, w6] - (B2*CT[w4, w3, w36, w1])/
      4 + (B3*CT[w4, w3, w36, w2])/4 + (B1/4 + B2/4 - B3/4)*
      CT[w4, w3, w36, w36] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w3, w36, w37] - (B3*CT[w4, w3, w36, w5])/4 + 
     (B2*CT[w4, w3, w36, w6])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w39, w1] + (B1*CT[w4, w3, w39, w2])/4 + 
     (B2*CT[w4, w3, w39, w36])/4 + (B2/4 - B5/2)*CT[w4, w3, w39, w37] - 
     (B1*CT[w4, w3, w39, w5])/4 + (B1/4 + B2/4 - B3/4)*CT[w4, w3, w39, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w4, w1] + 
     (-1/2*B1 - B3/2)*CT[w4, w3, w4, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w4, w3, w4, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w4, w2] + 
     (-1/2*B2 - B3/2 + B5)*CT[w4, w3, w4, w21] + (B1/2 + B2/4 - B3/4)*
      CT[w4, w3, w4, w25] + (B2/4 - B3/4)*CT[w4, w3, w4, w26] + 
     (B3/2 - B5/2)*CT[w4, w3, w4, w3] - (B3*CT[w4, w3, w4, w36])/4 + 
     (B3*CT[w4, w3, w4, w37])/4 + (-1/4*B2 - B3/4)*CT[w4, w3, w4, w39] + 
     (B3/2 - B5/2)*CT[w4, w3, w4, w4] + (B2/4 - B3/4)*CT[w4, w3, w4, w40] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w3, w4, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w3, w4, w6] + (B1/4 + B2/4 - B3/4)*
      CT[w4, w3, w40, w1] - (B1*CT[w4, w3, w40, w2])/4 - 
     (B2*CT[w4, w3, w40, w36])/4 + (-1/4*B2 + B5/2)*CT[w4, w3, w40, w37] + 
     (B1*CT[w4, w3, w40, w5])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w4, w3, w40, w6] + (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w4, w3, w6, w1] - 
     B3*CT[w4, w3, w6, w13] + (B2 - B3)*CT[w4, w3, w6, w17] + 
     (B1 + B2)*CT[w4, w3, w6, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w4, w3, w6, w2] + (B2 - B3)*CT[w4, w3, w6, w21] + 
     (B2 - B3)*CT[w4, w3, w6, w22] + (-1/2*B2 + B3/2)*CT[w4, w3, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w3, w6, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w3, w6, w37] + (-1/2*B2 + B3/2)*CT[w4, w3, w6, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w3, w6, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w4, w3, w6, w6] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w29, w1] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w34, w29, w2] + 
     (B2/2 + B3/2 - B5)*CT[w4, w34, w29, w21] + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w34, w29, w3] + (B2*CT[w4, w34, w29, w36])/4 - 
     (B3*CT[w4, w34, w29, w37])/4 + (-1/4*B2 - B3/4 + B5/2)*
      CT[w4, w34, w29, w4] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w29, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w29, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w30, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w30, w13] + (-1/2*B1 - B2/2 + B5)*
      CT[w4, w34, w30, w17] + (B1/4 + B2/4 + B3/4 - B5/2)*
      CT[w4, w34, w30, w2] + (B2/4 - B3/4 - B5/2)*CT[w4, w34, w30, w3] - 
     (B2*CT[w4, w34, w30, w36])/4 - (B3*CT[w4, w34, w30, w37])/4 + 
     (B2/4 - B3/4 - B5/2)*CT[w4, w34, w30, w4] + 
     (-1/4*B1 - B2/4 - B3/4 + B5/2)*CT[w4, w34, w30, w5] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w30, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w33, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w33, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w34, w33, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w33, w2] + (B2/2 + B3/2 - B5)*CT[w4, w34, w33, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w4, w34, w33, w25] + 
     (-1/4*B2 + B3/4)*CT[w4, w34, w33, w26] + (-1/2*B3 + B5/2)*
      CT[w4, w34, w33, w3] + (B3*CT[w4, w34, w33, w36])/4 - 
     (B3*CT[w4, w34, w33, w37])/4 + (B2/4 + B3/4)*CT[w4, w34, w33, w39] + 
     (-1/2*B3 + B5/2)*CT[w4, w34, w33, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w34, w33, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w33, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w33, w6] + 
     (B1/4 + B2/4 - B3/4)*CT[w4, w34, w34, w1] + 
     (B1/2 + B3/2)*CT[w4, w34, w34, w13] + (B1/2 + B2/2 - B5)*
      CT[w4, w34, w34, w17] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w34, w2] + (B2/2 + B3/2 - B5)*CT[w4, w34, w34, w21] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w4, w34, w34, w25] + 
     (-1/4*B2 + B3/4)*CT[w4, w34, w34, w26] + (-1/2*B3 + B5/2)*
      CT[w4, w34, w34, w3] + (B3*CT[w4, w34, w34, w36])/4 - 
     (B3*CT[w4, w34, w34, w37])/4 + (B2/4 + B3/4)*CT[w4, w34, w34, w39] + 
     (-1/2*B3 + B5/2)*CT[w4, w34, w34, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w34, w34, w40] + (-1/4*B1 - B2/4 - B3/4 + B5/2)*
      CT[w4, w34, w34, w5] + (B1/4 + B2/4 - B3/4)*CT[w4, w34, w34, w6] + 
     (B2*CT[w4, w34, w42, w1])/4 - (B3*CT[w4, w34, w42, w2])/4 + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w4, w34, w42, w36] + 
     (B1/4 + B2/4 + B3/4 - B5/2)*CT[w4, w34, w42, w37] + 
     (B3*CT[w4, w34, w42, w5])/4 - (B2*CT[w4, w34, w42, w6])/4 + 
     (-B1 - B2)*CT[w4, w4, w1, w1] + (B1 + B2/2 + B3/2)*CT[w4, w4, w1, w2] + 
     (-B2 + B3)*CT[w4, w4, w1, w21] + (B2/2 - B3/2)*CT[w4, w4, w1, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w1, w40] + (B2/2 - B3/2)*CT[w4, w4, w1, w6] + 
     (-B2 + B3)*CT[w4, w4, w21, w1] + (B2/2 - B3/2)*CT[w4, w4, w21, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w21, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w21, w37] + (B2/2 - B3/2)*CT[w4, w4, w21, w4] + 
     (B2/2 - B3/2)*CT[w4, w4, w21, w40] + (-B1 - (3*B2)/2 + B3/2)*
      CT[w4, w4, w21, w5] + (B1 + B2/2 + B3/2)*CT[w4, w4, w21, w6] + 
     (B2/2 - B3/2)*CT[w4, w4, w26, w1] + (B2 - B3)*CT[w4, w4, w26, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w26, w3] + (B2/2 - B3/2)*
      CT[w4, w4, w26, w36] + (-1/2*B2 + B3/2)*CT[w4, w4, w26, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w26, w6] + (B2/2 - B3/2)*
      CT[w4, w4, w6, w1] + (-B2 + B3)*CT[w4, w4, w6, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w6, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w6, w36] + (B2/2 - B3/2)*CT[w4, w4, w6, w37] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w6, w40] + (B1 + (3*B2)/2 - B3/2)*
      CT[w4, w4, w6, w5] + (-B1 - B3)*CT[w4, w4, w6, w6] + 
     (B1 + B2/2 + B3/2)*CT[w4, w4, w9, w1] + (-B1 - B2/2 - B3/2)*
      CT[w4, w4, w9, w2] + (-1/2*B2 + B3/2)*CT[w4, w4, w9, w26] + 
     (B2/2 - B3/2)*CT[w4, w4, w9, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w4, w9, w36] + (B2/2 - B3/2)*CT[w4, w4, w9, w4] + 
     (-1/2*B2 + B3/2)*CT[w4, w4, w9, w40] + (B1/2 + B3/2 - B4)*
      CT[w4, w6, w1, w1] - B3*CT[w4, w6, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w6, w1, w2] + 
     (B2 - B3)*CT[w4, w6, w1, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w4, w6, w1, w3] + (-1/4*B2 + B3/4)*CT[w4, w6, w1, w37] + 
     (B2/4 - B3/4)*CT[w4, w6, w1, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w4, w6, w1, w5] + (B1/2 + B3/2 - B4)*CT[w4, w6, w1, w6] - 
     B3*CT[w4, w6, w14, w1] + B3*CT[w4, w6, w14, w12] + 
     B3*CT[w4, w6, w14, w13] - B3*CT[w4, w6, w14, w3] + 
     (B1 + B2/2 + B3/2)*CT[w4, w6, w18, w1] + (-2*B1 - 2*B2)*
      CT[w4, w6, w18, w18] + (B1 + B2/2 + B3/2)*CT[w4, w6, w18, w2] + 
     (-B2 + B3)*CT[w4, w6, w18, w21] + (B2/2 - B3/2)*CT[w4, w6, w18, w24] + 
     (B2/2 - B3/2)*CT[w4, w6, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w4, w6, w18, w36] + (B2/2 - B3/2)*CT[w4, w6, w18, w41] + 
     (B2/2 - B3/2)*CT[w4, w6, w18, w6] + (-B2 + B3)*CT[w4, w6, w19, w17] + 
     (-B2 + B3)*CT[w4, w6, w19, w18] + (B2 - B3)*CT[w4, w6, w19, w3] + 
     (B2 - B3)*CT[w4, w6, w19, w6] + (B2 - B3)*CT[w4, w6, w21, w1] + 
     (-B2 + B3)*CT[w4, w6, w21, w18] + (2*B2 - 2*B3)*CT[w4, w6, w21, w21] + 
     (-B2 + B3)*CT[w4, w6, w21, w22] + (-B2 + B3)*CT[w4, w6, w21, w4] + 
     (-B1 - B2 + 2*B4)*CT[w4, w6, w21, w5] + (B1 + B2 - 2*B4)*
      CT[w4, w6, w21, w6] + (B1/2 - B2/2 + B3)*CT[w4, w6, w22, w1] + 
     (-B2 + B3)*CT[w4, w6, w22, w21] + (2*B2 - 2*B3)*CT[w4, w6, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w4, w6, w22, w24] + (B2 - B3)*CT[w4, w6, w22, w3] + 
     (B1/2 + B2/2)*CT[w4, w6, w22, w36] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w22, w37] + (B1/2 + B2/2)*CT[w4, w6, w22, w4] + 
     (B1/2 + B2/2)*CT[w4, w6, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w22, w5] + (B1/2 - B2/2 + B3)*CT[w4, w6, w22, w6] + 
     (B2 - B3)*CT[w4, w6, w23, w21] + (B2 - B3)*CT[w4, w6, w23, w22] + 
     (-B2 + B3)*CT[w4, w6, w23, w4] + (-B2 + B3)*CT[w4, w6, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w4, w6, w24, w1] + 
     (B1 + B2)*CT[w4, w6, w24, w18] + (-1/4*B1 - B3/4)*CT[w4, w6, w24, w2] + 
     (-B2 + B3)*CT[w4, w6, w24, w22] + (-1/2*B2 + B3/2)*CT[w4, w6, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w4, w6, w24, w36] + (B1/4 + B3/4)*
      CT[w4, w6, w24, w37] + (B2/2 - B3/2)*CT[w4, w6, w24, w4] + 
     (B1/4 + B3/4)*CT[w4, w6, w24, w5] + (-1/4*B1 - B3/4)*
      CT[w4, w6, w24, w6] + (B1/2 + B3/2 - B4)*CT[w4, w6, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w4, w6, w26, w2] + 
     (-B2 + B3)*CT[w4, w6, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w4, w6, w26, w3] + (-1/4*B2 + B3/4)*CT[w4, w6, w26, w37] + 
     (B2/4 - B3/4)*CT[w4, w6, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w4, w6, w26, w5] + (-1/2*B1 - B3/2 + B4)*CT[w4, w6, w26, w6] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w4, w6, w3, w1] - 
     B3*CT[w4, w6, w3, w13] + (B2 - B3)*CT[w4, w6, w3, w17] + 
     (B1 + B2)*CT[w4, w6, w3, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w4, w6, w3, w2] + (B2 - B3)*CT[w4, w6, w3, w21] + 
     (B2 - B3)*CT[w4, w6, w3, w22] + (-1/2*B2 + B3/2)*CT[w4, w6, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w4, w6, w3, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w3, w37] + (-1/2*B2 + B3/2)*CT[w4, w6, w3, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w6, w3, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w4, w6, w3, w6] + 
     (B2/4 - B3/4)*CT[w4, w6, w36, w2] + (B2/4 - B3/4)*CT[w4, w6, w36, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w4, w6, w36, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w4, w6, w36, w37] + (-1/4*B2 + B3/4)*CT[w4, w6, w36, w4] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w37, w1] + (B1/4 - B2/4 + B3/2)*CT[w4, w6, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w4, w6, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w4, w6, w37, w37] + (B2/4 - B3/4)*CT[w4, w6, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w4, w6, w37, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w4, w6, w37, w6] + (B2/2 - B3/2)*CT[w4, w6, w4, w1] + 
     (-B2 + B3)*CT[w4, w6, w4, w21] + (-1/2*B2 + B3/2)*CT[w4, w6, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w4, w6, w4, w36] + (B2/2 - B3/2)*
      CT[w4, w6, w4, w37] + (-1/2*B2 + B3/2)*CT[w4, w6, w4, w40] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w4, w6, w4, w5] + 
     (-B1 - B3)*CT[w4, w6, w4, w6] + (B2/4 - B3/4)*CT[w4, w6, w40, w2] + 
     (B2/4 - B3/4)*CT[w4, w6, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w4, w6, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*CT[w4, w6, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w6, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w4, w6, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w4, w6, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w4, w6, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w41, w36] + (B1/4 + B3/4)*CT[w4, w6, w41, w37] + 
     (B1/4 + B3/4)*CT[w4, w6, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w4, w6, w41, w6] + (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w4, w6, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w4, w6, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w4, w6, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w4, w6, w5, w36] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w4, w6, w5, w37] + (B1/2 + (3*B2)/4 - B3/4)*CT[w4, w6, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w4, w6, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w4, w6, w5, w6] + 
     (-B1 + B2 - 2*B3)*CT[w4, w6, w6, w18] + (-B2 + B3)*CT[w4, w6, w6, w22] + 
     (B1/2 + B3/2)*CT[w4, w6, w6, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w4, w6, w6, w3] + (B1/2 + B2 - B3/2)*CT[w4, w6, w6, w37] + 
     (-B1 - B3)*CT[w4, w6, w6, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w4, w6, w6, w41] + (B1/2 + B2 - B3/2)*CT[w4, w6, w6, w5] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w6, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w4, w6, w9, w2] + 
     (B2/2 - B3/2)*CT[w4, w6, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w6, w9, w3] + (B2/2 - B3/2)*CT[w4, w6, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w6, w9, w4] + (B2/2 - B3/2)*
      CT[w4, w6, w9, w40] + ((5*B1)/4 + B2 + (3*B3)/4 - B4)*
      CT[w4, w9, w1, w1] + ((-7*B1)/4 - (5*B2)/4 - B3 + B4 - B5)*
      CT[w4, w9, w1, w2] + (-1/2*B2 + B3/2)*CT[w4, w9, w1, w26] + 
     (-1/2*B1 + B2/4 - (3*B3)/4 + B5)*CT[w4, w9, w1, w3] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w1, w36] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w1, w37] + (B1/2 + (3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w1, w4] + (-1/2*B2 + B3/2)*CT[w4, w9, w1, w40] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w1, w5] + 
     (-1/4*B1 - B2/2 - B3/4 + B4)*CT[w4, w9, w1, w6] + 
     (-1/4*B1 - B2/2 - B3/4 - B4)*CT[w4, w9, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 + B4 + B5)*CT[w4, w9, w2, w2] + 
     (B1/2 + B2/4 + B3/4 - B5)*CT[w4, w9, w2, w3] + 
     (B1/4 - B2/2 + B3/4)*CT[w4, w9, w2, w36] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w2, w37] + (-1/2*B1 - B2/4 - B3/4 - B5)*CT[w4, w9, w2, w4] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w2, w5] + 
     (B1/4 + B2/2 + B3/4 - B4)*CT[w4, w9, w2, w6] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w26, w1] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w26, w2] + 
     (-3*B2 + B3 + 2*B5)*CT[w4, w9, w26, w21] + ((7*B2)/4 - (3*B3)/4 - B5)*
      CT[w4, w9, w26, w3] + (B1/4 - B2/2 + B3/4)*CT[w4, w9, w26, w36] + 
     (-1/4*B1 - B2/4 + B3/2)*CT[w4, w9, w26, w37] + 
     ((5*B2)/4 - B3/4 - B5)*CT[w4, w9, w26, w4] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w26, w5] + 
     ((-3*B1)/4 + B2/2 - (3*B3)/4 + B4)*CT[w4, w9, w26, w6] + 
     (B1/4 + B2 - B3/4 - B4)*CT[w4, w9, w3, w1] + (-1/4*B1 + B2/4 + B4 - B5)*
      CT[w4, w9, w3, w2] + (3*B2 - B3 - 2*B5)*CT[w4, w9, w3, w21] + 
     (-1/2*B2 + B3/2)*CT[w4, w9, w3, w26] + ((-5*B2)/4 + B3/4 + B5)*
      CT[w4, w9, w3, w3] + (-1/4*B1 + B3/4)*CT[w4, w9, w3, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w4, w9, w3, w37] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w3, w4] + (-1/2*B2 + B3/2)*CT[w4, w9, w3, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w3, w5] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w3, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w36, w1] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w36, w2] + (B2/4 - B3/4)*CT[w4, w9, w36, w3] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w4, w9, w36, w36] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w36, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w9, w36, w4] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w36, w5] + (B1/4 - B3/4)*CT[w4, w9, w36, w6] + 
     ((5*B1)/4 + (3*B2)/2 + B3/4 - B4)*CT[w4, w9, w4, w1] + 
     ((-5*B1)/4 - B2/4 - B3/2 + B4 - B5)*CT[w4, w9, w4, w2] + 
     (3*B2 - B3 - 2*B5)*CT[w4, w9, w4, w21] + 
     (-B2 + B3)*CT[w4, w9, w4, w26] + ((-3*B2)/4 - B3/4 + B5)*
      CT[w4, w9, w4, w3] + (-1/4*B1 - B2/2 + (3*B3)/4)*CT[w4, w9, w4, w36] + 
     (B1/4 + B2/4 - B3/2)*CT[w4, w9, w4, w37] + (-1/4*B2 - (3*B3)/4 + B5)*
      CT[w4, w9, w4, w4] + (-B2 + B3)*CT[w4, w9, w4, w40] + 
     ((-3*B1)/4 - (3*B2)/4 - B3/2 + B4 + B5)*CT[w4, w9, w4, w5] + 
     ((3*B1)/4 - B2/2 + (3*B3)/4 - B4)*CT[w4, w9, w4, w6] + 
     (-1/4*B1 + B3/4)*CT[w4, w9, w40, w1] + (B1/4 + B2/4 - B3/2)*
      CT[w4, w9, w40, w2] + (B2/4 - B3/4)*CT[w4, w9, w40, w3] + 
     ((-3*B1)/4 - B3/4 + B4)*CT[w4, w9, w40, w36] + 
     ((3*B1)/4 + (3*B2)/4 + B3/2 - B4 - B5)*CT[w4, w9, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w4, w9, w40, w4] + (-1/4*B1 - B2/4 + B3/2)*
      CT[w4, w9, w40, w5] + (B1/4 - B3/4)*CT[w4, w9, w40, w6] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w4, w9, w6, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w4, w9, w6, w2] + 
     (B2/2 - B3/2)*CT[w4, w9, w6, w26] + (-1/2*B2 + B3/2)*
      CT[w4, w9, w6, w3] + (B2/2 - B3/2)*CT[w4, w9, w6, w36] + 
     (-1/2*B2 + B3/2)*CT[w4, w9, w6, w4] + (B2/2 - B3/2)*
      CT[w4, w9, w6, w40] + (-3*B1 - (3*B2)/2 - (3*B3)/2 + 4*B4)*
      CT[w4, w9, w9, w1] + (3*B1 + (3*B2)/2 + (3*B3)/2 - 4*B4)*
      CT[w4, w9, w9, w2] + ((3*B2)/2 - (3*B3)/2)*CT[w4, w9, w9, w26] + 
     ((-3*B2)/2 + (3*B3)/2)*CT[w4, w9, w9, w3] + ((3*B2)/2 - (3*B3)/2)*
      CT[w4, w9, w9, w36] + ((-3*B2)/2 + (3*B3)/2)*CT[w4, w9, w9, w4] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w4, w9, w9, w40] + 
     (B3/2 - B4/2)*CT[w6, w1, w1, w1] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w1, w1, w12] + (-1/2*B1 - B2/2 + B4)*CT[w6, w1, w1, w18] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w1, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w1, w1, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w1, w1, w24] + (B1/4 - B3/4)*CT[w6, w1, w1, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w1, w3] + (B3*CT[w6, w1, w1, w37])/
      4 + (B1/4 - B3/4)*CT[w6, w1, w1, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w1, w4] + (-1/4*B1 - B3/4)*CT[w6, w1, w1, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w1, w5] + 
     (B3/2 - B4/2)*CT[w6, w1, w1, w6] + (-1/2*B1 + B3/2)*
      CT[w6, w1, w12, w1] + (B1 - B3)*CT[w6, w1, w12, w12] + 
     (-B1 + B3)*CT[w6, w1, w12, w18] + B3*CT[w6, w1, w12, w22] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w12, w27] + (B1/2 - B3/2)*
      CT[w6, w1, w12, w3] + (-1/2*B1 + B3/2)*CT[w6, w1, w12, w36] + 
     (B1/2 - B3/2)*CT[w6, w1, w12, w37] + (-1/2*B1 + B3/2)*
      CT[w6, w1, w12, w38] - B3*CT[w6, w1, w12, w4] + 
     (B1/2 - B3/2)*CT[w6, w1, w12, w5] + (B1/2 - B3/2)*CT[w6, w1, w12, w6] + 
     (B1 - B3)*CT[w6, w1, w14, w1] + (-B1 + B3)*CT[w6, w1, w14, w12] + 
     (-B1 + B3)*CT[w6, w1, w14, w13] + (B1 - B3)*CT[w6, w1, w14, w3] + 
     (B1/2 + B2/2)*CT[w6, w1, w18, w1] + (-B1 + B3)*CT[w6, w1, w18, w12] + 
     (B1 + B2)*CT[w6, w1, w18, w18] + (B1/2 + B2/2)*CT[w6, w1, w18, w2] + 
     (-1/2*B1 - B2/2)*CT[w6, w1, w18, w24] + (B1/2 - B2/2 - B3)*
      CT[w6, w1, w18, w3] + (-1/2*B1 - B2/2)*CT[w6, w1, w18, w36] + 
     (B1/2 + B2/2)*CT[w6, w1, w18, w41] + (-1/2*B1 - B2/2)*
      CT[w6, w1, w18, w6] + (-B1 - B2)*CT[w6, w1, w19, w17] + 
     (-B1 - B2)*CT[w6, w1, w19, w18] + (B1 + B2)*CT[w6, w1, w19, w3] + 
     (B1 + B2)*CT[w6, w1, w19, w6] + (B2/2 - B3/2)*CT[w6, w1, w22, w1] + 
     B3*CT[w6, w1, w22, w12] + (B2 - B3)*CT[w6, w1, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w24] - B3*CT[w6, w1, w22, w3] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w36] + (B2/2 - B3/2)*
      CT[w6, w1, w22, w37] + (-1/2*B2 + B3/2)*CT[w6, w1, w22, w4] + 
     (-1/2*B2 + B3/2)*CT[w6, w1, w22, w41] + (B2/2 - B3/2)*
      CT[w6, w1, w22, w5] + (-1/2*B2 + B3/2)*CT[w6, w1, w22, w6] + 
     (-B2 + B3)*CT[w6, w1, w23, w21] + (-B2 + B3)*CT[w6, w1, w23, w22] + 
     (B2 - B3)*CT[w6, w1, w23, w4] + (B2 - B3)*CT[w6, w1, w23, w6] + 
     (-1/4*B1 - B2/2 - B3/4 + B4/2)*CT[w6, w1, w24, w1] + 
     (B1/2 + B2/2 - B4)*CT[w6, w1, w24, w18] + (-1/4*B1 + B4/2)*
      CT[w6, w1, w24, w2] + (B2/2 + B3/2)*CT[w6, w1, w24, w22] - 
     (B1*CT[w6, w1, w24, w3])/4 + (B1/4 + B2/2 - B3/4)*CT[w6, w1, w24, w36] - 
     (B2*CT[w6, w1, w24, w37])/4 + (B1*CT[w6, w1, w24, w4])/4 + 
     (B1/4 - B4/2)*CT[w6, w1, w24, w5] + (-1/4*B1 - B2/2 - B3/4 + B4/2)*
      CT[w6, w1, w24, w6] + (-1/4*B1 - B3/4 + B4/2)*CT[w6, w1, w27, w1] + 
     (B1/2 + B3/2 - B4)*CT[w6, w1, w27, w12] + 
     (B1/4 - B4/2)*CT[w6, w1, w27, w2] - (B1*CT[w6, w1, w27, w3])/4 + 
     (B1/4 - B3/4)*CT[w6, w1, w27, w36] + (B2*CT[w6, w1, w27, w37])/4 + 
     (B1*CT[w6, w1, w27, w4])/4 + (-1/4*B1 + B4/2)*CT[w6, w1, w27, w5] + 
     (-1/4*B1 - B3/4 + B4/2)*CT[w6, w1, w27, w6] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w3, w1] + (B1 - B3)*CT[w6, w1, w3, w12] + 
     (B1 - B3)*CT[w6, w1, w3, w13] + (B1 + B2)*CT[w6, w1, w3, w17] + 
     (B1 - B3)*CT[w6, w1, w3, w18] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w6, w1, w3, w2] - B3*CT[w6, w1, w3, w22] + 
     ((-3*B1)/2 + B2/4 + (7*B3)/4)*CT[w6, w1, w3, w3] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w1, w3, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w6, w1, w3, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w1, w3, w5] + 
     (-1/2*B1 + B3/2)*CT[w6, w1, w3, w6] - (B3*CT[w6, w1, w36, w2])/4 - 
     (B1*CT[w6, w1, w36, w3])/4 + (-1/2*B3 + B4/2)*CT[w6, w1, w36, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w36, w37] + 
     (B1*CT[w6, w1, w36, w4])/4 + (B3*CT[w6, w1, w36, w5])/4 - 
     (B2*CT[w6, w1, w38, w2])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w38, w3] + (B1/2 - B4/2)*CT[w6, w1, w38, w36] + 
     (-1/4*B1 + B4/2)*CT[w6, w1, w38, w37] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w1, w38, w4] + (B2*CT[w6, w1, w38, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w6, w1, w4, w1] - B3*CT[w6, w1, w4, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w1, w4, w2] + 
     (B2 - B3)*CT[w6, w1, w4, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w6, w1, w4, w3] + (-1/4*B2 + B3/4)*CT[w6, w1, w4, w37] + 
     (B2/4 - B3/4)*CT[w6, w1, w4, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w6, w1, w4, w5] + (B1/2 + B3/2 - B4)*CT[w6, w1, w4, w6] + 
     (B2*CT[w6, w1, w41, w2])/4 + (B1/4 + B2/4 - B3/4)*CT[w6, w1, w41, w3] + 
     (-1/2*B1 + B4/2)*CT[w6, w1, w41, w36] + (B1/4 - B4/2)*
      CT[w6, w1, w41, w37] + (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w41, w4] - 
     (B2*CT[w6, w1, w41, w5])/4 + (B3/2 - B4/2)*CT[w6, w1, w6, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w1, w6, w12] + (-1/2*B1 - B2/2 + B4)*
      CT[w6, w1, w6, w18] + (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w6, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w1, w6, w22] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w1, w6, w24] + (B1/4 - B3/4)*CT[w6, w1, w6, w27] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w1, w6, w3] + (B3*CT[w6, w1, w6, w37])/
      4 + (B1/4 - B3/4)*CT[w6, w1, w6, w38] + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w1, w6, w4] + (-1/4*B1 - B3/4)*CT[w6, w1, w6, w41] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w1, w6, w5] + 
     (B3/2 - B4/2)*CT[w6, w1, w6, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w10, w1, w1] + (B1 + B3 - 2*B4)*CT[w6, w10, w1, w12] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w1, w2] + 
     (B2/4 - B3/4)*CT[w6, w10, w1, w3] + (B2/4 - B3/4)*CT[w6, w10, w1, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w1, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w1, w5] + (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w1, w6] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w10, w26, w2] + (B2 - B3)*CT[w6, w10, w26, w21] + 
     ((-3*B2)/4 + (3*B3)/4)*CT[w6, w10, w26, w3] + 
     (B2/4 - B3/4)*CT[w6, w10, w26, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w26, w5] + (B1/2 + B3/2 - B4)*CT[w6, w10, w26, w6] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w27, w1] + (-B1 - B3 + 2*B4)*
      CT[w6, w10, w27, w12] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w27, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w27, w3] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w27, w37] + (B2/4 - B3/4)*
      CT[w6, w10, w27, w4] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w27, w5] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w27, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w36, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w36, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w36, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w36, w37] + (B2/4 - B3/4)*CT[w6, w10, w36, w4] + 
     (B2/4 - B3/4)*CT[w6, w10, w36, w5] + (B2/4 - B3/4)*
      CT[w6, w10, w38, w2] + (B2/4 - B3/4)*CT[w6, w10, w38, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w38, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w10, w38, w37] + (-1/4*B2 + B3/4)*CT[w6, w10, w38, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w38, w5] + (-1/2*B1 - B2/2 + B4)*
      CT[w6, w10, w4, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w4, w2] + 
     (-B2 + B3)*CT[w6, w10, w4, w21] + (B2/2 - B3/2)*CT[w6, w10, w4, w26] + 
     (B2/4 - B3/4)*CT[w6, w10, w4, w3] + (B2/2 - B3/2)*CT[w6, w10, w4, w36] + 
     (-1/4*B2 + B3/4)*CT[w6, w10, w4, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w4, w4] + (B2/2 - B3/2)*CT[w6, w10, w4, w40] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w10, w4, w5] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w10, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w10, w40, w2] + (-1/4*B2 + B3/4)*CT[w6, w10, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w10, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w10, w40, w37] + (B2/4 - B3/4)*CT[w6, w10, w40, w4] + 
     (B2/4 - B3/4)*CT[w6, w10, w40, w5] + (B1 + B3 - 2*B4)*
      CT[w6, w10, w7, w12] + (-B2 + B3)*CT[w6, w10, w7, w21] + 
     (B2 - B3)*CT[w6, w10, w7, w3] + (-B1 - B3 + 2*B4)*CT[w6, w10, w7, w6] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w6, w10, w9, w1] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w6, w10, w9, w2] + 
     (-1/2*B2 + B3/2)*CT[w6, w10, w9, w26] + (B2/2 - B3/2)*
      CT[w6, w10, w9, w3] + (-1/2*B2 + B3/2)*CT[w6, w10, w9, w36] + 
     (B2/2 - B3/2)*CT[w6, w10, w9, w4] + (-1/2*B2 + B3/2)*
      CT[w6, w10, w9, w40] + (B1/2 - B3/2)*CT[w6, w14, w1, w1] + 
     (-B1 + B3)*CT[w6, w14, w1, w13] + (-B1 + B3)*CT[w6, w14, w1, w18] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w1, w2] + B3*CT[w6, w14, w1, w22] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w1, w27] + (B1 - B2/4 - (5*B3)/4)*
      CT[w6, w14, w1, w3] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w1, w37] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w1, w38] + (B1/2 + B2/4 - (5*B3)/4)*
      CT[w6, w14, w1, w4] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w1, w5] + 
     (B1/2 - B3/2)*CT[w6, w14, w1, w6] + (-B1 - B2)*CT[w6, w14, w11, w17] + 
     (B1/2 - B3/2)*CT[w6, w14, w11, w25] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w11, w27] + (B1/2 - B3/2)*CT[w6, w14, w11, w36] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w11, w38] + (B1/2 - B3/2)*
      CT[w6, w14, w11, w39] + (B1/2 + B2 + B3/2)*CT[w6, w14, w11, w4] + 
     (B1/2 - B3/2)*CT[w6, w14, w11, w6] + (B1/2 - B3/2)*
      CT[w6, w14, w12, w1] + (-B1 + B3)*CT[w6, w14, w12, w12] + 
     (B1 - B3)*CT[w6, w14, w12, w18] - B3*CT[w6, w14, w12, w22] + 
     (B1/2 - B3/2)*CT[w6, w14, w12, w27] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w12, w3] + (B1/2 - B3/2)*CT[w6, w14, w12, w36] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w12, w37] + (B1/2 - B3/2)*
      CT[w6, w14, w12, w38] + B3*CT[w6, w14, w12, w4] + 
     (-1/2*B1 + B3/2)*CT[w6, w14, w12, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w12, w6] + (-1/2*B1 + B2/2 + B3)*CT[w6, w14, w13, w1] + 
     (2*B1 - 2*B3)*CT[w6, w14, w13, w13] + (B1 - B3)*CT[w6, w14, w13, w18] - 
     B3*CT[w6, w14, w13, w22] + (-1/2*B1 - B2/2)*CT[w6, w14, w13, w25] + 
     (-1/2*B1 + B2/2 + B3)*CT[w6, w14, w13, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w14, w13, w37] + (B1/2 + B2/2)*
      CT[w6, w14, w13, w39] + (-1/2*B1 + B2/2 + 2*B3)*CT[w6, w14, w13, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w14, w13, w5] + ((-3*B1)/2 + (3*B3)/2)*
      CT[w6, w14, w14, w1] + (B1 - B3)*CT[w6, w14, w14, w12] + 
     (2*B1 - 2*B3)*CT[w6, w14, w14, w13] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w14, w25] + (B1/2 - B3/2)*CT[w6, w14, w14, w27] + 
     ((-3*B1)/2 + (3*B3)/2)*CT[w6, w14, w14, w3] + 
     (B1/2 - B3/2)*CT[w6, w14, w14, w38] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w14, w39] + (-B1 + B3)*CT[w6, w14, w18, w1] + 
     (B1 - B3)*CT[w6, w14, w18, w12] + (B1 - B3)*CT[w6, w14, w18, w13] + 
     (-B1 + B3)*CT[w6, w14, w18, w3] + B3*CT[w6, w14, w22, w1] - 
     B3*CT[w6, w14, w22, w12] - B3*CT[w6, w14, w22, w13] + 
     B3*CT[w6, w14, w22, w3] + (B1/2 - B3/2)*CT[w6, w14, w25, w1] + 
     (-B1 + B3)*CT[w6, w14, w25, w13] + (B1 + B2)*CT[w6, w14, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w6, w14, w25, w3] + (B2/4 + B3/4)*CT[w6, w14, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w6, w14, w25, w4] + 
     (B2/4 + B3/4)*CT[w6, w14, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w25, w6] + (B2/4 + B3/4)*CT[w6, w14, w27, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w27, w3] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w27, w36] + (-1/4*B2 - B3/4)*CT[w6, w14, w27, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w27, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w27, w5] + (B1 - B2/2 - (3*B3)/2)*
      CT[w6, w14, w3, w1] + (-B1 + B3)*CT[w6, w14, w3, w12] + 
     (-2*B1 + 2*B3)*CT[w6, w14, w3, w13] + (-B1 - B2)*CT[w6, w14, w3, w17] + 
     (-B1 + B3)*CT[w6, w14, w3, w18] + (B2/4 + B3/4)*CT[w6, w14, w3, w2] + 
     B3*CT[w6, w14, w3, w22] + (B1/2 + B2/2)*CT[w6, w14, w3, w25] + 
     ((3*B1)/2 - B2/4 - (7*B3)/4)*CT[w6, w14, w3, w3] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w3, w37] + (-1/2*B1 - B2/2)*
      CT[w6, w14, w3, w39] + (B1/2 + B2/4 - (5*B3)/4)*CT[w6, w14, w3, w4] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w3, w5] + 
     (B1/2 - B3/2)*CT[w6, w14, w3, w6] + (B2/4 + B3/4)*CT[w6, w14, w38, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w14, w38, w3] + (-1/2*B1 + B3/2)*
      CT[w6, w14, w38, w36] + (-1/4*B2 - B3/4)*CT[w6, w14, w38, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w38, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w14, w38, w5] + (-1/4*B2 - B3/4)*
      CT[w6, w14, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w14, w39, w3] + 
     (B1/2 - B3/2)*CT[w6, w14, w39, w36] + (B2/4 + B3/4)*
      CT[w6, w14, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w14, w39, w4] + 
     (B2/4 + B3/4)*CT[w6, w14, w39, w5] - B3*CT[w6, w14, w4, w1] + 
     B3*CT[w6, w14, w4, w12] + B3*CT[w6, w14, w4, w13] - 
     B3*CT[w6, w14, w4, w3] + (-1/4*B1 - (3*B2)/2 + B3/4)*
      CT[w6, w18, w1, w1] + (-B1 + B3)*CT[w6, w18, w1, w12] + 
     (3*B1 + 3*B2)*CT[w6, w18, w1, w18] + (B1/4 + (3*B2)/4)*
      CT[w6, w18, w1, w2] + (3*B2 - B3)*CT[w6, w18, w1, w22] + 
     (-B1 - (3*B2)/2 + B3/2)*CT[w6, w18, w1, w24] + 
     (-1/2*B1 - (3*B2)/4 - (5*B3)/4)*CT[w6, w18, w1, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w18, w1, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w1, w37] + 
     ((3*B1)/2 + B2/4 + (3*B3)/4)*CT[w6, w18, w1, w4] + 
     (B1 + B2/2 + B3/2)*CT[w6, w18, w1, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w1, w5] + ((-3*B1)/4 - (3*B2)/2 - B3/4)*
      CT[w6, w18, w1, w6] + (-B1 + B3)*CT[w6, w18, w14, w1] + 
     (B1 - B3)*CT[w6, w18, w14, w12] + (B1 - B3)*CT[w6, w18, w14, w13] + 
     (-B1 + B3)*CT[w6, w18, w14, w3] + ((5*B1)/2 + B2 + (3*B3)/2)*
      CT[w6, w18, w18, w1] + (-10*B1 - 10*B2 + 4*B4)*CT[w6, w18, w18, w18] + 
     ((3*B1)/2 + (3*B3)/2 - 4*B4)*CT[w6, w18, w18, w2] + 
     ((3*B1)/2 + 3*B2 - (3*B3)/2)*CT[w6, w18, w18, w24] + 
     (B1/2 + 2*B2 - (3*B3)/2)*CT[w6, w18, w18, w3] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w6, w18, w18, w36] + 
     (-2*B1 - 2*B2)*CT[w6, w18, w18, w4] + ((-3*B1)/2 - (3*B3)/2)*
      CT[w6, w18, w18, w41] + ((9*B1)/2 + 3*B2 + (3*B3)/2)*
      CT[w6, w18, w18, w6] + (-4*B4 - 4*B5)*CT[w6, w18, w19, w16] + 
     (B1 + B2 - 4*B5)*CT[w6, w18, w19, w17] + (B1 + B2 - 4*B4)*
      CT[w6, w18, w19, w18] + (4*B4 + 4*B5)*CT[w6, w18, w19, w2] + 
     (-B1 - B2 + 4*B5)*CT[w6, w18, w19, w3] + (-B1 - B2 + 4*B4)*
      CT[w6, w18, w19, w6] + ((3*B1)/4 + B2/2 + B3/4)*CT[w6, w18, w2, w1] + 
     (4*B4 + 4*B5)*CT[w6, w18, w2, w16] - 4*B5*CT[w6, w18, w2, w17] - 
     4*B4*CT[w6, w18, w2, w18] + (B1/4 + B2/4 + B3/2 + 4*B4 + 4*B5)*
      CT[w6, w18, w2, w2] + (-1/2*B1 - (3*B2)/4 - B3/4 - 4*B5)*
      CT[w6, w18, w2, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w6, w18, w2, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w2, w37] + 
     (B1/2 + (3*B2)/4 + B3/4)*CT[w6, w18, w2, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w2, w5] + 
     ((-3*B1)/4 - B2/2 - B3/4 - 4*B4)*CT[w6, w18, w2, w6] + 
     (B2 - B3)*CT[w6, w18, w23, w21] + (B2 - B3)*CT[w6, w18, w23, w22] + 
     (-B2 + B3)*CT[w6, w18, w23, w4] + (-B2 + B3)*CT[w6, w18, w23, w6] + 
     ((-3*B1)/4 + B2 - (3*B3)/4)*CT[w6, w18, w24, w1] + 
     (B1 + B2)*CT[w6, w18, w24, w18] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w24, w2] + (-3*B2 + B3)*CT[w6, w18, w24, w22] + 
     (B1/2 - (3*B2)/4 + (3*B3)/4)*CT[w6, w18, w24, w3] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w6, w18, w24, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w24, w37] + 
     (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*CT[w6, w18, w24, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w24, w5] + (-1/4*B1 + B2 - B3/4)*
      CT[w6, w18, w24, w6] + ((-3*B1)/4 - B2 - (7*B3)/4)*
      CT[w6, w18, w3, w1] + (-B1 + B3)*CT[w6, w18, w3, w13] + 
     (-4*B4 - 4*B5)*CT[w6, w18, w3, w16] + (-B1 - B2 + 4*B5)*
      CT[w6, w18, w3, w17] + (2*B1 + 2*B2)*CT[w6, w18, w3, w18] + 
     ((-5*B1)/4 - (3*B2)/4 - B3 - 4*B5)*CT[w6, w18, w3, w2] + 
     (-1/2*B2 + B3/2)*CT[w6, w18, w3, w24] + 
     ((3*B1)/2 + (5*B2)/4 + (3*B3)/4 + 4*B5)*CT[w6, w18, w3, w3] + 
     (B1/4 - (3*B3)/4)*CT[w6, w18, w3, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w6, w18, w3, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w18, w3, w4] + 
     (-1/2*B2 + B3/2)*CT[w6, w18, w3, w41] + (B1/4 + B2/4 + B3/2)*
      CT[w6, w18, w3, w5] + (-1/4*B1 - B3/4 + 4*B4)*CT[w6, w18, w3, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w18, w36, w1] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w36, w2] + (B1/2 + B2/4 - B3/4)*
      CT[w6, w18, w36, w3] + (-1/4*B1 + B2/2 + B3/4)*CT[w6, w18, w36, w36] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w36, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w18, w36, w4] + 
     (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w18, w36, w6] + (B1 + B2/2 + B3/2)*
      CT[w6, w18, w4, w1] + (-2*B1 - 2*B2)*CT[w6, w18, w4, w18] + 
     (B1 + B2/2 + B3/2)*CT[w6, w18, w4, w2] + 
     (-B2 + B3)*CT[w6, w18, w4, w21] + (B2/2 - B3/2)*CT[w6, w18, w4, w24] + 
     (B2/2 - B3/2)*CT[w6, w18, w4, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w18, w4, w36] + (B2/2 - B3/2)*CT[w6, w18, w4, w41] + 
     (B2/2 - B3/2)*CT[w6, w18, w4, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w18, w41, w1] + (-1/4*B1 - B2/4 - B3/2)*CT[w6, w18, w41, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w18, w41, w3] + 
     (B1/4 - B2/2 - B3/4)*CT[w6, w18, w41, w36] + (B1/4 + B2/4 + B3/2)*
      CT[w6, w18, w41, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w18, w41, w4] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w18, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w18, w41, w6] + ((-3*B1)/4 - (3*B2)/2 - B3/4)*
      CT[w6, w18, w6, w1] + (4*B4 + 4*B5)*CT[w6, w18, w6, w16] + 
     4*B5*CT[w6, w18, w6, w17] + (4*B1 + 4*B2 + 4*B4)*CT[w6, w18, w6, w18] + 
     ((-5*B1)/4 - B2/4 - B3/2 - 4*B4 - 4*B5)*CT[w6, w18, w6, w2] + 
     2*B2*CT[w6, w18, w6, w22] + (-1/2*B1 - (3*B2)/2 + B3)*
      CT[w6, w18, w6, w24] + (B2/4 + B3/4 - 4*B5)*CT[w6, w18, w6, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w18, w6, w36] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w6, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w18, w6, w4] + 
     (B1/2 - B2/2 + B3)*CT[w6, w18, w6, w41] + (-1/4*B1 - B2/4 - B3/2)*
      CT[w6, w18, w6, w5] + ((-5*B1)/4 - (3*B2)/2 - (3*B3)/4 - 4*B4)*
      CT[w6, w18, w6, w6] + (-B1 - B2)*CT[w6, w19, w1, w17] + 
     (-B1 - B2)*CT[w6, w19, w1, w18] + (B1 + B2)*CT[w6, w19, w1, w3] + 
     (B1 + B2)*CT[w6, w19, w1, w6] + (-1/2*B1 + B2/2 + B3)*
      CT[w6, w19, w15, w1] + (B1 - B3)*CT[w6, w19, w15, w13] + 
     (-B2 - B3)*CT[w6, w19, w15, w22] + (B1/2 + B2/2)*CT[w6, w19, w15, w24] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w15, w25] + (B1/2 + B2/2)*
      CT[w6, w19, w15, w39] + (-1/2*B1 + B2/2 + B3)*CT[w6, w19, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w15, w41] + 
     (-B1 - B2)*CT[w6, w19, w17, w1] + (-2*B1 - 2*B2 + 4*B5)*
      CT[w6, w19, w17, w17] + (B1 + B2)*CT[w6, w19, w17, w18] + 
     (B1/2 + B2 + B3/2 - 4*B5)*CT[w6, w19, w17, w2] + 
     (B2 - B3)*CT[w6, w19, w17, w22] + (B1/2 - B3/2)*CT[w6, w19, w17, w25] + 
     (B1/2 + B2 + B3/2)*CT[w6, w19, w17, w3] + 
     (B1/2 - B3/2)*CT[w6, w19, w17, w36] + (B1/2 - B3/2)*
      CT[w6, w19, w17, w39] + (B1/2 + (3*B3)/2)*CT[w6, w19, w17, w4] + 
     (-1/2*B1 - B2 - B3/2)*CT[w6, w19, w17, w6] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w18, w1] + 
     (B1 + B2)*CT[w6, w19, w18, w17] + (3*B1 + 3*B2 - 4*B4)*
      CT[w6, w19, w18, w18] + (B1/2 + B2/2 + 4*B4)*CT[w6, w19, w18, w2] + 
     (B2 - B3)*CT[w6, w19, w18, w22] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w18, w24] + (-1/2*B1 - B2/2)*CT[w6, w19, w18, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w18, w36] + 
     (-B2 + B3)*CT[w6, w19, w18, w4] + (B1/2 + B2/2)*CT[w6, w19, w18, w41] + 
     ((-5*B1)/2 - (5*B2)/2)*CT[w6, w19, w18, w6] + 
     (-2*B1 - 2*B2)*CT[w6, w19, w19, w17] + 
     (-B1 - B2)*CT[w6, w19, w19, w18] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w19, w24] + (B1/2 + B2/2)*CT[w6, w19, w19, w25] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w19, w19, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w19, w19, w36] + (-1/2*B1 - B2/2)*
      CT[w6, w19, w19, w39] + (B1/2 + B2/2)*CT[w6, w19, w19, w41] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w19, w19, w6] + 
     (B2 - B3)*CT[w6, w19, w22, w17] + (B2 - B3)*CT[w6, w19, w22, w18] + 
     (-B2 + B3)*CT[w6, w19, w22, w3] + (-B2 + B3)*CT[w6, w19, w22, w6] + 
     (-1/2*B2 - B3/2)*CT[w6, w19, w24, w1] + (B2/4 + B3/4)*
      CT[w6, w19, w24, w2] + (B2 + B3)*CT[w6, w19, w24, w22] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w19, w24, w3] + 
     (B1/2 + B2/2)*CT[w6, w19, w24, w36] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w24, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w19, w24, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w24, w5] + (-1/2*B2 - B3/2)*
      CT[w6, w19, w24, w6] + (B1/2 - B3/2)*CT[w6, w19, w25, w1] + 
     (-B1 + B3)*CT[w6, w19, w25, w13] + (B1 + B2)*CT[w6, w19, w25, w17] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w25, w2] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w25, w3] + (B2/4 + B3/4)*CT[w6, w19, w25, w37] + 
     ((-3*B2)/4 - (3*B3)/4)*CT[w6, w19, w25, w4] + 
     (B2/4 + B3/4)*CT[w6, w19, w25, w5] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w25, w6] + (B1/2 + B2 + B3/2)*CT[w6, w19, w3, w1] + 
     (B1 - B3)*CT[w6, w19, w3, w13] + (4*B4 + 4*B5)*CT[w6, w19, w3, w16] + 
     (2*B1 + 2*B2)*CT[w6, w19, w3, w17] + 4*B4*CT[w6, w19, w3, w18] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 - 4*B4)*CT[w6, w19, w3, w2] + 
     (-B2 + B3)*CT[w6, w19, w3, w22] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w3, w25] + ((-3*B1)/2 - (7*B2)/4 - B3/4 - 4*B5)*
      CT[w6, w19, w3, w3] + (-1/2*B1 + B3/2)*CT[w6, w19, w3, w36] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w3, w37] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w3, w39] + (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*
      CT[w6, w19, w3, w4] + (-1/4*B2 - B3/4)*CT[w6, w19, w3, w5] - 
     4*B4*CT[w6, w19, w3, w6] + (-1/4*B2 - B3/4)*CT[w6, w19, w36, w2] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w19, w36, w3] + 
     (B1/2 - B3/2)*CT[w6, w19, w36, w36] + (B2/4 + B3/4)*
      CT[w6, w19, w36, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w19, w36, w4] + 
     (B2/4 + B3/4)*CT[w6, w19, w36, w5] + (-1/4*B2 - B3/4)*
      CT[w6, w19, w39, w2] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w19, w39, w3] + 
     (B1/2 - B3/2)*CT[w6, w19, w39, w36] + (B2/4 + B3/4)*
      CT[w6, w19, w39, w37] + (B1/2 + B2/4 - B3/4)*CT[w6, w19, w39, w4] + 
     (B2/4 + B3/4)*CT[w6, w19, w39, w5] + (-B2 + B3)*CT[w6, w19, w4, w17] + 
     (-B2 + B3)*CT[w6, w19, w4, w18] + (B2 - B3)*CT[w6, w19, w4, w3] + 
     (B2 - B3)*CT[w6, w19, w4, w6] + (B2/4 + B3/4)*CT[w6, w19, w41, w2] + 
     (B1/2 + B2/4 - B3/4)*CT[w6, w19, w41, w3] + (-1/2*B1 + B3/2)*
      CT[w6, w19, w41, w36] + (-1/4*B2 - B3/4)*CT[w6, w19, w41, w37] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w19, w41, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w19, w41, w5] + (B1/2 + B2 + B3/2)*
      CT[w6, w19, w6, w1] + (-4*B4 - 4*B5)*CT[w6, w19, w6, w16] - 
     4*B5*CT[w6, w19, w6, w17] + (-2*B1 - 2*B2)*CT[w6, w19, w6, w18] + 
     (-1/2*B1 - (3*B2)/4 - B3/4 + 4*B5)*CT[w6, w19, w6, w2] - 
     2*B2*CT[w6, w19, w6, w22] + (B1/2 + B2/2)*CT[w6, w19, w6, w24] + 
     (-1/4*B2 - B3/4 + 4*B5)*CT[w6, w19, w6, w3] + 
     (B2/4 + B3/4)*CT[w6, w19, w6, w37] + (-1/2*B1 + (3*B2)/4 - (3*B3)/4)*
      CT[w6, w19, w6, w4] + (-1/2*B1 - B2/2)*CT[w6, w19, w6, w41] + 
     (B2/4 + B3/4)*CT[w6, w19, w6, w5] + ((3*B1)/2 + 2*B2 + B3/2 + 4*B4)*
      CT[w6, w19, w6, w6] + ((-5*B1)/4 - (3*B2)/2 + B3/4 + B4)*
      CT[w6, w22, w1, w1] + B3*CT[w6, w22, w1, w12] + 
     (3*B1 + 3*B2 - 2*B4)*CT[w6, w22, w1, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w1, w2] + 
     (3*B2 - 3*B3)*CT[w6, w22, w1, w22] + (-1/2*B1 - (3*B2)/2 + B3)*
      CT[w6, w22, w1, w24] + (-1/2*B1 + B2/4 - (7*B3)/4)*
      CT[w6, w22, w1, w3] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w22, w1, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w1, w37] + 
     (B1 - (3*B2)/4 + (7*B3)/4)*CT[w6, w22, w1, w4] + 
     (B1/2 - B2/2 + B3)*CT[w6, w22, w1, w41] + (B1/4 + (3*B2)/4 - B3/2 - B4)*
      CT[w6, w22, w1, w5] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4 + B4)*
      CT[w6, w22, w1, w6] + B3*CT[w6, w22, w14, w1] - 
     B3*CT[w6, w22, w14, w12] - B3*CT[w6, w22, w14, w13] + 
     B3*CT[w6, w22, w14, w3] + (B2 - B3)*CT[w6, w22, w19, w17] + 
     (B2 - B3)*CT[w6, w22, w19, w18] + (-B2 + B3)*CT[w6, w22, w19, w3] + 
     (-B2 + B3)*CT[w6, w22, w19, w6] + ((-3*B1)/2 + B2 - (5*B3)/2)*
      CT[w6, w22, w22, w1] + (-10*B2 + 10*B3)*CT[w6, w22, w22, w22] + 
     ((3*B1)/2 + 3*B2 - (3*B3)/2)*CT[w6, w22, w22, w24] + 
     (-2*B2 + 2*B3)*CT[w6, w22, w22, w3] + ((-3*B1)/2 - (3*B3)/2)*
      CT[w6, w22, w22, w36] + ((3*B1)/2 + (3*B3)/2)*CT[w6, w22, w22, w37] + 
     ((-3*B1)/2 + 2*B2 - (7*B3)/2)*CT[w6, w22, w22, w4] + 
     ((-3*B1)/2 - (3*B3)/2)*CT[w6, w22, w22, w41] + 
     ((3*B1)/2 + (3*B3)/2)*CT[w6, w22, w22, w5] + 
     ((-3*B1)/2 + 3*B2 - (9*B3)/2)*CT[w6, w22, w22, w6] + 
     (B2 - B3)*CT[w6, w22, w23, w21] + (B2 - B3)*CT[w6, w22, w23, w22] + 
     (-B2 + B3)*CT[w6, w22, w23, w4] + (-B2 + B3)*CT[w6, w22, w23, w6] + 
     ((7*B1)/4 + B2 + (3*B3)/4 - B4)*CT[w6, w22, w24, w1] + 
     (-3*B1 - 3*B2 + 2*B4)*CT[w6, w22, w24, w18] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w6, w22, w24, w2] + 
     (B2 - B3)*CT[w6, w22, w24, w22] + (B1/2 + (3*B2)/4 - B3/4)*
      CT[w6, w22, w24, w3] + ((3*B1)/4 + (3*B3)/4)*CT[w6, w22, w24, w36] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w24, w37] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w6, w22, w24, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w24, w5] + 
     ((5*B1)/4 + B2 + B3/4 - B4)*CT[w6, w22, w24, w6] + 
     (-1/2*B1 + B2/2 - 2*B3)*CT[w6, w22, w3, w1] + B3*CT[w6, w22, w3, w13] + 
     (-B2 + B3)*CT[w6, w22, w3, w17] + (-2*B2 + 2*B3)*CT[w6, w22, w3, w22] + 
     (B1/2 + B2/2)*CT[w6, w22, w3, w24] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w3, w36] + (B1/2 + B2/2)*CT[w6, w22, w3, w37] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w22, w3, w4] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w3, w41] + (B1/2 + B2/2)*CT[w6, w22, w3, w5] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w22, w3, w6] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w22, w36, w1] + (B1/4 - B2/4 + B3/2)*CT[w6, w22, w36, w2] + 
     (-1/4*B2 + B3/4)*CT[w6, w22, w36, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w22, w36, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w36, w37] + (B2/4 - B3/4)*CT[w6, w22, w36, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w36, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w36, w6] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w22, w37, w1] + (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w37, w2] + 
     (B2/4 - B3/4)*CT[w6, w22, w37, w3] + ((-3*B1)/4 - B2/2 - B3/4 + B4)*
      CT[w6, w22, w37, w36] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w6, w22, w37, w37] + (-1/4*B2 + B3/4)*CT[w6, w22, w37, w4] + 
     (B1/4 - B2/4 + B3/2)*CT[w6, w22, w37, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w22, w37, w6] + (B1/4 - B2 + (5*B3)/4 + B4)*
      CT[w6, w22, w4, w1] + ((3*B1)/4 + B2/4 + B3/2 - B4)*
      CT[w6, w22, w4, w2] + (-B2 + B3)*CT[w6, w22, w4, w21] + 
     (2*B2 - 2*B3)*CT[w6, w22, w4, w22] + (-1/2*B1 - B2/2)*
      CT[w6, w22, w4, w24] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w6, w22, w4, w3] + (B1/4 + B3/4)*CT[w6, w22, w4, w36] + 
     ((-3*B1)/4 - B2/4 - B3/2)*CT[w6, w22, w4, w37] + 
     (B1 + (5*B2)/4 - B3/4)*CT[w6, w22, w4, w4] + 
     (B1/2 + B2/2)*CT[w6, w22, w4, w41] + ((-5*B1)/4 - (3*B2)/4 - B3/2 - B4)*
      CT[w6, w22, w4, w5] + ((3*B1)/4 + (3*B3)/4 + B4)*CT[w6, w22, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w22, w41, w1] + 
     (B1/4 - B2/4 + B3/2)*CT[w6, w22, w41, w2] + (-1/4*B2 + B3/4)*
      CT[w6, w22, w41, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w22, w41, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w41, w37] + (B2/4 - B3/4)*CT[w6, w22, w41, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w22, w41, w5] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w41, w6] + (B1/4 + B2/2 - B3/4 - B4)*
      CT[w6, w22, w5, w1] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w22, w5, w2] + (B1/2 + (3*B2)/4 - B3/4)*CT[w6, w22, w5, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w22, w5, w36] + (B1/4 - B2/4 + B3/2)*
      CT[w6, w22, w5, w37] + (-1/2*B1 - (3*B2)/4 + B3/4)*
      CT[w6, w22, w5, w4] + ((3*B1)/4 + B2/4 + B3/2 + B4)*
      CT[w6, w22, w5, w5] + (-1/4*B1 - B2/2 + B3/4 - B4)*
      CT[w6, w22, w5, w6] + ((-3*B1)/4 - (3*B2)/2 + (3*B3)/4 + B4)*
      CT[w6, w22, w6, w1] + (3*B1 + 2*B2 + B3 - 2*B4)*CT[w6, w22, w6, w18] + 
     ((-3*B1)/4 - B2/4 - B3/2 + B4)*CT[w6, w22, w6, w2] + 
     (4*B2 - 4*B3)*CT[w6, w22, w6, w22] + (-B1 - (3*B2)/2 + B3/2)*
      CT[w6, w22, w6, w24] + (-1/2*B1 + B2/4 - (3*B3)/4)*
      CT[w6, w22, w6, w3] + (B1/4 + B2/2 - B3/4)*CT[w6, w22, w6, w36] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w6, w22, w6, w37] + 
     ((3*B1)/2 + B2/4 + (5*B3)/4)*CT[w6, w22, w6, w4] + 
     (B1 + B2/2 + B3/2)*CT[w6, w22, w6, w41] + (-1/4*B1 - B2/4 - B4)*
      CT[w6, w22, w6, w5] + (-1/4*B1 - (3*B2)/2 + (5*B3)/4 + B4)*
      CT[w6, w22, w6, w6] + (-B2 + B3)*CT[w6, w23, w1, w21] + 
     (-B2 + B3)*CT[w6, w23, w1, w22] + (B2 - B3)*CT[w6, w23, w1, w4] + 
     (B2 - B3)*CT[w6, w23, w1, w6] + (B2 - B3)*CT[w6, w23, w18, w21] + 
     (B2 - B3)*CT[w6, w23, w18, w22] + (-B2 + B3)*CT[w6, w23, w18, w4] + 
     (-B2 + B3)*CT[w6, w23, w18, w6] + (B1 + B2/2 + B3/2 - 2*B4)*
      CT[w6, w23, w20, w1] + (-B1 - B2 + 2*B4)*CT[w6, w23, w20, w18] + 
     (B2/2 - B3/2)*CT[w6, w23, w20, w24] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w20, w26] + (B2/2 - B3/2)*CT[w6, w23, w20, w3] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w20, w36] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w20, w40] + (B2/2 - B3/2)*CT[w6, w23, w20, w41] + 
     (-B2 + B3)*CT[w6, w23, w21, w1] + (B2 - B3)*CT[w6, w23, w21, w18] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w21, w21] + (B2 - B3)*CT[w6, w23, w21, w22] + 
     (B2 - B3)*CT[w6, w23, w21, w4] + (B1 + B2 - 2*B4)*CT[w6, w23, w21, w5] + 
     (-B1 - B2 + 2*B4)*CT[w6, w23, w21, w6] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w1] + (B2 - B3)*CT[w6, w23, w22, w18] + 
     (B2 - B3)*CT[w6, w23, w22, w21] + (3*B2 - 3*B3)*CT[w6, w23, w22, w22] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w22, w24] + 
     (-B2 + B3)*CT[w6, w23, w22, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w36] + (B2/2 - B3/2)*CT[w6, w23, w22, w37] + 
     (-1/2*B2 + B3/2)*CT[w6, w23, w22, w4] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w22, w41] + (B2/2 - B3/2)*CT[w6, w23, w22, w5] + 
     ((-5*B2)/2 + (5*B3)/2)*CT[w6, w23, w22, w6] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w23, w21] + 
     (-B2 + B3)*CT[w6, w23, w23, w22] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w23, w24] + (B2/2 - B3/2)*CT[w6, w23, w23, w26] + 
     ((3*B2)/2 - (3*B3)/2)*CT[w6, w23, w23, w4] + 
     (B2/2 - B3/2)*CT[w6, w23, w23, w40] + (-1/2*B2 + B3/2)*
      CT[w6, w23, w23, w41] + ((3*B2)/2 - (3*B3)/2)*CT[w6, w23, w23, w6] + 
     (-1/2*B1 - B2/2 + B4)*CT[w6, w23, w24, w1] + 
     (B1 + B2 - 2*B4)*CT[w6, w23, w24, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w24, w2] + (B2/4 - B3/4)*CT[w6, w23, w24, w3] + 
     (B2/2 - B3/2)*CT[w6, w23, w24, w36] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w24, w37] + (-1/4*B2 + B3/4)*CT[w6, w23, w24, w4] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w24, w5] + 
     (-1/2*B1 - B2/2 + B4)*CT[w6, w23, w24, w6] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w23, w26, w1] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w26, w2] + 
     (B2 - B3)*CT[w6, w23, w26, w21] + ((-3*B2)/4 + (3*B3)/4)*
      CT[w6, w23, w26, w3] + (B2/4 - B3/4)*CT[w6, w23, w26, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w26, w4] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w26, w5] + (B1/2 + B3/2 - B4)*CT[w6, w23, w26, w6] + 
     (-B2 + B3)*CT[w6, w23, w3, w21] + (-B2 + B3)*CT[w6, w23, w3, w22] + 
     (B2 - B3)*CT[w6, w23, w3, w4] + (B2 - B3)*CT[w6, w23, w3, w6] + 
     (B1/2 + B2 - B3/2 - B4)*CT[w6, w23, w4, w1] + 
     (-B2 + B3)*CT[w6, w23, w4, w18] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w4, w2] + (2*B2 - 2*B3)*CT[w6, w23, w4, w21] + 
     ((3*B2)/4 - (3*B3)/4)*CT[w6, w23, w4, w3] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w4, w37] + ((-7*B2)/4 + (7*B3)/4)*CT[w6, w23, w4, w4] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*CT[w6, w23, w4, w5] + 
     (B1/2 + B3/2 - B4)*CT[w6, w23, w4, w6] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w40, w2] + (-1/4*B2 + B3/4)*CT[w6, w23, w40, w3] + 
     (B1/2 + B3/2 - B4)*CT[w6, w23, w40, w36] + (-1/2*B1 - B2/4 - B3/4 + B4)*
      CT[w6, w23, w40, w37] + (B2/4 - B3/4)*CT[w6, w23, w40, w4] + 
     (B2/4 - B3/4)*CT[w6, w23, w40, w5] + (B2/4 - B3/4)*
      CT[w6, w23, w41, w2] + (B2/4 - B3/4)*CT[w6, w23, w41, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w23, w41, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w23, w41, w37] + (-1/4*B2 + B3/4)*CT[w6, w23, w41, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w41, w5] + (B1/2 + B2 - B3/2 - B4)*
      CT[w6, w23, w6, w1] + (-B1 - 2*B2 + B3 + 2*B4)*CT[w6, w23, w6, w18] + 
     (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w23, w6, w2] + 
     (-2*B2 + 2*B3)*CT[w6, w23, w6, w22] + (B2/2 - B3/2)*
      CT[w6, w23, w6, w24] + ((3*B2)/4 - (3*B3)/4)*CT[w6, w23, w6, w3] + 
     (-1/4*B2 + B3/4)*CT[w6, w23, w6, w37] + (-1/4*B2 + B3/4)*
      CT[w6, w23, w6, w4] + (B2/2 - B3/2)*CT[w6, w23, w6, w41] + 
     (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*CT[w6, w23, w6, w5] + 
     (B1/2 + 2*B2 - (3*B3)/2 - B4)*CT[w6, w23, w6, w6] + 
     ((3*B1)/4 + (3*B2)/2 - (3*B3)/4)*CT[w6, w24, w1, w1] + 
     (-2*B1 - 2*B2)*CT[w6, w24, w1, w18] + (B1/4 + B3/4)*
      CT[w6, w24, w1, w2] + (-2*B2 + 2*B3)*CT[w6, w24, w1, w22] + 
     (B1/2 + B2 - B3/2)*CT[w6, w24, w1, w24] + 
     (B1/2 + B3/2)*CT[w6, w24, w1, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w24, w1, w36] + (B1/4 + B3/4)*CT[w6, w24, w1, w37] + 
     (-B1 - B3)*CT[w6, w24, w1, w4] + (-1/2*B1 - B3/2)*CT[w6, w24, w1, w41] + 
     (B1/4 + B3/4)*CT[w6, w24, w1, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w24, w1, w6] + ((-3*B1)/2 - B2 - B3/2)*CT[w6, w24, w18, w1] + 
     (3*B1 + 3*B2)*CT[w6, w24, w18, w18] + (-1/2*B1 - B3/2)*
      CT[w6, w24, w18, w2] + (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w18, w24] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w18, w3] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w18, w36] + 
     (B1 + B2)*CT[w6, w24, w18, w4] + (B1/2 + B3/2)*CT[w6, w24, w18, w41] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w18, w6] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w24, w22, w1] + (3*B2 - 3*B3)*CT[w6, w24, w22, w22] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w24, w22, w24] + 
     (B2 - B3)*CT[w6, w24, w22, w3] + (B1/2 + B3/2)*CT[w6, w24, w22, w36] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w22, w37] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w24, w22, w4] + (B1/2 + B3/2)*CT[w6, w24, w22, w41] + 
     (-1/2*B1 - B3/2)*CT[w6, w24, w22, w5] + (B1/2 + B3/2)*
      CT[w6, w24, w22, w6] + ((3*B1)/4 + (3*B3)/4)*CT[w6, w24, w3, w1] + 
     (-B1 - B2)*CT[w6, w24, w3, w18] + (B1/4 + B3/4)*CT[w6, w24, w3, w2] + 
     (B2 - B3)*CT[w6, w24, w3, w22] + (B2/2 - B3/2)*CT[w6, w24, w3, w3] + 
     (B1/4 + B3/4)*CT[w6, w24, w3, w36] + (-1/4*B1 - B3/4)*
      CT[w6, w24, w3, w37] + (-1/2*B2 + B3/2)*CT[w6, w24, w3, w4] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w3, w5] + (B1/4 + B3/4)*
      CT[w6, w24, w3, w6] + (B1/4 + B2/2 - B3/4)*CT[w6, w24, w36, w1] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w36, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w36, w36] + (B1/4 + B3/4)*CT[w6, w24, w36, w37] + 
     (B1/4 + B3/4)*CT[w6, w24, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w36, w6] + ((-3*B1)/4 - (3*B3)/4)*CT[w6, w24, w4, w1] + 
     (B1 + B2)*CT[w6, w24, w4, w18] + (-1/4*B1 - B3/4)*CT[w6, w24, w4, w2] + 
     (-B2 + B3)*CT[w6, w24, w4, w22] + (-1/2*B2 + B3/2)*CT[w6, w24, w4, w3] + 
     (-1/4*B1 - B3/4)*CT[w6, w24, w4, w36] + (B1/4 + B3/4)*
      CT[w6, w24, w4, w37] + (B2/2 - B3/2)*CT[w6, w24, w4, w4] + 
     (B1/4 + B3/4)*CT[w6, w24, w4, w5] + (-1/4*B1 - B3/4)*
      CT[w6, w24, w4, w6] + (B1/4 + B2/2 - B3/4)*CT[w6, w24, w6, w1] + 
     (-B1 - B2)*CT[w6, w24, w6, w18] + (B1/4 + B3/4)*CT[w6, w24, w6, w2] + 
     (-B2 + B3)*CT[w6, w24, w6, w22] + (B1/2 + B2 - B3/2)*
      CT[w6, w24, w6, w24] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w24, w6, w36] + 
     (B1/4 + B3/4)*CT[w6, w24, w6, w37] + (-1/2*B1 - B3/2)*
      CT[w6, w24, w6, w4] + (-1/2*B1 - B3/2)*CT[w6, w24, w6, w41] + 
     (B1/4 + B3/4)*CT[w6, w24, w6, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w24, w6, w6] + (-1/2*B1 + B3/2)*CT[w6, w3, w1, w1] + 
     (B1 - B3)*CT[w6, w3, w1, w12] + (B1 - B3)*CT[w6, w3, w1, w13] + 
     (B1 + B2)*CT[w6, w3, w1, w17] + (B1 - B3)*CT[w6, w3, w1, w18] + 
     (-1/2*B1 - (3*B2)/4 - B3/4)*CT[w6, w3, w1, w2] - 
     B3*CT[w6, w3, w1, w22] + ((-3*B1)/2 + B2/4 + (7*B3)/4)*
      CT[w6, w3, w1, w3] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w3, w1, w37] + 
     (-1/2*B1 - B2/4 + (5*B3)/4)*CT[w6, w3, w1, w4] + 
     (-1/2*B1 - B2/4 + B3/4)*CT[w6, w3, w1, w5] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w1, w6] + (B1/2 - B2/2 - B3)*
      CT[w6, w3, w13, w1] + (-2*B1 + 2*B3)*CT[w6, w3, w13, w13] + 
     (-B1 + B3)*CT[w6, w3, w13, w18] + B3*CT[w6, w3, w13, w22] + 
     (B1/2 + B2/2)*CT[w6, w3, w13, w25] + (B1/2 - B2/2 - B3)*
      CT[w6, w3, w13, w3] + (B1/2 + B2/2)*CT[w6, w3, w13, w37] + 
     (-1/2*B1 - B2/2)*CT[w6, w3, w13, w39] + (B1/2 - B2/2 - 2*B3)*
      CT[w6, w3, w13, w4] + (B1/2 + B2/2)*CT[w6, w3, w13, w5] + 
     (B1 - B3)*CT[w6, w3, w14, w1] + (-B1 + B3)*CT[w6, w3, w14, w12] + 
     (-B1 + B3)*CT[w6, w3, w14, w13] + (B1 - B3)*CT[w6, w3, w14, w3] + 
     (B1 + B2)*CT[w6, w3, w17, w1] + (2*B1 + 2*B2 - 4*B5)*
      CT[w6, w3, w17, w17] + (-B1 - B2)*CT[w6, w3, w17, w18] + 
     (-1/2*B1 - B2 - B3/2 + 4*B5)*CT[w6, w3, w17, w2] + 
     (-B2 + B3)*CT[w6, w3, w17, w22] + (-1/2*B1 + B3/2)*
      CT[w6, w3, w17, w25] + (-1/2*B1 - B2 - B3/2)*CT[w6, w3, w17, w3] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w17, w36] + (-1/2*B1 + B3/2)*
      CT[w6, w3, w17, w39] + (-1/2*B1 - (3*B3)/2)*CT[w6, w3, w17, w4] + 
     (B1/2 + B2 + B3/2)*CT[w6, w3, w17, w6] + (-1/2*B2 - (3*B3)/2)*
      CT[w6, w3, w18, w1] + (-B1 + B3)*CT[w6, w3, w18, w13] + 
     (-B1 - B2)*CT[w6, w3, w18, w17] + (2*B1 + 2*B2 - 4*B4)*
      CT[w6, w3, w18, w18] + (-B1 - B2/2 - B3/2 + 4*B4)*CT[w6, w3, w18, w2] + 
     (-1/2*B2 + B3/2)*CT[w6, w3, w18, w24] + (B1 + B2/2 + B3/2)*
      CT[w6, w3, w18, w3] + (B2/2 - B3/2)*CT[w6, w3, w18, w36] + 
     (B1 + B2)*CT[w6, w3, w18, w4] + (-1/2*B2 + B3/2)*CT[w6, w3, w18, w41] + 
     (-B1 - B2/2 - B3/2)*CT[w6, w3, w18, w6] + 
     (4*B4 + 4*B5)*CT[w6, w3, w19, w16] + (B1 + B2 + 4*B5)*
      CT[w6, w3, w19, w17] + (B1 + B2 + 4*B4)*CT[w6, w3, w19, w18] + 
     (-4*B4 - 4*B5)*CT[w6, w3, w19, w2] + (-B1 - B2 - 4*B5)*
      CT[w6, w3, w19, w3] + (-B1 - B2 - 4*B4)*CT[w6, w3, w19, w6] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w6, w3, w2, w1] + 
     (-4*B4 - 4*B5)*CT[w6, w3, w2, w16] + 4*B5*CT[w6, w3, w2, w17] + 
     4*B4*CT[w6, w3, w2, w18] + (-1/4*B1 - B2/4 - B3/2 - 4*B4 - 4*B5)*
      CT[w6, w3, w2, w2] + (B1/2 + (3*B2)/4 + B3/4 + 4*B5)*
      CT[w6, w3, w2, w3] + (B1/4 - B2/2 - B3/4)*CT[w6, w3, w2, w36] + 
     (B1/4 + B2/4 + B3/2)*CT[w6, w3, w2, w37] + (-1/2*B1 - (3*B2)/4 - B3/4)*
      CT[w6, w3, w2, w4] + (B1/4 + B2/4 + B3/2)*CT[w6, w3, w2, w5] + 
     ((3*B1)/4 + B2/2 + B3/4 + 4*B4)*CT[w6, w3, w2, w6] + 
     (-1/2*B1 + B2/2 - 2*B3)*CT[w6, w3, w22, w1] + B3*CT[w6, w3, w22, w13] + 
     (-B2 + B3)*CT[w6, w3, w22, w17] + (-2*B2 + 2*B3)*CT[w6, w3, w22, w22] + 
     (B1/2 + B2/2)*CT[w6, w3, w22, w24] + (-1/2*B1 - B2/2)*
      CT[w6, w3, w22, w36] + (B1/2 + B2/2)*CT[w6, w3, w22, w37] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w3, w22, w4] + (-1/2*B1 - B2/2)*
      CT[w6, w3, w22, w41] + (B1/2 + B2/2)*CT[w6, w3, w22, w5] + 
     (-1/2*B1 + B2/2 - B3)*CT[w6, w3, w22, w6] + 
     (-B2 + B3)*CT[w6, w3, w23, w21] + (-B2 + B3)*CT[w6, w3, w23, w22] + 
     (B2 - B3)*CT[w6, w3, w23, w4] + (B2 - B3)*CT[w6, w3, w23, w6] + 
     ((3*B1)/4 + (3*B3)/4)*CT[w6, w3, w24, w1] + 
     (-B1 - B2)*CT[w6, w3, w24, w18] + (B1/4 + B3/4)*CT[w6, w3, w24, w2] + 
     (B2 - B3)*CT[w6, w3, w24, w22] + (B2/2 - B3/2)*CT[w6, w3, w24, w3] + 
     (B1/4 + B3/4)*CT[w6, w3, w24, w36] + (-1/4*B1 - B3/4)*
      CT[w6, w3, w24, w37] + (-1/2*B2 + B3/2)*CT[w6, w3, w24, w4] + 
     (-1/4*B1 - B3/4)*CT[w6, w3, w24, w5] + (B1/4 + B3/4)*
      CT[w6, w3, w24, w6] + (-1/2*B1 + B3/2)*CT[w6, w3, w25, w1] + 
     (B1 - B3)*CT[w6, w3, w25, w13] + (-B1 - B2)*CT[w6, w3, w25, w17] + 
     (B2/4 + B3/4)*CT[w6, w3, w25, w2] + (B2/4 + B3/4)*CT[w6, w3, w25, w3] + 
     (-1/4*B2 - B3/4)*CT[w6, w3, w25, w37] + ((3*B2)/4 + (3*B3)/4)*
      CT[w6, w3, w25, w4] + (-1/4*B2 - B3/4)*CT[w6, w3, w25, w5] + 
     (B1/2 - B3/2)*CT[w6, w3, w25, w6] + (-B1 + B2/2 + (3*B3)/2)*
      CT[w6, w3, w3, w1] + (B1 - B3)*CT[w6, w3, w3, w13] + 
     (-B1 - B2 - 4*B5)*CT[w6, w3, w3, w17] + (B1 + (3*B2)/2 + B3/2 + 4*B5)*
      CT[w6, w3, w3, w2] + (-1/2*B2 - B3/2)*CT[w6, w3, w3, w25] + 
     (B1 + B2/2 - B3/2)*CT[w6, w3, w3, w39] + (B2/4 + B3/4)*
      CT[w6, w3, w39, w2] + (B1/2 + B2/4 - B3/4)*CT[w6, w3, w39, w3] + 
     (-1/2*B1 + B3/2)*CT[w6, w3, w39, w36] + (-1/4*B2 - B3/4)*
      CT[w6, w3, w39, w37] + (-1/2*B1 - B2/4 + B3/4)*CT[w6, w3, w39, w4] + 
     (-1/4*B2 - B3/4)*CT[w6, w3, w39, w5] + (-1/4*B1 - B2/2 + (5*B3)/4)*
      CT[w6, w3, w4, w1] - B3*CT[w6, w3, w4, w13] + 
     (B2 - B3)*CT[w6, w3, w4, w17] + (B1 + B2)*CT[w6, w3, w4, w18] + 
     ((-3*B1)/4 - B2/2 - B3/4)*CT[w6, w3, w4, w2] + 
     (B2 - B3)*CT[w6, w3, w4, w21] + (B2 - B3)*CT[w6, w3, w4, w22] + 
     (-1/2*B2 + B3/2)*CT[w6, w3, w4, w3] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w3, w4, w36] + (-1/4*B1 - B2/2 + B3/4)*CT[w6, w3, w4, w37] + 
     (-1/2*B2 + B3/2)*CT[w6, w3, w4, w4] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w3, w4, w5] + (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w6, w3, w4, w6] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w3, w41, w1] + 
     (B1/4 + B3/4)*CT[w6, w3, w41, w2] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w3, w41, w36] + (-1/4*B1 - B3/4)*CT[w6, w3, w41, w37] + 
     (-1/4*B1 - B3/4)*CT[w6, w3, w41, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w3, w41, w6] + (-B1 - B2 - 4*B4)*CT[w6, w3, w6, w18] + 
     ((3*B1)/2 + B2 + B3/2 + 4*B4)*CT[w6, w3, w6, w2] + 
     (B2 - B3)*CT[w6, w3, w6, w22] + (-1/2*B1 - B3/2)*CT[w6, w3, w6, w24] + 
     (B1/2 - B2 + (3*B3)/2)*CT[w6, w3, w6, w4] + (B1/2 + B2 - B3/2)*
      CT[w6, w3, w6, w41] + (B1/4 + B3/4 - B4/2)*CT[w6, w32, w28, w1] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w32, w28, w12] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w28, w2] + 
     (-1/4*B1 - B2/4 + B3/4)*CT[w6, w32, w28, w3] + 
     (B1/4 - B3/4)*CT[w6, w32, w28, w36] + (B3*CT[w6, w32, w28, w37])/4 + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w28, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w6, w32, w28, w5] + (B1/4 + B3/4 - B4/2)*CT[w6, w32, w28, w6] + 
     (-1/4*B1 + B3/4 + B4/2)*CT[w6, w32, w31, w1] + 
     (B1/2 + B2/2 - B4)*CT[w6, w32, w31, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w31, w2] + 
     (-1/2*B2 - B3/2)*CT[w6, w32, w31, w22] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w31, w3] + (-1/4*B1 - B3/4)*CT[w6, w32, w31, w36] + 
     (B3*CT[w6, w32, w31, w37])/4 + (-1/4*B1 - B2/4 + B3/4)*
      CT[w6, w32, w31, w4] + (B1/4 + B2/4 + B3/4 - B4/2)*
      CT[w6, w32, w31, w5] + (-1/4*B1 + B3/4 + B4/2)*CT[w6, w32, w31, w6] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w32, w1] + (B1/2 + B3/2 - B4)*
      CT[w6, w32, w32, w12] + (B1/2 + B2/2 - B4)*CT[w6, w32, w32, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w32, w2] + 
     (B2/2 + B3/2)*CT[w6, w32, w32, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w32, w32, w24] + (-1/4*B1 + B3/4)*CT[w6, w32, w32, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w32, w3] - (B3*CT[w6, w32, w32, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w6, w32, w32, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w32, w4] + (B1/4 + B3/4)*CT[w6, w32, w32, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w32, w5] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w32, w6] + (-1/2*B3 + B4/2)*
      CT[w6, w32, w35, w1] + (B1/2 + B3/2 - B4)*CT[w6, w32, w35, w12] + 
     (B1/2 + B2/2 - B4)*CT[w6, w32, w35, w18] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w35, w2] + 
     (B2/2 + B3/2)*CT[w6, w32, w35, w22] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w32, w35, w24] + (-1/4*B1 + B3/4)*CT[w6, w32, w35, w27] + 
     (B1/4 + B2/4 - B3/4)*CT[w6, w32, w35, w3] - (B3*CT[w6, w32, w35, w37])/
      4 + (-1/4*B1 + B3/4)*CT[w6, w32, w35, w38] + (B1/4 + B2/4 - B3/4)*
      CT[w6, w32, w35, w4] + (B1/4 + B3/4)*CT[w6, w32, w35, w41] + 
     (-1/4*B1 - B2/4 - B3/4 + B4/2)*CT[w6, w32, w35, w5] + 
     (-1/2*B3 + B4/2)*CT[w6, w32, w35, w6] - (B3*CT[w6, w32, w43, w2])/4 - 
     (B1*CT[w6, w32, w43, w3])/4 + (-1/2*B3 + B4/2)*CT[w6, w32, w43, w36] + 
     (B1/4 + B2/4 + B3/4 - B4/2)*CT[w6, w32, w43, w37] + 
     (B1*CT[w6, w32, w43, w4])/4 + (B3*CT[w6, w32, w43, w5])/4 + 
     (B1/2 + B3/2 - B4)*CT[w6, w4, w1, w1] - B3*CT[w6, w4, w1, w12] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w4, w1, w2] + 
     (B2 - B3)*CT[w6, w4, w1, w21] + (-1/4*B2 + (5*B3)/4)*
      CT[w6, w4, w1, w3] + (-1/4*B2 + B3/4)*CT[w6, w4, w1, w37] + 
     (B2/4 - B3/4)*CT[w6, w4, w1, w4] + (-1/2*B1 - (3*B2)/4 + B3/4 + B4)*
      CT[w6, w4, w1, w5] + (B1/2 + B3/2 - B4)*CT[w6, w4, w1, w6] - 
     B3*CT[w6, w4, w14, w1] + B3*CT[w6, w4, w14, w12] + 
     B3*CT[w6, w4, w14, w13] - B3*CT[w6, w4, w14, w3] + 
     (B1 + B2/2 + B3/2)*CT[w6, w4, w18, w1] + (-2*B1 - 2*B2)*
      CT[w6, w4, w18, w18] + (B1 + B2/2 + B3/2)*CT[w6, w4, w18, w2] + 
     (-B2 + B3)*CT[w6, w4, w18, w21] + (B2/2 - B3/2)*CT[w6, w4, w18, w24] + 
     (B2/2 - B3/2)*CT[w6, w4, w18, w3] + (-1/2*B2 + B3/2)*
      CT[w6, w4, w18, w36] + (B2/2 - B3/2)*CT[w6, w4, w18, w41] + 
     (B2/2 - B3/2)*CT[w6, w4, w18, w6] + (-B2 + B3)*CT[w6, w4, w19, w17] + 
     (-B2 + B3)*CT[w6, w4, w19, w18] + (B2 - B3)*CT[w6, w4, w19, w3] + 
     (B2 - B3)*CT[w6, w4, w19, w6] + (B2 - B3)*CT[w6, w4, w21, w1] + 
     (-B2 + B3)*CT[w6, w4, w21, w18] + (2*B2 - 2*B3)*CT[w6, w4, w21, w21] + 
     (-B2 + B3)*CT[w6, w4, w21, w22] + (-B2 + B3)*CT[w6, w4, w21, w4] + 
     (-B1 - B2 + 2*B4)*CT[w6, w4, w21, w5] + (B1 + B2 - 2*B4)*
      CT[w6, w4, w21, w6] + (B1/2 - B2/2 + B3)*CT[w6, w4, w22, w1] + 
     (-B2 + B3)*CT[w6, w4, w22, w21] + (2*B2 - 2*B3)*CT[w6, w4, w22, w22] + 
     (-1/2*B1 - B2/2)*CT[w6, w4, w22, w24] + (B2 - B3)*CT[w6, w4, w22, w3] + 
     (B1/2 + B2/2)*CT[w6, w4, w22, w36] + (-1/2*B1 - B2/2)*
      CT[w6, w4, w22, w37] + (B1/2 + B2/2)*CT[w6, w4, w22, w4] + 
     (B1/2 + B2/2)*CT[w6, w4, w22, w41] + (-1/2*B1 - B2/2)*
      CT[w6, w4, w22, w5] + (B1/2 - B2/2 + B3)*CT[w6, w4, w22, w6] + 
     (B2 - B3)*CT[w6, w4, w23, w21] + (B2 - B3)*CT[w6, w4, w23, w22] + 
     (-B2 + B3)*CT[w6, w4, w23, w4] + (-B2 + B3)*CT[w6, w4, w23, w6] + 
     ((-3*B1)/4 - (3*B3)/4)*CT[w6, w4, w24, w1] + 
     (B1 + B2)*CT[w6, w4, w24, w18] + (-1/4*B1 - B3/4)*CT[w6, w4, w24, w2] + 
     (-B2 + B3)*CT[w6, w4, w24, w22] + (-1/2*B2 + B3/2)*CT[w6, w4, w24, w3] + 
     (-1/4*B1 - B3/4)*CT[w6, w4, w24, w36] + (B1/4 + B3/4)*
      CT[w6, w4, w24, w37] + (B2/2 - B3/2)*CT[w6, w4, w24, w4] + 
     (B1/4 + B3/4)*CT[w6, w4, w24, w5] + (-1/4*B1 - B3/4)*
      CT[w6, w4, w24, w6] + (B1/2 + B3/2 - B4)*CT[w6, w4, w26, w1] + 
     (-1/2*B1 - B2/4 - B3/4 + B4)*CT[w6, w4, w26, w2] + 
     (-B2 + B3)*CT[w6, w4, w26, w21] + ((3*B2)/4 - (3*B3)/4)*
      CT[w6, w4, w26, w3] + (-1/4*B2 + B3/4)*CT[w6, w4, w26, w37] + 
     (B2/4 - B3/4)*CT[w6, w4, w26, w4] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w4, w26, w5] + (-1/2*B1 - B3/2 + B4)*CT[w6, w4, w26, w6] + 
     (-1/4*B1 - B2/2 + (5*B3)/4)*CT[w6, w4, w3, w1] - 
     B3*CT[w6, w4, w3, w13] + (B2 - B3)*CT[w6, w4, w3, w17] + 
     (B1 + B2)*CT[w6, w4, w3, w18] + ((-3*B1)/4 - B2/2 - B3/4)*
      CT[w6, w4, w3, w2] + (B2 - B3)*CT[w6, w4, w3, w21] + 
     (B2 - B3)*CT[w6, w4, w3, w22] + (-1/2*B2 + B3/2)*CT[w6, w4, w3, w3] + 
     (B1/4 + B2/2 - B3/4)*CT[w6, w4, w3, w36] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w3, w37] + (-1/2*B2 + B3/2)*CT[w6, w4, w3, w4] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w4, w3, w5] + 
     (B1/4 - (3*B2)/2 + (7*B3)/4)*CT[w6, w4, w3, w6] + 
     (B2/4 - B3/4)*CT[w6, w4, w36, w2] + (B2/4 - B3/4)*CT[w6, w4, w36, w3] + 
     (-1/2*B1 - B3/2 + B4)*CT[w6, w4, w36, w36] + (B1/2 + B2/4 + B3/4 - B4)*
      CT[w6, w4, w36, w37] + (-1/4*B2 + B3/4)*CT[w6, w4, w36, w4] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w36, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w37, w1] + (B1/4 - B2/4 + B3/2)*CT[w6, w4, w37, w2] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w37, w3] + ((3*B1)/4 + B2/2 + B3/4 - B4)*
      CT[w6, w4, w37, w36] + ((-3*B1)/4 - B2/4 - B3/2 + B4)*
      CT[w6, w4, w37, w37] + (B2/4 - B3/4)*CT[w6, w4, w37, w4] + 
     (-1/4*B1 + B2/4 - B3/2)*CT[w6, w4, w37, w5] + (B1/4 + B2/2 - B3/4)*
      CT[w6, w4, w37, w6] + (B2/2 - B3/2)*CT[w6, w4, w4, w1] + 
     (-B2 + B3)*CT[w6, w4, w4, w21] + (-1/2*B2 + B3/2)*CT[w6, w4, w4, w26] + 
     (-1/2*B2 + B3/2)*CT[w6, w4, w4, w36] + (B2/2 - B3/2)*
      CT[w6, w4, w4, w37] + (-1/2*B2 + B3/2)*CT[w6, w4, w4, w40] + 
     (B1 + (3*B2)/2 - B3/2)*CT[w6, w4, w4, w5] + 
     (-B1 - B3)*CT[w6, w4, w4, w6] + (B2/4 - B3/4)*CT[w6, w4, w40, w2] + 
     (B2/4 - B3/4)*CT[w6, w4, w40, w3] + (-1/2*B1 - B3/2 + B4)*
      CT[w6, w4, w40, w36] + (B1/2 + B2/4 + B3/4 - B4)*CT[w6, w4, w40, w37] + 
     (-1/4*B2 + B3/4)*CT[w6, w4, w40, w4] + (-1/4*B2 + B3/4)*
      CT[w6, w4, w40, w5] + (B1/4 + B2/2 - B3/4)*CT[w6, w4, w41, w1] + 
     (-1/4*B1 - B3/4)*CT[w6, w4, w41, w2] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w41, w36] + (B1/4 + B3/4)*CT[w6, w4, w41, w37] + 
     (B1/4 + B3/4)*CT[w6, w4, w41, w5] + (-1/4*B1 - B2/2 + B3/4)*
      CT[w6, w4, w41, w6] + (-1/4*B1 - B2/2 + B3/4 + B4)*CT[w6, w4, w5, w1] + 
     ((3*B1)/4 + B2/4 + B3/2 - B4)*CT[w6, w4, w5, w2] + 
     (-1/2*B1 - (3*B2)/4 + B3/4)*CT[w6, w4, w5, w3] + 
     (-1/4*B1 - B2/2 + B3/4)*CT[w6, w4, w5, w36] + (-1/4*B1 + B2/4 - B3/2)*
      CT[w6, w4, w5, w37] + (B1/2 + (3*B2)/4 - B3/4)*CT[w6, w4, w5, w4] + 
     ((-3*B1)/4 - B2/4 - B3/2 - B4)*CT[w6, w4, w5, w5] + 
     (B1/4 + B2/2 - B3/4 + B4)*CT[w6, w4, w5, w6] + 
     (-B1 + B2 - 2*B3)*CT[w6, w4, w6, w18] + (-B2 + B3)*CT[w6, w4, w6, w22] + 
     (B1/2 + B3/2)*CT[w6, w4, w6, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w4, w6, w3] + (B1/2 + B2 - B3/2)*CT[w6, w4, w6, w37] + 
     (-B1 - B3)*CT[w6, w4, w6, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w4, w6, w41] + (B1/2 + B2 - B3/2)*CT[w6, w4, w6, w5] + 
     (-B1 - B2/2 - B3/2 + 2*B4)*CT[w6, w4, w9, w1] + 
     (B1 + B2/2 + B3/2 - 2*B4)*CT[w6, w4, w9, w2] + 
     (B2/2 - B3/2)*CT[w6, w4, w9, w26] + (-1/2*B2 + B3/2)*
      CT[w6, w4, w9, w3] + (B2/2 - B3/2)*CT[w6, w4, w9, w36] + 
     (-1/2*B2 + B3/2)*CT[w6, w4, w9, w4] + (B2/2 - B3/2)*
      CT[w6, w4, w9, w40] + (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w1] + 
     4*B4*CT[w6, w6, w18, w18] + ((-3*B1)/2 - B2 - B3/2 - 4*B4)*
      CT[w6, w6, w18, w2] + (-2*B2 + 2*B3)*CT[w6, w6, w18, w22] + 
     (B1/2 + B3/2)*CT[w6, w6, w18, w24] + (B1/2 + B3/2)*CT[w6, w6, w18, w3] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w36] + (-B1 + B2 - 2*B3)*
      CT[w6, w6, w18, w4] + (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w18, w41] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w18, w6] + (B1/2 + B2 - B3/2)*
      CT[w6, w6, w22, w1] + (-2*B2 + 2*B3)*CT[w6, w6, w22, w18] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w22, w24] + (B2 - B3)*CT[w6, w6, w22, w3] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w36] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w22, w37] + (B1/2 + B3/2)*CT[w6, w6, w22, w4] + 
     (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w41] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w22, w5] + (B1/2 + B2 - B3/2)*CT[w6, w6, w22, w6] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w24, w1] + 
     (B1 + B2)*CT[w6, w6, w24, w18] + (B2 - B3)*CT[w6, w6, w24, w22] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w24, w3] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w24, w36] + (B1/2 + B3/2)*CT[w6, w6, w24, w4] + 
     (-1/2*B1 - B2 + B3/2)*CT[w6, w6, w24, w6] + (-B1 - B2 - 4*B4)*
      CT[w6, w6, w3, w18] + ((3*B1)/2 + B2 + B3/2 + 4*B4)*
      CT[w6, w6, w3, w2] + (B2 - B3)*CT[w6, w6, w3, w22] + 
     (-1/2*B1 - B3/2)*CT[w6, w6, w3, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w6, w3, w4] + (B1/2 + B2 - B3/2)*CT[w6, w6, w3, w41] + 
     (-B1 + B2 - 2*B3)*CT[w6, w6, w4, w18] + (-B2 + B3)*CT[w6, w6, w4, w22] + 
     (B1/2 + B3/2)*CT[w6, w6, w4, w24] + (B1/2 - B2 + (3*B3)/2)*
      CT[w6, w6, w4, w3] + (B1/2 + B2 - B3/2)*CT[w6, w6, w4, w37] + 
     (-B1 - B3)*CT[w6, w6, w4, w4] + (-1/2*B1 - B2 + B3/2)*
      CT[w6, w6, w4, w41] + (B1/2 + B2 - B3/2)*CT[w6, w6, w4, w5]


==> anc/2_Function_Letters.m <==
(*
In this file, we give the definition of letters that appear in G functions and Log functions.
Full function form of the two-loop four-point form factors are provided in the files
'3_Function_FormFactorPYM.m' and '4_Function_FormFactorSYM.m'.
*)

Attributes[s] = {Orderless}

xEquation = {s[p1, p2, p3, p4] == (s[p1, p2] - s[p3, p4]/x[p1 + p2, p3 + p4])*
       (1 - x[p1 + p2, p3 + p4])}
 
FunSqrtD5Rule = {SqrtD5[p1_, p2_, p3_, p4_] :> 
      Sqrt[s[p1, p2]^2*(s[p2, p3] - s[p2, p3, p4])^2 + 
        (s[p1, p2, p3]*(-s[p3, p4] + s[p2, p3, p4]) + 
          s[p2, p3]*(s[p3, p4] - s[p1, p2, p3, p4]))^2 + 
        2*s[p1, p2]*(s[p1, p2, p3]*(s[p3, p4] - s[p2, p3, p4])*
           s[p2, p3, p4] - s[p2, p3]^2*(s[p3, p4] + s[p1, p2, p3, p4]) + 
          s[p2, p3]*(s[p3, p4]*(s[p1, p2, p3] + s[p2, p3, p4] - 
              2*s[p1, p2, p3, p4]) + s[p2, p3, p4]*(s[p1, p2, p3] + 
              s[p1, p2, p3, p4])))]}
 
SignTr5Rule = {sign[(x_)?NumericQ] /; Chop[x^2 - 1] == 0 :> RealSign[Chop[x]]}
 
FunLettersRule = {L1 -> -(s[p3, p4]/s[p1, p4]), 
     L2 -> s[p1, p2]/(s[p1, p2] - s[p1, p2, p3]), 
     L3 -> s[p2, p3]/(s[p2, p3] - s[p1, p2, p3]), 
     L4 -> s[p1, p2]/(s[p1, p2] + s[p2, p3] - s[p1, p2, p3]), 
     L5 -> s[p2, p3]/(s[p1, p2] + s[p2, p3] - s[p1, p2, p3]), 
     L6 -> (s[p1, p2] + s[p2, p3] - s[p1, p2, p3])/s[p1, p2], 
     L7 -> (s[p1, p2] + s[p2, p3] - s[p1, p2, p3])/s[p2, p3], 
     L8 -> s[p2, p3]/(-s[p1, p2] + s[p1, p2, p3]), 
     L9 -> s[p1, p2]/(-s[p2, p3] + s[p1, p2, p3]), 
     L10 -> 1 - s[p1, p2, p3]/s[p1, p2], L11 -> 1 - s[p1, p2, p3]/s[p2, p3], 
     L12 -> s[p1, p2]/(s[p1, p2] - s[p1, p2, p4]), 
     L13 -> s[p1, p4]/(s[p1, p4] - s[p1, p2, p4]), 
     L14 -> s[p1, p2]/(s[p1, p2] + s[p1, p4] - s[p1, p2, p4]), 
     L15 -> s[p1, p4]/(s[p1, p2] + s[p1, p4] - s[p1, p2, p4]), 
     L16 -> (s[p1, p2] + s[p1, p4] - s[p1, p2, p4])/s[p1, p2], 
     L17 -> (s[p1, p2] + s[p1, p4] - s[p1, p2, p4])/s[p1, p4], 
     L18 -> s[p1, p4]/(-s[p1, p2] + s[p1, p2, p4]), 
     L19 -> s[p1, p2]/(-s[p1, p4] + s[p1, p2, p4]), 
     L20 -> 1 - s[p1, p2, p4]/s[p1, p2], L21 -> 1 - s[p1, p2, p4]/s[p1, p4], 
     L22 -> s[p1, p4]/(s[p1, p4] - s[p1, p3, p4]), 
     L23 -> s[p3, p4]/(s[p3, p4] - s[p1, p3, p4]), 
     L24 -> s[p1, p4]/(s[p1, p4] + s[p3, p4] - s[p1, p3, p4]), 
     L25 -> s[p3, p4]/(s[p1, p4] + s[p3, p4] - s[p1, p3, p4]), 
     L26 -> (s[p1, p4] + s[p3, p4] - s[p1, p3, p4])/s[p1, p4], 
     L27 -> (s[p1, p4] + s[p3, p4] - s[p1, p3, p4])/s[p3, p4], 
     L28 -> s[p3, p4]/(-s[p1, p4] + s[p1, p3, p4]), 
     L29 -> s[p1, p4]/(-s[p3, p4] + s[p1, p3, p4]), 
     L30 -> 1 - s[p1, p3, p4]/s[p1, p4], L31 -> 1 - s[p1, p3, p4]/s[p3, p4], 
     L32 -> s[p2, p3]/(s[p2, p3] - s[p2, p3, p4]), 
     L33 -> s[p3, p4]/(s[p3, p4] - s[p2, p3, p4]), 
     L34 -> s[p2, p3]/(s[p2, p3] + s[p3, p4] - s[p2, p3, p4]), 
     L35 -> s[p3, p4]/(s[p2, p3] + s[p3, p4] - s[p2, p3, p4]), 
     L36 -> (s[p2, p3] + s[p3, p4] - s[p2, p3, p4])/s[p2, p3], 
     L37 -> (s[p2, p3] + s[p3, p4] - s[p2, p3, p4])/s[p3, p4], 
     L38 -> s[p3, p4]/(-s[p2, p3] + s[p2, p3, p4]), 
     L39 -> s[p2, p3]/(-s[p3, p4] + s[p2, p3, p4]), 
     L40 -> 1 - s[p2, p3, p4]/s[p2, p3], L41 -> 1 - s[p2, p3, p4]/s[p3, p4], 
     L42 -> s[p1, p4]/(s[p1, p4] + s[p1, p2, p3] - s[p1, p2, p3, p4]), 
     L43 -> (s[p1, p4] + s[p1, p2, p3] - s[p1, p2, p3, p4])/s[p1, p4], 
     L44 -> s[p3, p4]/(s[p3, p4] + s[p1, p2, p3] - s[p1, p2, p3, p4]), 
     L45 -> (s[p3, p4] + s[p1, p2, p3] - s[p1, p2, p3, p4])/s[p3, p4], 
     L46 -> s[p2, p3]/(s[p2, p3] + s[p1, p2, p4] - s[p1, p2, p3, p4]), 
     L47 -> (s[p2, p3] + s[p1, p2, p4] - s[p1, p2, p3, p4])/s[p2, p3], 
     L48 -> s[p3, p4]/(s[p3, p4] + s[p1, p2, p4] - s[p1, p2, p3, p4]), 
     L49 -> (s[p3, p4] + s[p1, p2, p4] - s[p1, p2, p3, p4])/s[p3, p4], 
     L50 -> s[p1, p2]/(s[p1, p2] + s[p1, p3, p4] - s[p1, p2, p3, p4]), 
     L51 -> (s[p1, p2] + s[p1, p3, p4] - s[p1, p2, p3, p4])/s[p1, p2], 
     L52 -> s[p2, p3]/(s[p2, p3] + s[p1, p3, p4] - s[p1, p2, p3, p4]), 
     L53 -> (s[p2, p3] + s[p1, p3, p4] - s[p1, p2, p3, p4])/s[p2, p3], 
     L54 -> s[p1, p2]/(s[p1, p2] + s[p2, p3, p4] - s[p1, p2, p3, p4]), 
     L55 -> (s[p1, p2] + s[p2, p3, p4] - s[p1, p2, p3, p4])/s[p1, p2], 
     L56 -> s[p1, p4]/(s[p1, p4] + s[p2, p3, p4] - s[p1, p2, p3, p4]), 
     L57 -> (s[p1, p4] + s[p2, p3, p4] - s[p1, p2, p3, p4])/s[p1, p4], 
     L58 -> (s[p1, p2]*(s[p2, p3] + 2*s[p3, p4] - s[p2, p3, p4]) + 
        s[p1, p2, p3]*(-s[p3, p4] + s[p2, p3, p4]) + 
        s[p2, p3]*(s[p3, p4] - s[p1, p2, p3, p4]) - SqrtD5[p1, p2, p3, p4])/
       (2*s[p3, p4]*(s[p1, p2] + s[p2, p3] - s[p1, p2, p3])), 
     L59 -> (s[p1, p2]*(s[p2, p3] + 2*s[p3, p4] - s[p2, p3, p4]) + 
        s[p1, p2, p3]*(-s[p3, p4] + s[p2, p3, p4]) + 
        s[p2, p3]*(s[p3, p4] - s[p1, p2, p3, p4]) + SqrtD5[p1, p2, p3, p4])/
       (2*s[p3, p4]*(s[p1, p2] + s[p2, p3] - s[p1, p2, p3])), 
     L60 -> (s[p1, p4]*(2*s[p2, p3] + s[p3, p4] - s[p2, p3, p4]) + 
        s[p1, p3, p4]*(-s[p2, p3] + s[p2, p3, p4]) + 
        s[p3, p4]*(s[p2, p3] - s[p1, p2, p3, p4]) - SqrtD5[p1, p4, p3, p2])/
       (2*s[p2, p3]*(s[p1, p4] + s[p3, p4] - s[p1, p3, p4])), 
     L61 -> (s[p1, p4]*(2*s[p2, p3] + s[p3, p4] - s[p2, p3, p4]) + 
        s[p1, p3, p4]*(-s[p2, p3] + s[p2, p3, p4]) + 
        s[p3, p4]*(s[p2, p3] - s[p1, p2, p3, p4]) + SqrtD5[p1, p4, p3, p2])/
       (2*s[p2, p3]*(s[p1, p4] + s[p3, p4] - s[p1, p3, p4])), 
     L62 -> (s[p1, p2]*(s[p1, p4] + 2*s[p3, p4] - s[p1, p3, p4]) + 
        s[p1, p2, p4]*(-s[p3, p4] + s[p1, p3, p4]) + 
        s[p1, p4]*(s[p3, p4] - s[p1, p2, p3, p4]) - SqrtD5[p2, p1, p4, p3])/
       (2*s[p3, p4]*(s[p1, p2] + s[p1, p4] - s[p1, p2, p4])), 
     L63 -> (s[p1, p2]*(s[p1, p4] + 2*s[p3, p4] - s[p1, p3, p4]) + 
        s[p1, p2, p4]*(-s[p3, p4] + s[p1, p3, p4]) + 
        s[p1, p4]*(s[p3, p4] - s[p1, p2, p3, p4]) + SqrtD5[p2, p1, p4, p3])/
       (2*s[p3, p4]*(s[p1, p2] + s[p1, p4] - s[p1, p2, p4])), 
     L64 -> (s[p2, p3]*(2*s[p1, p4] + s[p3, p4] - s[p1, p3, p4]) + 
        (-s[p1, p4] + s[p1, p3, p4])*s[p2, p3, p4] + 
        s[p3, p4]*(s[p1, p4] - s[p1, p2, p3, p4]) - SqrtD5[p2, p3, p4, p1])/
       (2*s[p1, p4]*(s[p2, p3] + s[p3, p4] - s[p2, p3, p4])), 
     L65 -> (s[p2, p3]*(2*s[p1, p4] + s[p3, p4] - s[p1, p3, p4]) + 
        (-s[p1, p4] + s[p1, p3, p4])*s[p2, p3, p4] + 
        s[p3, p4]*(s[p1, p4] - s[p1, p2, p3, p4]) + SqrtD5[p2, p3, p4, p1])/
       (2*s[p1, p4]*(s[p2, p3] + s[p3, p4] - s[p2, p3, p4])), 
     L66 -> (s[p2, p3]*(s[p1, p2] + 2*s[p1, p4] - s[p1, p2, p4]) + 
        s[p1, p2, p3]*(-s[p1, p4] + s[p1, p2, p4]) + 
        s[p1, p2]*(s[p1, p4] - s[p1, p2, p3, p4]) - SqrtD5[p3, p2, p1, p4])/
       (2*s[p1, p4]*(s[p1, p2] + s[p2, p3] - s[p1, p2, p3])), 
     L67 -> (s[p2, p3]*(s[p1, p2] + 2*s[p1, p4] - s[p1, p2, p4]) + 
        s[p1, p2, p3]*(-s[p1, p4] + s[p1, p2, p4]) + 
        s[p1, p2]*(s[p1, p4] - s[p1, p2, p3, p4]) + SqrtD5[p3, p2, p1, p4])/
       (2*s[p1, p4]*(s[p1, p2] + s[p2, p3] - s[p1, p2, p3])), 
     L68 -> (s[p3, p4]*(2*s[p1, p2] + s[p1, p4] - s[p1, p2, p4]) + 
        (-s[p1, p2] + s[p1, p2, p4])*s[p1, p3, p4] + 
        s[p1, p4]*(s[p1, p2] - s[p1, p2, p3, p4]) - SqrtD5[p3, p4, p1, p2])/
       (2*s[p1, p2]*(s[p1, p4] + s[p3, p4] - s[p1, p3, p4])), 
     L69 -> (s[p3, p4]*(2*s[p1, p2] + s[p1, p4] - s[p1, p2, p4]) + 
        (-s[p1, p2] + s[p1, p2, p4])*s[p1, p3, p4] + 
        s[p1, p4]*(s[p1, p2] - s[p1, p2, p3, p4]) + SqrtD5[p3, p4, p1, p2])/
       (2*s[p1, p2]*(s[p1, p4] + s[p3, p4] - s[p1, p3, p4])), 
     L70 -> (s[p1, p4]*(s[p1, p2] + 2*s[p2, p3] - s[p1, p2, p3]) + 
        (-s[p2, p3] + s[p1, p2, p3])*s[p1, p2, p4] + 
        s[p1, p2]*(s[p2, p3] - s[p1, p2, p3, p4]) - SqrtD5[p4, p1, p2, p3])/
       (2*s[p2, p3]*(s[p1, p2] + s[p1, p4] - s[p1, p2, p4])), 
     L71 -> (s[p1, p4]*(s[p1, p2] + 2*s[p2, p3] - s[p1, p2, p3]) + 
        (-s[p2, p3] + s[p1, p2, p3])*s[p1, p2, p4] + 
        s[p1, p2]*(s[p2, p3] - s[p1, p2, p3, p4]) + SqrtD5[p4, p1, p2, p3])/
       (2*s[p2, p3]*(s[p1, p2] + s[p1, p4] - s[p1, p2, p4])), 
     L72 -> (s[p3, p4]*(2*s[p1, p2] + s[p2, p3] - s[p1, p2, p3]) + 
        (-s[p1, p2] + s[p1, p2, p3])*s[p2, p3, p4] + 
        s[p2, p3]*(s[p1, p2] - s[p1, p2, p3, p4]) - SqrtD5[p4, p3, p2, p1])/
       (2*s[p1, p2]*(s[p2, p3] + s[p3, p4] - s[p2, p3, p4])), 
     L73 -> (s[p3, p4]*(2*s[p1, p2] + s[p2, p3] - s[p1, p2, p3]) + 
        (-s[p1, p2] + s[p1, p2, p3])*s[p2, p3, p4] + 
        s[p2, p3]*(s[p1, p2] - s[p1, p2, p3, p4]) + SqrtD5[p4, p3, p2, p1])/
       (2*s[p1, p2]*(s[p2, p3] + s[p3, p4] - s[p2, p3, p4])), 
     L74 -> x[p1 + p2, p3 + p4]^(-1), L75 -> (s[p1, p2]*x[p1 + p2, p3 + p4])/
       s[p3, p4], L76 -> x[p2 + p3, p1 + p4]^(-1), 
     L77 -> (s[p2, p3]*x[p2 + p3, p1 + p4])/s[p1, p4], 
     L78 -> x[p1 + p4, p2 + p3]^(-1), L79 -> (s[p1, p4]*x[p1 + p4, p2 + p3])/
       s[p2, p3], L80 -> x[p3 + p4, p1 + p2]^(-1), 
     L81 -> (s[p3, p4]*x[p3 + p4, p1 + p2])/s[p1, p2], l1 -> -s[p1, p2], 
     l2 -> -s[p1, p4], l3 -> -s[p2, p3], l4 -> -s[p3, p4], 
     l5 -> -s[p1, p2, p3], l6 -> 1 + s[p1, p2]/(-s[p1, p2] + s[p1, p2, p3]), 
     l7 -> 1 + s[p2, p3]/(-s[p2, p3] + s[p1, p2, p3]), l8 -> -s[p1, p2, p4], 
     l9 -> 1 + s[p1, p2]/(-s[p1, p2] + s[p1, p2, p4]), 
     l10 -> 1 + s[p1, p4]/(-s[p1, p4] + s[p1, p2, p4]), 
     l11 -> -s[p1, p3, p4], 
     l12 -> 1 + s[p1, p4]/(-s[p1, p4] + s[p1, p3, p4]), 
     l13 -> 1 + s[p3, p4]/(-s[p3, p4] + s[p1, p3, p4]), 
     l14 -> -s[p2, p3, p4], 
     l15 -> 1 + s[p2, p3]/(-s[p2, p3] + s[p2, p3, p4]), 
     l16 -> 1 + s[p3, p4]/(-s[p3, p4] + s[p2, p3, p4])}


==> anc/5_Master_Definition.m <==
(*
In this file we give the definition of master integrals for the 2-loop 4-point form factor.
We follow closely the convention of arXiv: 2005.04195.
*)

Attributes[s] = {Orderless}

(* Definition of Muij = lp[l_i^(-2ep), l_j^(-2ep)], where lp is lorentz product *)
(* Pay attention that here Muij is different from the convention in the ancillary files of arXiv: 2005.04195,
by a factor of (-16). *)
MuijRule = {
    Mu11 -> -16 Outer[lp, {l1, p1, p2, p3, p4}, {l1, p1, p2, p3, p4}]/tr5^2,
    Mu22 -> -16 Outer[lp, {l2, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]/tr5^2,
    Mu12 -> -16 Outer[lp, {l1, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]/tr5^2}

(* Topologies of mzz and zzz, following arXiv: 2005.04195 *)
TopMZZ = Graph[{1, 2, 3, 4, 5, 6, 7, a, b, c, d, e}, 
     {UndirectedEdge[1, 2, prop[7]], UndirectedEdge[1, 3, prop[6]], 
      UndirectedEdge[2, 4, prop[5]], UndirectedEdge[3, 4, prop[8]], 
      UndirectedEdge[3, 5, prop[4]], UndirectedEdge[5, 6, prop[3]], 
      UndirectedEdge[6, 7, prop[2]], UndirectedEdge[4, 7, prop[1]], 
      UndirectedEdge[1, a, p3], UndirectedEdge[2, b, p4], 
      UndirectedEdge[5, c, p2], UndirectedEdge[6, d, p1], 
      UndirectedEdge[e, 7, p1 + p2 + p3 + p4]}]
 
TopZZZ = Graph[{1, 2, 3, 4, 5, 6, 7, a, b, c, d, e}, 
     {UndirectedEdge[1, 2, prop[7]], UndirectedEdge[1, 3, prop[6]], 
      UndirectedEdge[2, 4, prop[5]], UndirectedEdge[3, 4, prop[8]], 
      UndirectedEdge[3, 5, prop[4]], UndirectedEdge[5, 6, prop[3]], 
      UndirectedEdge[6, 7, prop[2]], UndirectedEdge[4, 7, prop[1]], 
      UndirectedEdge[1, a, p4], UndirectedEdge[b, 2, p1 + p2 + p3 + p4], 
      UndirectedEdge[5, c, p3], UndirectedEdge[6, d, p2], 
      UndirectedEdge[7, e, p1]}]
 
(* The propagator lists of the two topologies. *)
PropMZZ = {l1^2, (l1 - p1 - p2 - p3 - p4)^2, (l1 - p2 - p3 - p4)^2, 
     (l1 - p3 - p4)^2, l2^2, (l2 - p3 - p4)^2, (l2 - p4)^2, (l1 - l2)^2, 
     (l1 - p4)^2, (l2 - p1 - p2 - p3 - p4)^2, (l2 - p2 - p3 - p4)^2}
 
PropZZZ = {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, (l1 + p1 + p2 + p3)^2, l2^2, 
     (l2 + p1 + p2 + p3)^2, (l2 + p1 + p2 + p3 + p4)^2, (l1 - l2)^2, 
     (l1 + p1 + p2 + p3 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}
 
(* Definition of the UT master integrals that are needed for the two-loop four-point form factor. *)
MasterIntgralsMZZ = {{IBoxBub[p4, p3, p2], 
      Insertion[((-1 + 2*ep)*(s[p3, p4] - s[p2, p3, p4]))/ep]/
       (prop[1]*prop[3]*prop[4]*prop[7]*prop[8])}, {IBubBox3[p1, p2, p3, p4], 
      Insertion[((1 - 2*ep)*s[p1, p2])/ep]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[8])}, {IdBox1a[p4, p3, p2], Insertion[s[p2, p3]*s[p3, p4]^2]/
       (prop[1]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {IdBox1b[p4, p3, p2], Insertion[prop[9]*s[p3, p4]*
         (-s[p3, p4] + s[p2, p3, p4])]/(prop[1]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8])}, {IdBox2a[p4, p3, p2, p1], 
      Insertion[s[p1, p2]*s[p2, p3]*s[p3, p4]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8])}, {IdBox2b[p4, p3, p2, p1], 
      Insertion[prop[11]*s[p1, p2]*s[p3, p4]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8])}, {IdBox2c[p4, p3, p2, p1], 
      Insertion[-(Mu12*tr5)]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*
        prop[8])}, {IdBub[{p1, p2}, {p3, p4}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[2]*prop[4]*prop[5]*prop[6])}, {IdBub[{p3, p4}, {p3, p4}], 
      Insertion[(1 - 2*ep)^2/ep^2]/(prop[1]*prop[4]*prop[5]*prop[6])}, 
     {ISun[p1, p2, p3, p4], Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/
         (2*ep^3*s[p1, p2, p3, p4])]/(prop[2]*prop[5]*prop[8])}, 
     {ITBox1[p1, p2, p3, p4], 
      Insertion[s[p3, p4]*(s[p1, p2] - s[p1, p2, p3])]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {ITBox2a[p1, p2, p3, p4], 
      Insertion[s[p3, p4]*(-s[p2, p3] + s[p1, p2, p3])]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {ITBub0[p3, p4], Insertion[6 + ep^(-2) - 5/ep]/(prop[1]*prop[4]*prop[7]*
        prop[8])}, {ITBub3[p1, p2, p3, p4], 
      Insertion[(2 + 2*ep*(-5 + 6*ep) - (ep*(s[p1, p2] - s[p3, p4] + 
             s[p1, p2, p3, p4]))/prop[8])/ep^2]/(prop[2]*prop[5]*prop[6]*
        prop[8])}, {ITBub3b[p1, p2, p3, p4], 
      Insertion[Sqrt[s[p1, p2]^2 + (s[p3, p4] - s[p1, p2, p3, p4])^2 - 
           2*s[p1, p2]*(s[p3, p4] + s[p1, p2, p3, p4])]/(ep*prop[8])]/
       (prop[2]*prop[5]*prop[6]*prop[8])}, {ITT2[p2, p3, p4], 
      Insertion[-s[p2, p3] - s[p3, p4] + s[p2, p3, p4]]/
       (prop[3]*prop[4]*prop[5]*prop[7]*prop[8])}, {ITT2[p1, p2, p3, p4], 
      Insertion[(s[p1, p2, p3]*s[p2, p3, p4] - s[p2, p3]*s[p1, p2, p3, p4])/
         (ep*prop[8])]/(prop[2]*prop[3]*prop[5]*prop[7]*prop[8])}, 
     {ITT3a[p1, p2, p3, p4], Insertion[s[p1, p2] + s[p2, p3, p4] - 
         s[p1, p2, p3, p4]]/(prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT3b[p1, p2, p3, p4], Insertion[(s[p1, p2]*s[p2, p3, p4])/
         (ep*prop[8])]/(prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT4[p1, p2, p3, p4], 
      Insertion[Sqrt[s[p1, p2]^2 + (s[p3, p4] - s[p1, p2, p3, p4])^2 - 
          2*s[p1, p2]*(s[p3, p4] + s[p1, p2, p3, p4])]]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[8])}}

MasterIntgralsZZZ = {{IBPa[p4, p3, p2, p1], 
      Insertion[((1 - 2*ep)*s[p1, p2]*s[p2, p3])/ep]/(prop[1]*prop[2]*prop[3]*
        prop[4]*prop[7]*prop[8])}, {IBPb[p4, p3, p2, p1], 
      Insertion[(Mu11*tr5)/(ep*prop[8])]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8])}, {IBubBox[p1, p2, p3], 
      Insertion[((1 - 2*ep)*s[p1, p2])/ep]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[8])}, {IBubBox0[p1, p2, p3], 
      Insertion[((1 - 2*ep)*s[p1, p2]*s[p2, p3])/ep]/(prop[1]*prop[2]*prop[3]*
        prop[4]*prop[5]*prop[6])}, {IBubBox1[p1, p2, p3, p4], 
      Insertion[((-1 + 2*ep)*(s[p1, p2] - s[p1, p2, p3]))/ep]/
       (prop[1]*prop[3]*prop[4]*prop[7]*prop[8])}, {IBubBox2[p1, p2, p3, p4], 
      Insertion[((-1 + 2*ep)*(s[p2, p3] - s[p1, p2, p3]))/ep]/
       (prop[1]*prop[2]*prop[4]*prop[7]*prop[8])}, 
     {IdBub[{p1, p2}, {p1, p2, p3}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[1]*prop[3]*prop[5]*prop[6])}, 
     {IdBub[{p1, p2, p3}, {p1, p2, p3}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[1]*prop[4]*prop[5]*prop[6])}, {ISun[p1, p2], 
      Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/(2*ep^3*s[p1, p2])]/
       (prop[3]*prop[5]*prop[8])}, {ISun[p1, p2, p3], 
      Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/(2*ep^3*s[p1, p2, p3])]/
       (prop[1]*prop[6]*prop[8])}, {ITBox0[p1, p2, p3], 
      Insertion[s[p1, p2]*(-s[p2, p3] + s[p1, p2, p3])]/
       (prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITBub1[p1, p2, p3], Insertion[6 + ep^(-2) - 5/ep]/
       (prop[3]*prop[5]*prop[6]*prop[8])}, {ITBub2[p1, p2, p3], 
      Insertion[6 + ep^(-2) - 5/ep]/(prop[2]*prop[4]*prop[5]*prop[8])}, 
     {ITBub2[p4, p3, p2, p1], Insertion[6 + ep^(-2) - 5/ep]/
       (prop[1]*prop[4]*prop[7]*prop[8])}, {ITP[p4, p3, p2, p1], 
      Insertion[Mu11*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[6]*prop[7]*
        prop[8])}, {ITT0[p1, p2, p3], Insertion[-s[p2, p3] + s[p1, p2, p3]]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[8])}, 
     {ITT1[p1, p2, p3], Insertion[(s[p1, p2]*s[p2, p3])/(ep*prop[8])]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT1a[p1, p2, p3], Insertion[s[p1, p2] + s[p2, p3]]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}}


==> anc/6_FormFactor_In_Master.m <==
(* ::Package:: *)

(*
In this file, we give the list of master integrals and their coefficients
for the two-loop four-point form factors in pure YM and N=4 SYM theories.
*)

(* The 221 master integrals, and their defination is given in '5_Master_Definition.m' *)

AllBasis = {IBoxBub[p1, p2, p3], IBoxBub[p1, p4, p3], IBoxBub[p2, p1, p4], 
     IBoxBub[p2, p3, p4], IBoxBub[p3, p2, p1], IBoxBub[p3, p4, p1], 
     IBoxBub[p4, p1, p2], IBoxBub[p4, p3, p2], IBPa[p1, p2, p3, p4], 
     IBPa[p1, p4, p3, p2], IBPa[p2, p1, p4, p3], IBPa[p2, p3, p4, p1], 
     IBPa[p3, p2, p1, p4], IBPa[p3, p4, p1, p2], IBPa[p4, p1, p2, p3], 
     IBPa[p4, p3, p2, p1], IBPb[p1, p2, p3, p4], IBPb[p1, p4, p3, p2], 
     IBPb[p2, p1, p4, p3], IBPb[p2, p3, p4, p1], IBPb[p3, p2, p1, p4], 
     IBPb[p3, p4, p1, p2], IBPb[p4, p1, p2, p3], IBPb[p4, p3, p2, p1], 
     IBubBox[p1, p2, p3], IBubBox[p1, p4, p3], IBubBox[p2, p1, p4], 
     IBubBox[p2, p3, p4], IBubBox[p3, p2, p1], IBubBox[p3, p4, p1], 
     IBubBox[p4, p1, p2], IBubBox[p4, p3, p2], IBubBox0[p1, p2, p3], 
     IBubBox0[p1, p4, p3], IBubBox0[p2, p1, p4], IBubBox0[p2, p3, p4], 
     IBubBox1[p1, p2, p3, p4], IBubBox1[p1, p2, p4, p3], 
     IBubBox1[p1, p4, p2, p3], IBubBox1[p1, p4, p3, p2], 
     IBubBox1[p2, p3, p1, p4], IBubBox1[p2, p3, p4, p1], 
     IBubBox1[p3, p4, p1, p2], IBubBox1[p3, p4, p2, p1], 
     IBubBox2[p1, p2, p3, p4], IBubBox2[p1, p3, p4, p2], 
     IBubBox2[p2, p1, p4, p3], IBubBox2[p2, p3, p4, p1], 
     IBubBox2[p3, p1, p2, p4], IBubBox2[p3, p1, p4, p2], 
     IBubBox2[p4, p1, p2, p3], IBubBox2[p4, p2, p3, p1], 
     IBubBox3[p1, p2, p3, p4], IBubBox3[p1, p4, p2, p3], 
     IBubBox3[p2, p1, p3, p4], IBubBox3[p2, p3, p1, p4], 
     IBubBox3[p3, p2, p1, p4], IBubBox3[p3, p4, p1, p2], 
     IBubBox3[p4, p1, p2, p3], IBubBox3[p4, p3, p1, p2], IdBox1a[p1, p2, p3], 
     IdBox1a[p1, p4, p3], IdBox1a[p2, p1, p4], IdBox1a[p2, p3, p4], 
     IdBox1a[p3, p2, p1], IdBox1a[p3, p4, p1], IdBox1a[p4, p1, p2], 
     IdBox1a[p4, p3, p2], IdBox1b[p1, p2, p3], IdBox1b[p1, p4, p3], 
     IdBox1b[p2, p1, p4], IdBox1b[p2, p3, p4], IdBox1b[p3, p2, p1], 
     IdBox1b[p3, p4, p1], IdBox1b[p4, p1, p2], IdBox1b[p4, p3, p2], 
     IdBox2a[p1, p2, p3, p4], IdBox2a[p1, p4, p3, p2], 
     IdBox2a[p2, p1, p4, p3], IdBox2a[p3, p2, p1, p4], 
     IdBox2b[p1, p2, p3, p4], IdBox2b[p2, p1, p4, p3], 
     IdBox2b[p2, p3, p4, p1], IdBox2b[p3, p2, p1, p4], 
     IdBox2c[p1, p2, p3, p4], IdBox2c[p1, p4, p3, p2], 
     IdBox2c[p2, p1, p4, p3], IdBox2c[p3, p2, p1, p4], 
     IdBub[{p1, p2}, {p1, p2}], IdBub[{p1, p2}, {p3, p4}], 
     IdBub[{p1, p2}, {p1, p2, p3}], IdBub[{p1, p2}, {p1, p2, p4}], 
     IdBub[{p1, p4}, {p1, p4}], IdBub[{p1, p4}, {p2, p3}], 
     IdBub[{p1, p4}, {p1, p2, p4}], IdBub[{p1, p4}, {p1, p3, p4}], 
     IdBub[{p2, p3}, {p2, p3}], IdBub[{p2, p3}, {p1, p2, p3}], 
     IdBub[{p2, p3}, {p2, p3, p4}], IdBub[{p3, p4}, {p3, p4}], 
     IdBub[{p3, p4}, {p1, p3, p4}], IdBub[{p3, p4}, {p2, p3, p4}], 
     IdBub[{p1, p2, p3}, {p1, p2, p3}], IdBub[{p1, p2, p4}, {p1, p2, p4}], 
     IdBub[{p1, p3, p4}, {p1, p3, p4}], IdBub[{p2, p3, p4}, {p2, p3, p4}], 
     ISun[p1, p2], ISun[p1, p4], ISun[p2, p3], ISun[p3, p4], 
     ISun[p1, p2, p3], ISun[p1, p2, p4], ISun[p1, p3, p4], ISun[p2, p3, p4], 
     ISun[p1, p2, p3, p4], ITBox0[p1, p2, p3], ITBox0[p1, p4, p3], 
     ITBox0[p2, p1, p4], ITBox0[p2, p3, p4], ITBox0[p3, p2, p1], 
     ITBox0[p3, p4, p1], ITBox0[p4, p1, p2], ITBox0[p4, p3, p2], 
     ITBox1[p1, p2, p3, p4], ITBox1[p1, p2, p4, p3], ITBox1[p1, p4, p2, p3], 
     ITBox1[p1, p4, p3, p2], ITBox1[p2, p3, p1, p4], ITBox1[p2, p3, p4, p1], 
     ITBox1[p3, p4, p1, p2], ITBox1[p3, p4, p2, p1], ITBox2a[p1, p2, p3, p4], 
     ITBox2a[p1, p4, p3, p2], ITBox2a[p2, p1, p4, p3], 
     ITBox2a[p2, p3, p4, p1], ITBox2a[p3, p2, p1, p4], 
     ITBox2a[p3, p4, p1, p2], ITBox2a[p4, p1, p2, p3], 
     ITBox2a[p4, p3, p2, p1], ITBub0[p1, p2], ITBub0[p1, p4], ITBub0[p2, p3], 
     ITBub0[p3, p4], ITBub1[p1, p2, p3], ITBub1[p1, p2, p4], 
     ITBub1[p1, p4, p2], ITBub1[p1, p4, p3], ITBub1[p2, p3, p1], 
     ITBub1[p2, p3, p4], ITBub1[p3, p4, p1], ITBub1[p3, p4, p2], 
     ITBub2[p1, p2, p3], ITBub2[p1, p3, p4], ITBub2[p2, p1, p4], 
     ITBub2[p2, p3, p4], ITBub2[p3, p1, p2], ITBub2[p3, p1, p4], 
     ITBub2[p4, p1, p2], ITBub2[p4, p2, p3], ITBub2[p1, p2, p3, p4], 
     ITBub2[p2, p1, p3, p4], ITBub2[p3, p1, p2, p4], ITBub2[p4, p1, p2, p3], 
     ITBub3[p1, p2, p3, p4], ITBub3[p1, p4, p2, p3], ITBub3[p2, p3, p1, p4], 
     ITBub3[p3, p4, p1, p2], ITBub3b[p1, p2, p3, p4], 
     ITBub3b[p1, p4, p2, p3], ITBub3b[p2, p3, p1, p4], 
     ITBub3b[p3, p4, p1, p2], ITP[p1, p2, p3, p4], ITP[p1, p4, p3, p2], 
     ITP[p2, p1, p4, p3], ITP[p2, p3, p4, p1], ITP[p3, p2, p1, p4], 
     ITP[p3, p4, p1, p2], ITP[p4, p1, p2, p3], ITP[p4, p3, p2, p1], 
     ITT0[p1, p2, p3], ITT0[p1, p3, p4], ITT0[p2, p1, p4], ITT0[p2, p3, p4], 
     ITT0[p3, p1, p2], ITT0[p3, p1, p4], ITT0[p4, p1, p2], ITT0[p4, p2, p3], 
     ITT1[p1, p2, p3], ITT1[p1, p4, p3], ITT1[p2, p1, p4], ITT1[p2, p3, p4], 
     ITT1a[p1, p2, p3], ITT1a[p1, p4, p3], ITT1a[p2, p1, p4], 
     ITT1a[p2, p3, p4], ITT2[p1, p2, p3], ITT2[p1, p4, p3], ITT2[p2, p1, p4], 
     ITT2[p2, p3, p4], ITT2[p1, p2, p3, p4], ITT2[p1, p3, p4, p2], 
     ITT2[p2, p1, p4, p3], ITT2[p3, p1, p2, p4], ITT3a[p1, p2, p3, p4], 
     ITT3a[p1, p4, p2, p3], ITT3a[p2, p1, p3, p4], ITT3a[p2, p3, p1, p4], 
     ITT3a[p3, p2, p1, p4], ITT3a[p3, p4, p1, p2], ITT3a[p4, p1, p2, p3], 
     ITT3a[p4, p3, p1, p2], ITT3b[p1, p2, p3, p4], ITT3b[p1, p4, p2, p3], 
     ITT3b[p2, p1, p3, p4], ITT3b[p2, p3, p1, p4], ITT3b[p3, p2, p1, p4], 
     ITT3b[p3, p4, p1, p2], ITT3b[p4, p1, p2, p3], ITT3b[p4, p3, p1, p2], 
     ITT4[p1, p2, p3, p4], ITT4[p1, p4, p2, p3]}

(* Master integral coefficients for the two-loop four-point form factor of tr(F^3). 
CoeffSYM is for N=4 SYM, and CoeffPYM is for pure YM. *) 
CoeffSYM = {0, 0, 0, 0, 0, 0, 0, 0, B[2]/2 - B[3]/2, B[2]/2 - B[3]/2, 
     B[1]/2 + B[2]/2, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[1]/2 - B[3]/2, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, B[3] + B[4], -3*B[1] - 3*B[2] + B[3], 
     -3*B[1] + 3*B[3], -3*B[2] + 3*B[3], B[3] + B[5], 
     -3*B[1] - 3*B[2] + B[3], -3*B[1] + 3*B[3] + B[5], 
     -3*B[2] + 3*B[3] + B[4], 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, B[1]/2 - B[3]/2, B[1]/2 - B[3]/2, B[1]/2 + B[2]/2, 
     0, B[2]/2 - B[3]/2, B[1]/2 + B[2]/2, B[2]/2 - B[3]/2, 0, 
     B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, 
     B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 2*B[1] + B[2] + B[3] - 4*B[4], 
     -1/4*B[2] + B[3]/4, B[1]/2 + B[2] + B[3]/2, B[1] + B[2]/2 + B[3]/2, 
     B[1] + 2*B[2] + B[3] - 4*B[5], -1/4*B[1] + B[3]/4, 
     -1/4*B[2] - B[3]/4 + B[5]/2, -1/4*B[1] - B[3]/4 + B[4]/2, 0, 
     B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, 
     B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 
     -1/4*B[1] - B[3]/4 + B[4]/2, B[2]/4 - B[3]/4, B[1]/4 - B[3]/4, 
     -1/4*B[2] - B[3]/4 + B[5]/2, (3*B[1])/4 + B[2]/2 + B[3]/4 - (3*B[4])/2, 
     B[1]/4 + B[2]/2 + B[3]/4, B[1]/2 + B[2]/4 + B[3]/4, 
     B[1]/2 + (3*B[2])/4 + B[3]/4 - (3*B[5])/2, B[1]/2 + B[3]/2 - B[4], 
     -1/2*B[2] + B[3]/2, -1/2*B[1] + B[3]/2, B[2]/2 + B[3]/2 - B[5], 
     B[1]/2 + B[2] + B[3]/2, -B[1] - B[2] + 2*B[4], 0, -1/2*B[1] + B[3]/2, 
     B[2]/2 + B[3]/2, -B[1] - B[2] + 2*B[5], -1/2*B[1] + B[3]/2, 
     -1/2*B[1] - B[2]/2, B[1] + B[2]/2 + B[3]/2, 0, -1/2*B[2] + B[3]/2, 
     B[1]/2 + B[3]/2, -1/2*B[1] - B[2]/2, -1/2*B[2] + B[3]/2, 0, B[1] - B[3], 
     B[1] + B[2], B[2] - B[3], (3*B[1])/4 + 8*B[2] + (31*B[3])/4 + 2*B[4] - 
      3*B[5], (-9*B[1])/2 + (11*B[2])/4 + (35*B[3])/4 - B[5], 
     8*B[1] + (3*B[2])/4 + (31*B[3])/4 - 3*B[4] + 2*B[5], 
     (11*B[1])/4 - (9*B[2])/2 + (35*B[3])/4 - B[4], 
     (-5*B[1])/4 - (5*B[2])/4 - B[3]/2 + (3*B[4])/2 + (3*B[5])/2, 
     B[1]/4 - (5*B[2])/4 - (3*B[3])/2 + (3*B[5])/2, B[1]/4 + B[2]/4 - B[3]/2, 
     (-5*B[1])/4 + B[2]/4 - (3*B[3])/2 + (3*B[4])/2, 
     3*B[1] + 3*B[2] + B[3] - 2*B[4] - 2*B[5], 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/4*B[1] - B[3]/4 + B[4]/2, -1/4*B[1] + B[3]/4, B[2]/2 + B[3]/2 - B[5], 
     0, -1/4*B[2] - B[3]/4 + B[5]/2, -1/4*B[2] + B[3]/4, 0, 
     B[1]/2 + B[3]/2 - B[4], -1/2*B[1] - B[2]/2 + B[4], 0, 
     -1/2*B[2] - B[3]/2, -1/2*B[1] - B[3]/2, -1/2*B[1] - B[2]/2 + B[5], 0, 
     -1/2*B[2] - B[3]/2 + B[5], -1/2*B[1] - B[3]/2 + B[4], 
     (3*B[1])/4 + (3*B[2])/2 + (3*B[3])/4, (3*B[2])/4 + (3*B[3])/4, 
     (3*B[1])/2 + (3*B[2])/4 + (3*B[3])/4, (3*B[1])/4 + (3*B[3])/4, 0, 
     B[1]/2 - B[3]/2, B[1]/2 - B[3]/2, B[1]/2 + B[2]/2, 0, B[2]/2 - B[3]/2, 
     B[1]/2 + B[2]/2, B[2]/2 - B[3]/2, (-3*B[2])/8 - (3*B[3])/8 + (3*B[5])/4, 
     (7*B[1])/4 + (11*B[2])/8 - (3*B[3])/8, (11*B[1])/8 - (3*B[2])/8 - 
      (7*B[3])/4 + (3*B[5])/4, (-3*B[1])/8 + (11*B[2])/8 - (7*B[3])/4 + 
      (3*B[4])/4, (-3*B[1])/8 - (3*B[3])/8 + (3*B[4])/4, 
     (11*B[1])/8 + (7*B[2])/4 - (3*B[3])/8, (7*B[1])/4 - (7*B[3])/4, 
     (7*B[2])/4 - (7*B[3])/4, 0, 0, 0, 0, (3*B[1])/4 + B[2]/2 + B[3]/4 - 
      B[4], -1/4*B[2] - B[3]/4 + B[5]/2, B[1]/2 + (3*B[2])/4 + B[3]/4 - B[5], 
     -1/4*B[1] - B[3]/4 + B[4]/2, 0, 0, 0, 0, B[2]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, B[1]/2 + B[2]/2, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[1]/2 - B[3]/2, 0, 0, 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 
     0, -1/2*B[1] - B[2]/2, -1/2*B[1] + B[3]/2, -1/2*B[2] + B[3]/2, 0, 0, 0, 
     0, (-3*B[1])/4 - (3*B[2])/4 - (3*B[3])/2 + B[4]/2 + B[5]/2, 
     (3*B[1])/4 + (3*B[2])/4 - (3*B[3])/2, (3*B[1])/4 - (3*B[2])/4 - 
      (3*B[3])/2 + B[5]/2, (-3*B[1])/4 + (3*B[2])/4 - (3*B[3])/2 + B[4]/2, 
     B[1]/8 + B[2]/12 + B[3]/24 - B[4]/4, B[1]/12 + B[2]/24 + B[3]/24, 
     B[1]/24 + B[2]/12 + B[3]/24, B[1]/12 + B[2]/8 + B[3]/24 - B[5]/4, 
     -1/4*B[1] - B[2]/4 + B[4]/2, 0, -1/4*B[2] - B[3]/4, -1/4*B[1] - B[3]/4, 
     -1/4*B[1] - B[2]/4 + B[5]/2, 0, -1/4*B[2] - B[3]/4 + B[5]/2, 
     -1/4*B[1] - B[3]/4 + B[4]/2, B[1]/4 + B[2]/8 + B[3]/8 - B[4]/2, 0, 
     B[1]/8 + B[2]/8, B[1]/8 + B[2]/8, B[1]/8 + B[2]/4 + B[3]/8 - B[5]/2, 0, 
     -1/8*B[2] - B[3]/8 + B[5]/4, -1/8*B[1] - B[3]/8 + B[4]/4, 0, 0}
 
CoeffPYM = {0, 4*B[5], 0, 0, 0, 4*B[4], 0, 0, B[2]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, B[1]/2 + B[2]/2, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[1]/2 - B[3]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, B[3] + B[4], 
     -3*B[1] - 3*B[2] + B[3] - 7*B[5], -3*B[1] + 3*B[3], -3*B[2] + 3*B[3], 
     B[3] + B[5], -3*B[1] - 3*B[2] + B[3] - 7*B[4], -3*B[1] + 3*B[3] + B[5], 
     -3*B[2] + 3*B[3] + B[4], 0, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, B[1]/2 - B[3]/2, B[1]/2 - B[3]/2, B[1]/2 + B[2]/2, 
     0, B[2]/2 - B[3]/2, B[1]/2 + B[2]/2, B[2]/2 - B[3]/2, 0, 
     B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2, 
     B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 2*B[1] + B[2] + B[3] - 4*B[4], 
     -1/4*B[2] + B[3]/4, B[1]/2 + B[2] + B[3]/2, B[1] + B[2]/2 + B[3]/2, 
     B[1] + 2*B[2] + B[3] - 4*B[5], -1/4*B[1] + B[3]/4, 
     -1/4*B[2] - B[3]/4 + B[5]/2, -1/4*B[1] - B[3]/4 + B[4]/2, 0, 
     B[1]/2 + B[2]/2 + B[5], B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, 
     B[1]/2 + B[2]/2 + B[4], B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, 
     B[1]/2 + B[2]/2 + 3*B[5], B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 0, 
     B[1]/2 + B[2]/2 + 3*B[4], B[1]/2 - B[3]/2, B[2]/2 - B[3]/2, 
     -1/4*B[1] - B[3]/4 + B[4]/2, B[2]/4 - B[3]/4, B[1]/4 - B[3]/4, 
     -1/4*B[2] - B[3]/4 + B[5]/2, (3*B[1])/4 + B[2]/2 + B[3]/4 - (3*B[4])/2, 
     B[1]/4 + B[2]/2 + B[3]/4, B[1]/2 + B[2]/4 + B[3]/4, 
     B[1]/2 + (3*B[2])/4 + B[3]/4 - (3*B[5])/2, B[1]/2 + B[3]/2 - B[4], 
     -1/2*B[2] + B[3]/2, -1/2*B[1] + B[3]/2, B[2]/2 + B[3]/2 - B[5], 
     B[1]/2 + B[2] + B[3]/2, -B[1] - B[2] + 2*B[4], 0, -1/2*B[1] + B[3]/2, 
     B[2]/2 + B[3]/2 + 3*B[5], -B[1] - B[2] + 2*B[5], -1/2*B[1] + B[3]/2, 
     -1/2*B[1] - B[2]/2 - 2*B[5], B[1] + B[2]/2 + B[3]/2, 0, 
     -1/2*B[2] + B[3]/2, B[1]/2 + B[3]/2 + 3*B[4], -1/2*B[1] - B[2]/2 - 
      2*B[4], -1/2*B[2] + B[3]/2, 0, B[1] - B[3], B[1] + B[2], B[2] - B[3], 
     (3*B[1])/4 + 8*B[2] + (31*B[3])/4 + 2*B[4] - 3*B[5], 
     (-9*B[1])/2 + (11*B[2])/4 + (35*B[3])/4 - 3*B[4] + 8*B[5], 
     8*B[1] + (3*B[2])/4 + (31*B[3])/4 - 3*B[4] + 2*B[5], 
     (11*B[1])/4 - (9*B[2])/2 + (35*B[3])/4 + 8*B[4] - 3*B[5], 
     (-5*B[1])/4 - (5*B[2])/4 - B[3]/2 + (3*B[4])/2 + (3*B[5])/2, 
     B[1]/4 - (5*B[2])/4 - (3*B[3])/2 + (3*B[5])/2, 
     B[1]/4 + B[2]/4 - B[3]/2 - 4*B[4] - 4*B[5], (-5*B[1])/4 + B[2]/4 - 
      (3*B[3])/2 + (3*B[4])/2, 3*B[1] + 3*B[2] + B[3] - 2*B[4] - 2*B[5], 0, 
     -B[5], 0, 0, 0, -B[4], 0, 0, -1/4*B[1] - B[3]/4 + B[4]/2, 
     -1/4*B[1] + B[3]/4, B[2]/2 + B[3]/2 - B[5], 0, 
     -1/4*B[2] - B[3]/4 + B[5]/2, -1/4*B[2] + B[3]/4, 0, 
     B[1]/2 + B[3]/2 - B[4], -1/2*B[1] - B[2]/2 + B[4], 0, 
     -1/2*B[2] - B[3]/2, -1/2*B[1] - B[3]/2, -1/2*B[1] - B[2]/2 + B[5], 0, 
     -1/2*B[2] - B[3]/2 + B[5], -1/2*B[1] - B[3]/2 + B[4], 
     (3*B[1])/4 + (3*B[2])/2 + (3*B[3])/4, (3*B[2])/4 + (3*B[3])/4 + 
      (13*B[5])/2, (3*B[1])/2 + (3*B[2])/4 + (3*B[3])/4, 
     (3*B[1])/4 + (3*B[3])/4 + (13*B[4])/2, 0, B[1]/2 - B[3]/2, 
     B[1]/2 - B[3]/2, B[1]/2 + B[2]/2 - (9*B[4])/2 + (3*B[5])/2, 0, 
     B[2]/2 - B[3]/2, B[1]/2 + B[2]/2 + (3*B[4])/2 - (9*B[5])/2, 
     B[2]/2 - B[3]/2, (-3*B[2])/8 - (3*B[3])/8 + (3*B[5])/4, 
     (7*B[1])/4 + (11*B[2])/8 - (3*B[3])/8 + (9*B[4])/2, 
     (11*B[1])/8 - (3*B[2])/8 - (7*B[3])/4 + (3*B[5])/4, 
     (-3*B[1])/8 + (11*B[2])/8 - (7*B[3])/4 + (3*B[4])/4, 
     (-3*B[1])/8 - (3*B[3])/8 + (3*B[4])/4, (11*B[1])/8 + (7*B[2])/4 - 
      (3*B[3])/8 + (9*B[5])/2, (7*B[1])/4 - (7*B[3])/4, 
     (7*B[2])/4 - (7*B[3])/4, 0, 0, 0, 0, (3*B[1])/4 + B[2]/2 + B[3]/4 - 
      B[4], -1/4*B[2] - B[3]/4 + B[5]/2, B[1]/2 + (3*B[2])/4 + B[3]/4 - B[5], 
     -1/4*B[1] - B[3]/4 + B[4]/2, 0, 0, 0, 0, B[2]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, B[1]/2 + B[2]/2, B[1]/2 + B[2]/2, B[1]/2 - B[3]/2, 
     B[1]/2 - B[3]/2, 0, 0, 0, B[1]/2 + B[2]/2 + 2*B[4], B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, B[1]/2 + B[2]/2 + 2*B[5], B[1]/2 - B[3]/2, 
     B[2]/2 - B[3]/2, 0, -1/2*B[1] - B[2]/2 - (3*B[4])/2 - (3*B[5])/2, 
     -1/2*B[1] + B[3]/2, -1/2*B[2] + B[3]/2, 0, -B[4] - B[5], 0, 0, 
     (-3*B[1])/4 - (3*B[2])/4 - (3*B[3])/2 + B[4]/2 + B[5]/2, 
     (3*B[1])/4 + (3*B[2])/4 - (3*B[3])/2 + 7*B[4] + 7*B[5], 
     (3*B[1])/4 - (3*B[2])/4 - (3*B[3])/2 + B[5]/2, 
     (-3*B[1])/4 + (3*B[2])/4 - (3*B[3])/2 + B[4]/2, 
     B[1]/8 + B[2]/12 + B[3]/24 - B[4]/4, B[1]/12 + B[2]/24 + B[3]/24, 
     B[1]/24 + B[2]/12 + B[3]/24, B[1]/12 + B[2]/8 + B[3]/24 - B[5]/4, 
     -1/4*B[1] - B[2]/4 + B[4]/2, 0, -1/4*B[2] - B[3]/4, -1/4*B[1] - B[3]/4, 
     -1/4*B[1] - B[2]/4 + B[5]/2, 0, -1/4*B[2] - B[3]/4 + B[5]/2, 
     -1/4*B[1] - B[3]/4 + B[4]/2, B[1]/4 + B[2]/8 + B[3]/8 - B[4]/2, 0, 
     B[1]/8 + B[2]/8, B[1]/8 + B[2]/8, B[1]/8 + B[2]/4 + B[3]/8 - B[5]/2, 0, 
     -1/8*B[2] - B[3]/8 + B[5]/4, -1/8*B[1] - B[3]/8 + B[4]/4, 0, 0}


==> anc/7_BuildingBlocks.m <==
(* ::Package:: *)

(*
The list of 12 buidling blocks
$\tilde{G}_{2,\beta}$ and $\tilde{G}_{3,\gamma}$
for two-loop four-point form factor of tr(F^3)
which listed in Appendix E.
*)

{{IBoxBub[p2, p1, p4] + IBoxBub[p2, p3, p4] + IdBox1a[p2, p1, p4]/4 + 
   IdBox1a[p2, p3, p4]/4 + IdBox1b[p2, p1, p4]/4 + IdBox1b[p2, p3, p4]/4 - 
   IdBub[{p1, p2}, {p1, p2}]/4 - IdBub[{p1, p2}, {p1, p2, p4}]/4 - 
   IdBub[{p2, p3}, {p2, p3}]/4 - IdBub[{p2, p3}, {p2, p3, p4}]/4 - 
   (5*ISun[p1, p2])/2 + ISun[p1, p4]/4 - (5*ISun[p2, p3])/2 + 
   ISun[p3, p4]/4 - ISun[p1, p2, p4]/4 - ISun[p2, p3, p4]/4 + 
   ITBox0[p2, p1, p4]/2 + ITBox0[p2, p3, p4]/2 + (5*ITBub0[p1, p2])/8 + 
   (5*ITBub0[p2, p3])/8 + (3*ITBub1[p1, p2, p4])/16 - 
   (21*ITBub1[p1, p4, p2])/16 + (3*ITBub1[p2, p3, p4])/16 - 
   (21*ITBub1[p3, p4, p2])/16 - ITBub2[p4, p1, p2]/8 - ITBub2[p4, p2, p3]/8 - 
   ITT0[p4, p1, p2]/4 - ITT0[p4, p2, p3]/4 + ITT1[p2, p1, p4]/16 + 
   ITT1[p2, p3, p4]/16 - ITT1a[p2, p1, p4]/8 - ITT1a[p2, p3, p4]/8 + 
   (3*ITT2[p2, p1, p4])/4 + (3*ITT2[p2, p3, p4])/4, 
  IBoxBub[p4, p1, p2] + IBoxBub[p4, p3, p2] + IdBox1a[p4, p1, p2]/4 + 
   IdBox1a[p4, p3, p2]/4 + IdBox1b[p4, p1, p2]/4 + IdBox1b[p4, p3, p2]/4 - 
   IdBub[{p1, p4}, {p1, p4}]/4 - IdBub[{p1, p4}, {p1, p2, p4}]/4 - 
   IdBub[{p3, p4}, {p3, p4}]/4 - IdBub[{p3, p4}, {p2, p3, p4}]/4 + 
   ISun[p1, p2]/4 - (5*ISun[p1, p4])/2 + ISun[p2, p3]/4 - 
   (5*ISun[p3, p4])/2 - ISun[p1, p2, p4]/4 - ISun[p2, p3, p4]/4 + 
   ITBox0[p4, p1, p2]/2 + ITBox0[p4, p3, p2]/2 + (5*ITBub0[p1, p4])/8 + 
   (5*ITBub0[p3, p4])/8 - (21*ITBub1[p1, p2, p4])/16 + 
   (3*ITBub1[p1, p4, p2])/16 - (21*ITBub1[p2, p3, p4])/16 + 
   (3*ITBub1[p3, p4, p2])/16 - ITBub2[p2, p1, p4]/8 - ITBub2[p2, p3, p4]/8 - 
   ITT0[p2, p1, p4]/4 - ITT0[p2, p3, p4]/4 + ITT1[p2, p1, p4]/16 + 
   ITT1[p2, p3, p4]/16 - ITT1a[p2, p1, p4]/8 - ITT1a[p2, p3, p4]/8 + 
   (3*ITT2[p2, p1, p4])/4 + (3*ITT2[p2, p3, p4])/4, 
  IBubBox[p2, p1, p4] + IBubBox[p2, p3, p4] - IdBub[{p1, p2}, {p1, p2, p4}] - 
   IdBub[{p2, p3}, {p2, p3, p4}] - ISun[p1, p2] - ISun[p2, p3] - 
   ISun[p1, p2, p4] - ISun[p2, p3, p4] + ITBox0[p2, p1, p4] + 
   ITBox0[p2, p3, p4] + (3*ITBub1[p1, p2, p4])/4 - (5*ITBub1[p1, p4, p2])/4 + 
   (3*ITBub1[p2, p3, p4])/4 - (5*ITBub1[p3, p4, p2])/4 - ITT0[p4, p1, p2] - 
   ITT0[p4, p2, p3] + ITT1[p2, p1, p4]/4 + ITT1[p2, p3, p4]/4 - 
   ITT1a[p2, p1, p4]/2 - ITT1a[p2, p3, p4]/2, IBubBox[p4, p1, p2] + 
   IBubBox[p4, p3, p2] - IdBub[{p1, p4}, {p1, p2, p4}] - 
   IdBub[{p3, p4}, {p2, p3, p4}] - ISun[p1, p4] - ISun[p3, p4] - 
   ISun[p1, p2, p4] - ISun[p2, p3, p4] + ITBox0[p4, p1, p2] + 
   ITBox0[p4, p3, p2] - (5*ITBub1[p1, p2, p4])/4 + (3*ITBub1[p1, p4, p2])/4 - 
   (5*ITBub1[p2, p3, p4])/4 + (3*ITBub1[p3, p4, p2])/4 - ITT0[p2, p1, p4] - 
   ITT0[p2, p3, p4] + ITT1[p2, p1, p4]/4 + ITT1[p2, p3, p4]/4 - 
   ITT1a[p2, p1, p4]/2 - ITT1a[p2, p3, p4]/2, IBubBox0[p2, p1, p4] + 
   IBubBox0[p2, p3, p4] - 4*IdBub[{p1, p2}, {p1, p2, p4}] - 
   4*IdBub[{p1, p4}, {p1, p2, p4}] - 4*IdBub[{p2, p3}, {p2, p3, p4}] - 
   4*IdBub[{p3, p4}, {p2, p3, p4}] + 2*IdBub[{p1, p2, p4}, {p1, p2, p4}] + 
   2*IdBub[{p2, p3, p4}, {p2, p3, p4}] - 4*ISun[p1, p2] - 4*ISun[p1, p4] - 
   4*ISun[p2, p3] - 4*ISun[p3, p4] - 4*ISun[p1, p2, p4] - 
   4*ISun[p2, p3, p4] + 2*ITBox0[p2, p1, p4] + 2*ITBox0[p2, p3, p4] + 
   2*ITBox0[p4, p1, p2] + 2*ITBox0[p4, p3, p2] - ITBub1[p1, p2, p4]/2 - 
   ITBub1[p1, p4, p2]/2 - ITBub1[p2, p3, p4]/2 - ITBub1[p3, p4, p2]/2 + 
   2*ITBub2[p2, p1, p4] + 2*ITBub2[p2, p3, p4] + 2*ITBub2[p4, p1, p2] + 
   2*ITBub2[p4, p2, p3] - 2*ITT0[p2, p1, p4] - 2*ITT0[p2, p3, p4] - 
   2*ITT0[p4, p1, p2] - 2*ITT0[p4, p2, p3] + ITT1[p2, p1, p4]/2 + 
   ITT1[p2, p3, p4]/2 - 3*ITT1a[p2, p1, p4] - 3*ITT1a[p2, p3, p4], 
  -IBPb[p1, p2, p3, p4] - IBPb[p3, p2, p1, p4] + IBPb[p4, p1, p2, p3] + 
   IBPb[p4, p3, p2, p1] + 2*IBubBox[p1, p2, p3] + 2*IBubBox[p3, p2, p1] + 
   IBubBox3[p1, p2, p3, p4] + IBubBox3[p3, p2, p1, p4] - 
   (3*IBubBox3[p4, p1, p2, p3])/2 - (3*IBubBox3[p4, p3, p1, p2])/2 - 
   IdBox2a[p1, p2, p3, p4]/2 - IdBox2a[p3, p2, p1, p4]/2 + 
   IdBox2b[p1, p2, p3, p4]/2 + IdBox2b[p3, p2, p1, p4]/2 + 
   IdBox2c[p1, p2, p3, p4] + IdBox2c[p3, p2, p1, p4] + 
   2*IdBub[{p1, p4}, {p1, p2, p4}] + 2*IdBub[{p3, p4}, {p2, p3, p4}] + 
   (11*ISun[p1, p2])/2 + 3*ISun[p1, p4] + (11*ISun[p2, p3])/2 + 
   3*ISun[p3, p4] + ISun[p1, p2, p3] + (5*ISun[p1, p2, p4])/2 + 
   (5*ISun[p2, p3, p4])/2 - ISun[p1, p2, p3, p4] - 2*ITBox0[p4, p1, p2] - 
   2*ITBox0[p4, p3, p2] - ITBox1[p1, p2, p3, p4]/2 + ITBox1[p1, p4, p2, p3] - 
   ITBox1[p2, p3, p1, p4]/2 + ITBox1[p3, p4, p2, p1] + 
   (5*ITBub1[p1, p2, p4])/2 - (3*ITBub1[p1, p4, p2])/2 + 
   (5*ITBub1[p2, p3, p4])/2 - (3*ITBub1[p3, p4, p2])/2 - 
   (3*ITBub2[p1, p2, p3])/4 - 2*ITBub2[p2, p1, p4] - 2*ITBub2[p2, p3, p4] - 
   (3*ITBub2[p3, p1, p2])/4 + ITBub3[p1, p2, p3, p4]/2 - 
   ITBub3[p1, p4, p2, p3]/2 + ITBub3[p2, p3, p1, p4]/2 - 
   ITBub3[p3, p4, p1, p2]/2 - ITP[p1, p2, p3, p4] - ITP[p3, p2, p1, p4] + 
   ITP[p4, p1, p2, p3] + ITP[p4, p3, p2, p1] + 2*ITT0[p2, p1, p4] + 
   2*ITT0[p2, p3, p4] - ITT1[p2, p1, p4]/2 - ITT1[p2, p3, p4]/2 + 
   ITT1a[p2, p1, p4] + ITT1a[p2, p3, p4] - 3*ITT2[p1, p2, p3] - 
   (3*ITT2[p2, p1, p4])/2 - (3*ITT2[p2, p3, p4])/2 - 
   ITT2[p1, p2, p3, p4]/12 - ITT2[p3, p1, p2, p4]/12 + 
   ITT3a[p4, p1, p2, p3]/2 + ITT3a[p4, p3, p1, p2]/2 + 
   ITT3b[p1, p2, p3, p4]/4 + ITT3b[p3, p2, p1, p4]/4 - 
   ITT3b[p4, p1, p2, p3]/4 - ITT3b[p4, p3, p1, p2]/4, 
  -IBPb[p1, p4, p3, p2] + IBPb[p2, p1, p4, p3] + IBPb[p2, p3, p4, p1] - 
   IBPb[p3, p4, p1, p2] + 2*IBubBox[p1, p4, p3] + 2*IBubBox[p3, p4, p1] - 
   IBubBox3[p1, p4, p2, p3]/2 - IBubBox3[p3, p4, p1, p2]/2 - 
   IdBox2a[p1, p4, p3, p2]/2 - IdBox2a[p2, p1, p4, p3]/2 + 
   IdBox2b[p2, p1, p4, p3]/2 + IdBox2b[p2, p3, p4, p1]/2 + 
   IdBox2c[p1, p4, p3, p2] + IdBox2c[p2, p1, p4, p3] + 
   2*IdBub[{p1, p2}, {p1, p2, p4}] + 2*IdBub[{p2, p3}, {p2, p3, p4}] + 
   2*ISun[p1, p2] + (13*ISun[p1, p4])/2 + 2*ISun[p2, p3] + 
   (13*ISun[p3, p4])/2 + (5*ISun[p1, p2, p4])/2 + ISun[p1, p3, p4] + 
   (5*ISun[p2, p3, p4])/2 - ISun[p1, p2, p3, p4] - 2*ITBox0[p2, p1, p4] - 
   2*ITBox0[p2, p3, p4] + ITBox1[p1, p2, p4, p3]/2 + 
   ITBox1[p2, p3, p4, p1]/2 - (3*ITBub1[p1, p2, p4])/2 + 
   (5*ITBub1[p1, p4, p2])/2 - (3*ITBub1[p2, p3, p4])/2 + 
   (5*ITBub1[p3, p4, p2])/2 - (3*ITBub2[p1, p3, p4])/4 - 
   (3*ITBub2[p3, p1, p4])/4 - 2*ITBub2[p4, p1, p2] - 2*ITBub2[p4, p2, p3] - 
   ITP[p1, p4, p3, p2] + ITP[p2, p1, p4, p3] + ITP[p2, p3, p4, p1] - 
   ITP[p3, p4, p1, p2] + 2*ITT0[p4, p1, p2] + 2*ITT0[p4, p2, p3] - 
   ITT1[p2, p1, p4]/2 - ITT1[p2, p3, p4]/2 + ITT1a[p2, p1, p4] + 
   ITT1a[p2, p3, p4] - 3*ITT2[p1, p4, p3] - (3*ITT2[p2, p1, p4])/2 - 
   (3*ITT2[p2, p3, p4])/2 - ITT2[p1, p3, p4, p2]/12 - 
   ITT2[p2, p1, p4, p3]/12 + ITT3a[p2, p1, p3, p4]/2 + 
   ITT3a[p2, p3, p1, p4]/2}, 
 {IBoxBub[p3, p4, p1] - (9*IBubBox[p3, p4, p1])/4 + IdBox1a[p3, p4, p1]/4 + 
   (3*IdBox1b[p3, p4, p1])/4 + (3*IdBub[{p3, p4}, {p3, p4}])/4 - 
   (3*ISun[p1, p4])/4 + (11*ISun[p3, p4])/4 - ISun[p1, p3, p4]/2 - 
   (3*ITBox0[p3, p4, p1])/4 + (13*ITBub0[p3, p4])/8 - ITBub1[p1, p4, p3]/2 + 
   (9*ITBub2[p1, p3, p4])/8 - ITT1[p1, p4, p3]/2 + (7*ITT2[p1, p4, p3])/4, 
  IBoxBub[p2, p1, p4] + IdBox1a[p2, p1, p4]/4 + (3*IdBox1b[p2, p1, p4])/4 + 
   (3*IdBub[{p1, p2}, {p1, p2}])/4 - (9*IdBub[{p1, p2}, {p1, p2, p4}])/4 + 
   ISun[p1, p2]/2 - (3*ISun[p1, p4])/4 - (11*ISun[p1, p2, p4])/4 + 
   (3*ITBox0[p2, p1, p4])/2 + (13*ITBub0[p1, p2])/8 + 
   (27*ITBub1[p1, p2, p4])/16 - (53*ITBub1[p1, p4, p2])/16 + 
   (9*ITBub2[p4, p1, p2])/8 + (9*ITT0[p4, p1, p2])/4 + ITT1[p2, p1, p4]/16 - 
   (9*ITT1a[p2, p1, p4])/8 + (7*ITT2[p2, p1, p4])/4, 
  IBubBox[p3, p4, p1] - IdBub[{p3, p4}, {p1, p3, p4}] - ISun[p3, p4] - 
   ISun[p1, p3, p4] + ITBox0[p3, p4, p1] - (5*ITBub1[p1, p4, p3])/4 + 
   (3*ITBub1[p3, p4, p1])/4 + ITT0[p1, p3, p4] + ITT1[p1, p4, p3]/4 - 
   ITT1a[p1, p4, p3]/2, IBubBox[p2, p1, p4] - IdBub[{p1, p2}, {p1, p2, p4}] - 
   ISun[p1, p2] - ISun[p1, p2, p4] + ITBox0[p2, p1, p4] + 
   (3*ITBub1[p1, p2, p4])/4 - (5*ITBub1[p1, p4, p2])/4 + ITT0[p4, p1, p2] + 
   ITT1[p2, p1, p4]/4 - ITT1a[p2, p1, p4]/2, IBubBox[p1, p2, p3] + 
   IBubBox[p4, p3, p2] - 4*IBubBox3[p1, p2, p3, p4] + 
   IBubBox3[p4, p3, p1, p2]/2 + IdBox2a[p1, p2, p3, p4]/2 - 
   (3*IdBox2b[p1, p2, p3, p4])/2 - IdBox2c[p1, p2, p3, p4] + 
   2*IdBub[{p1, p2}, {p3, p4}] + 2*ISun[p1, p2] - 3*ISun[p2, p3] - 
   ISun[p3, p4] + (3*ISun[p1, p2, p3])/2 + (3*ISun[p2, p3, p4])/2 - 
   2*ISun[p1, p2, p3, p4] + ITBox1[p1, p2, p3, p4]/2 - 
   ITBox1[p3, p4, p2, p1] + ITBox2a[p1, p2, p3, p4] + 
   ITBox2a[p4, p3, p2, p1] + (3*ITBub2[p2, p3, p4])/4 + 
   (3*ITBub2[p3, p1, p2])/4 - ITBub3[p1, p2, p3, p4] + 
   ITBub3[p3, p4, p1, p2]/2 + ITT2[p1, p2, p3]/2 + ITT2[p2, p3, p4]/2 - 
   ITT2[p1, p2, p3, p4]/4 + ITT3a[p1, p2, p3, p4]/2 + 
   ITT3a[p4, p3, p1, p2]/2 - ITT3b[p1, p2, p3, p4]/2 + 
   ITT3b[p4, p3, p1, p2]/4}}


==> anc/Readme.txt <==
Filename and Information

1_Remainder_Symbols.m   		
The symbol of finite remainder for the two-loop four-point form factor of tr(F^3) in pure YM and N=4 SYM theories.

2_Function_Letters.m        	
Function letter rule of two-loop four-point form factor: L1~L81 occur in G-functions, l1~l24 occur in Log-functions.

3_Function_FormFactor_pureYM.m
Function form of the two-loop four-point form factor of tr(F^3) in pure YM theory up to finite order, given in terms of G-functions, Log-function and Zeta[n], Pi.

4_Function_FormFactor_SYM.m
Function form of the two-loop four-point form factor of tr(F^3) in N=4 SYM theory up to finite order, given in terms of G-functions, Log-function and Zeta[n], Pi.

5_Master_Definition.m
Definition of master integrals used for the two-loop four-point form factor (following arXiv: 2005.04195).

6_FormFactor_in_Master.m
The list of 221 master integrals and their coefficients for the two-loop four-point form factor.

7_BuildingBlocks.m
The list of 12 building blocks $\tilde{G}_{2,\beta}$ and $\tilde{G}_{3,\gamma}$ for two-loop four-point form factor of tr(F^3) which listed in Appendix E.


The above results are for the maximally transcendental parts of the form factor.

========================
Some conventions:

dimension: D = 4 - 2ep.

Mandelstam variables and ratios:
s[pi, pj] = (p_i + p_j)^2, s[pi, pj, pk] = (p_i + p_j + p_k)^2,
s[p1, p2, p3, p4] = q^2,
u[i, j] = s[pi, pj]/q^2, u[i, j, k] = s[pi, pj, pk]/q^2.


Symbol of remainder depends on ratio of Mandelstam variables:
u[1, 2], u[2, 3], u[3, 4], u[1, 4], u[1, 3], u[2, 4],
and u[1, 2] + u[2, 3] + u[3, 4] + u[1, 4] + u[1,3] + u[2,4] = 1.


Function of form factor depends on Mandelstam variables and x-variables:
s[p1, p2], s[p2, p3], s[p3, p4], s[p1, p4],
s[p1, p2, p3], s[p2, p3, p4], s[p1, p2, p4], s[p1, p3, p4], s[p1, p2, p3, p4],
and x[p1+p2, p3+p4], x[p2+p3, p1+p4], x[p3+p4, p1+p2], x[p1+p4, p2+p3],
Where x-variables are given by xEquation (see file 'Function_Letters.m').

Five spinor spinor factors:
B1 = (angle[1, 2]*angle[3, 4])/(angle[1, 3]*angle[2, 4]),
B2 = (angle[1, 4]*angle[2, 3])/(angle[1, 3]*angle[2, 4]),
B3 = B1*B2,
B4 = B1/B2,
B5 = B2/B1.

The spinor factors relate to tr5 as:
tr5 = -s[p1, p3]*s[p2, p4] (2*B1-1)+s[p1, p2]*s[p3, p4]-s[p1, p4]*s[p2, p3].

